Subleading Color Corrections at Three Loops to the $\operatorname{tr}(\phi^2)$ Three-Point Form Factor in $\mathcal{N} = 4$ Super Yang-Mills Theory

We compute three-loop corrections to the three-point form factor of the operator $\operatorname{tr}(\phi^2)$ in $\mathcal{N} = 4$ Super Yang-Mills theory. In particular, our result is valid beyond the leading-color limit and will consequently be an important input towards extending the amplitude-bootstrap program beyond the leading-color approximation. We find that our analytic formulae are strikingly compact expressions in terms of integer linear combinations of generalized polylogarithms of weight six.

==> anc/F23_numerical.m <==
{f23[-1, -1] -> 0.96090602783640284933420505265332994346110590318909117373372826724733076451966894439989652688785398186543119532271779496251025\
682671653700635511058976168858167836932959779280867050484734728731618576245`199.98268091775427, 
 f23[-1, 1] -> 0.680247311303059977429250492259133122874646336367346288353743543903354951350527763309303866817126173130660587040167268451159838\
39905304917538779401184055829402231588687281884509360336198232836489215414`199.83266683389385, 
 f23[-1, 3] -> 1.340530331552605545413260656390705779969522382060783858736972743398046061880057484281593766351601378989359692104419237794798743\
6891184682842105652594694872403122427325646920813079156695657443180434724`199.12727664500815, 
 f23[-1, 5] -> 1.759826899706908939561277560345928985198778735060291749994060226275357880749664987189763941704814240528766723074360466508376239\
8049861616265909381093220247277038182082683256284960077982734343717021318`199.24546995179188, 
 f23[3, -1] -> 0.140718296532180220712539396340956626953741392192671940327337659780231325982346841750869569505392056029426124528457553506386391\
25534025472787855073296921111723092131562736915880876776984322813445969710000000000001`198.14835056912173, 
 f23[3, 1] -> -0.028208549791632830147358587074660246603750054491145749250930830615696376308053621785592855332305365135509586329024931491543060\
02794047484595561852726500048522752054301171563653216077204820367614325880000000000001`197.45038075954494, 
 f23[3, 3] -> 0.5708408092577320430276286731089334625911053454869683650889616442068479431630040896656565327480562886557755742743432985303012044\
012294702436865897759849882593084944932597993282964002542782149830775071`199.75651501314954, 
 f23[5, -1] -> -0.34008655418200979322949699290834280820479914549461614196582415330592826152250654582839885687786447804527517254457699206462415\
36499018440253683857043941328028126184075403770195563788777941304009184999`198.5315894618063, 
 f23[5, 1] -> -0.438435806078631173046999894050598714554840952373104250443785814549050343526627904795754374289774074700658907984612444519420204\
5846460747296090556509783317633004000365923396271743046987217884251463368`198.64190601479058, 
 f23[-1, -1, 1, -1] -> 1.3819264861907917292918741197314594249120574026833500158414192358401360947061637100470427995877812923531908488643556756\
951741507087596730690413462037785065081606839528802356798620888869218721466596702`199.14048494065696, 
 f23[-1, -1, 1, 1] -> 6.73686065658581876516061764416940801510911751765923390426866003668817306762979886873291484270444812970953710857174585171\
535876349702229452107119029535129552488058916940204488330361354058274777962729070000000000001`199.82845756461532, 
 f23[-1, -1, 1, 3] -> 3.99442538885874436926418087370637834710646641530699811174292082108654289089249358653351860099110984728010979530667928243\
37989206954401346899216456256446705366305596477657951619147096604340055568293039`199.6014543134632, 
 f23[-1, -1, 3, 1] -> 65.5224934473076643955072104088327527100186111578209533310153640315937965319419032794690034751472981533184601947864932460\
72297887085248194017744739023052344092866852284847752942497632636169165922591224`199.81639041606925, 
 f23[-1, 1, -1, -1] -> -1.135292568502047772727705379082787331505403235468646742765644533880758326299768090902572102000117077742413629836936812\
00806501829848886631492807365242305395355272927649128258343698508685638507443209869999999999999`199.05510779502046, 
 f23[-1, 1, -1, 1] -> -13.242353110904116435057344273274405499288304720117896442575219799255893434264162190585737154382121525615453575132262528\
679546747555471494863258258184832201897886914191175130272280735939652727519512731`199.12196516427878, 
 f23[-1, 1, -1, 3] -> -64.723682050500250472005569284055280795787212182915269553721267743134463675093531597548050833809324294334019576248427913\
461569615369687836700823794582152947099982804650588068667708035007012864424921566`199.81106321578483, 
 f23[-1, 1, 1, -1] -> 5.67458850875443271903539534833536712380887907365618570678052548362945499748618165556416863537754727389000303721198451455\
435872199480132381166810788936390133819510393268325623826138614196369346134183760000000000001`199.7539343742605, 
 f23[-1, 1, 1, 1] -> -0.06687082585389766632563652598103314752671197543860268133307553703385622126376514318677092920881642982081969234166283924\
8171858762664202095114900187502969004699230497688051311469230197739512161433359313`199.82523668676467, 
 f23[-1, 1, 1, 3] -> 0.846368691346959579875740700994748749078042700572351000395713266201110457433725508920166119643088625290220835364105013733\
55667357582035345620960718409963033787027929407815726674080607254669511528655536`199.92755958967845, 
 f23[-1, 1, 3, 1] -> -0.80319175065099897702254067477422119903645547790046591297626235469943511748611166468900292778544923096931947074627904439\
167819547026238188367839427026943869927926960890505503781151072198185229291434213`199.90481923931148, 
 f23[-1, 3, -1, 1] -> -73.398263468073707588202596020180838650851763298718945071889039047412831668717103673062685751254874294509775494737521254\
883875934332871280727265587894428469812755115401995267737181129342059821813508424`199.8656857850502, 
 f23[-1, 3, 1, 1] -> -1.62743852311016381240618531361529252166086687675586916502231437517111340088076814741800398798462806610109900890615276413\
79094774256137768376562964362640598215448558136200540802561971154529256082292038`199.2115045919694, 
 f23[3, -1, -1, 1] -> 4.19505769992737442515584637847616627987412707070691862779966425337859761086580207665117219912599557529187573569077971793\
506388648791714276905062786837913591462973849030599901410615407507368120283713289999999999999`199.62273793860638, 
 f23[3, -1, 1, 1] -> 6.136314552373721676061286127036106214701274034921365786703392118267533278565293561938295501718882528685935601884639301049\
999427797540713277985061967510383146665236530193598523033804747890481765655441`199.78790761379275, 
 f23[3, 1, -1, 1] -> -8.23374909802763347575788549885858123546813260261827054597191668171365586337131290122533804297244140110397701931105140333\
16147719552305859535701379691862039918427409978895244607185169805285704703633815`199.91559762887448, 
 f23[3, 1, 1, 1] -> 3.0220373483548754902519468823802913777642805022742606758693043009462610714549985509897102074852344267104290777394227792142\
288470676457354444009274195825179958877423571026483599325390632976376390275224`199.48029982733732, 
 f23[-1, -1, 1, -1, -1, 1] -> 913.4944508029000695412108778375635858439711484031277793372015768539458708477010646823781823653144260028118553327\
56087480030982131670946937548992758024347044057812515232759091552763738737786005017441`198.96070591349152, 
 f23[-1, -1, 1, -1, 1, 1] -> 1090.8290967352729879633582895505303747214341780606132262739359866294773774222960436778995403525734411883684039595\
199338724071837957741443009723060851749143362884028945221668630234431510154038027007497`199.03775671377915, 
 f23[-1, -1, 1, 1, -1, 1] -> -254.5159380494538472557596741790105849296611917279500991520970209117802842907526320387044988536253098175992572487\
3452576527198540793956142344439019956539401403519866539419302253450753422345895124640288`199.40571498349087, 
 f23[-1, -1, 1, 1, 1, 1] -> 57.2410140591885928660410499812559066749121453425364498272263457808559651523974641881272433714119769835294392520555\
4896605098985714732367172416531972793123647023951288044124896023581606703009024382469599999999999999`199.75770731894536, 
 f23[-1, 1, -1, -1, -1, 1] -> -609.274828126793681711250084212311395990283157039262745194092154851791227633362974862170443467397768544453246638\
82839641608605954810774458678155276900296428192348842131278508258796856431404786177443831`199.78481323584407, 
 f23[-1, 1, -1, -1, 1, 1] -> 321.85737370747744207357057365976296534719250172483385836741167620739793301328522363154502345720734462389128657901\
726939689062878383753696052565836449186698445929187678205934640222028665674465280723685`199.5076634632049, 
 f23[-1, 1, -1, 1, 1, 1] -> -90.049997150257473307246576033150746859877250333820222293649587850514077472339239700237678021520630347822881160190\
012541586945380711242517782562534390207966984361515523942573690717374321225256483036372`199.95448370341177, 
 f23[-1, 1, 1, -1, -1, 1] -> 385.72762474608568692916744016493666390198735982041350494575661730079243513186601918365074757981437987756297718808\
53850053713074300692599269215265281978291746828157619844156181102563315959208474327237`198.58628074295, 
 f23[-1, 1, 1, -1, 1, 1] -> -64.221239676774916469264989040667189082326526075673491508119691240778280163528997019048656907925672739394866226211\
97216855122865007902834571826437087099832842154803227430179880058235830385975063645173`198.80767868459372, 
 f23[-1, 1, 1, 1, -1, 1] -> 30.6688667815792542018267352996955713498631483642700069775846092516226851383056506631637319482249297410484452556386\
4794785153058715259484986845303443948069075314654249232052513858048181362068627587449000000000000001`199.48669772904412}

==> anc/FF2_LC.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
1 - (9*as^3)/(2*ep^6) + (9*as^2)/(2*ep^4) - (3*as)/ep^2 + 
 (9*as^3*G[0, u])/(2*ep^5) - (3*as^2*G[0, u])/ep^3 + (as*G[0, u])/ep + 
 (9*as^3*G[0, v])/(2*ep^5) - (3*as^2*G[0, v])/ep^3 + (as*G[0, v])/ep - 
 as*G[0, u]*G[0, v] - (15*as^3*G[0, u]*G[0, v])/(2*ep^4) + 
 (4*as^2*G[0, u]*G[0, v])/ep^2 + (9*as^3*G[1, u])/(2*ep^5) - 
 (3*as^2*G[1, u])/ep^3 + (as*G[1, u])/ep - as*G[0, v]*G[1, u] - 
 (15*as^3*G[0, v]*G[1, u])/(2*ep^4) + (4*as^2*G[0, v]*G[1, u])/ep^2 + 
 (9*as^3*G[1 - u, v])/(2*ep^5) - (3*as^2*G[1 - u, v])/ep^3 + 
 (as*G[1 - u, v])/ep - as*G[0, u]*G[1 - u, v] - 
 (15*as^3*G[0, u]*G[1 - u, v])/(2*ep^4) + (4*as^2*G[0, u]*G[1 - u, v])/ep^2 - 
 as*G[1, u]*G[1 - u, v] - (15*as^3*G[1, u]*G[1 - u, v])/(2*ep^4) + 
 (4*as^2*G[1, u]*G[1 - u, v])/ep^2 + 2*as*G[1, u]*G[-u, v] + 
 (9*as^3*G[1, u]*G[-u, v])/ep^4 - (6*as^2*G[1, u]*G[-u, v])/ep^2 - 
 as*G[0, 0, u] - (15*as^3*G[0, 0, u])/(2*ep^4) + (4*as^2*G[0, 0, u])/ep^2 + 
 (29*as^3*G[0, v]*G[0, 0, u])/(2*ep^3) - (6*as^2*G[0, v]*G[0, 0, u])/ep + 
 as*ep*G[0, v]*G[0, 0, u] + (29*as^3*G[1 - u, v]*G[0, 0, u])/(2*ep^3) - 
 (6*as^2*G[1 - u, v]*G[0, 0, u])/ep + as*ep*G[1 - u, v]*G[0, 0, u] - 
 as*G[0, 0, v] - (15*as^3*G[0, 0, v])/(2*ep^4) + (4*as^2*G[0, 0, v])/ep^2 + 
 (29*as^3*G[0, u]*G[0, 0, v])/(2*ep^3) - (6*as^2*G[0, u]*G[0, 0, v])/ep + 
 as*ep*G[0, u]*G[0, 0, v] + (29*as^3*G[1, u]*G[0, 0, v])/(2*ep^3) - 
 (6*as^2*G[1, u]*G[0, 0, v])/ep + as*ep*G[1, u]*G[0, 0, v] + 
 10*as^2*G[0, 0, u]*G[0, 0, v] - (63*as^3*G[0, 0, u]*G[0, 0, v])/(2*ep^2) - 
 as*ep^2*G[0, 0, u]*G[0, 0, v] + as*G[0, 1, u] + 
 (3*as^3*G[0, 1, u])/(2*ep^4) - (2*as^2*G[0, 1, u])/ep^2 - 
 (as^3*G[0, v]*G[0, 1, u])/(2*ep^3) + (2*as^2*G[0, v]*G[0, 1, u])/ep - 
 as*ep*G[0, v]*G[0, 1, u] - (as^3*G[1 - u, v]*G[0, 1, u])/(2*ep^3) + 
 (2*as^2*G[1 - u, v]*G[0, 1, u])/ep - as*ep*G[1 - u, v]*G[0, 1, u] - 
 (6*as^3*G[-u, v]*G[0, 1, u])/ep^3 + (2*as^2*G[-u, v]*G[0, 1, u])/ep - 
 2*as^2*G[0, 0, v]*G[0, 1, u] - (5*as^3*G[0, 0, v]*G[0, 1, u])/(2*ep^2) + 
 as*ep^2*G[0, 0, v]*G[0, 1, u] - as*G[0, 1 - u, v] - 
 (15*as^3*G[0, 1 - u, v])/(2*ep^4) + (4*as^2*G[0, 1 - u, v])/ep^2 + 
 (11*as^3*G[0, u]*G[0, 1 - u, v])/(2*ep^3) - as*ep*G[0, u]*G[0, 1 - u, v] + 
 (29*as^3*G[1, u]*G[0, 1 - u, v])/(2*ep^3) - (6*as^2*G[1, u]*G[0, 1 - u, v])/
  ep + as*ep*G[1, u]*G[0, 1 - u, v] - (21*as^3*G[0, 0, u]*G[0, 1 - u, v])/
  (2*ep^2) + as*ep^2*G[0, 0, u]*G[0, 1 - u, v] - 
 4*as^2*G[0, 1, u]*G[0, 1 - u, v] + (7*as^3*G[0, 1, u]*G[0, 1 - u, v])/
  (2*ep^2) + as*ep^2*G[0, 1, u]*G[0, 1 - u, v] - 
 (6*as^3*G[1, u]*G[0, -u, v])/ep^3 + (2*as^2*G[1, u]*G[0, -u, v])/ep - 
 2*as^2*G[0, 1, u]*G[0, -u, v] + (8*as^3*G[0, 1, u]*G[0, -u, v])/ep^2 + 
 as*G[1, 0, u] + (3*as^3*G[1, 0, u])/(2*ep^4) - (2*as^2*G[1, 0, u])/ep^2 - 
 (as^3*G[0, v]*G[1, 0, u])/(2*ep^3) + (2*as^2*G[0, v]*G[1, 0, u])/ep - 
 as*ep*G[0, v]*G[1, 0, u] + (17*as^3*G[1 - u, v]*G[1, 0, u])/(2*ep^3) - 
 (4*as^2*G[1 - u, v]*G[1, 0, u])/ep + as*ep*G[1 - u, v]*G[1, 0, u] - 
 (6*as^3*G[-u, v]*G[1, 0, u])/ep^3 + (2*as^2*G[-u, v]*G[1, 0, u])/ep - 
 2*as^2*G[0, 0, v]*G[1, 0, u] - (5*as^3*G[0, 0, v]*G[1, 0, u])/(2*ep^2) + 
 as*ep^2*G[0, 0, v]*G[1, 0, u] + 4*as^2*G[0, 1 - u, v]*G[1, 0, u] - 
 (23*as^3*G[0, 1 - u, v]*G[1, 0, u])/(2*ep^2) - 
 as*ep^2*G[0, 1 - u, v]*G[1, 0, u] - 2*as^2*G[0, -u, v]*G[1, 0, u] + 
 (8*as^3*G[0, -u, v]*G[1, 0, u])/ep^2 + 2*as*G[1, 0, v] + 
 (9*as^3*G[1, 0, v])/ep^4 - (6*as^2*G[1, 0, v])/ep^2 - 
 (6*as^3*G[0, u]*G[1, 0, v])/ep^3 + (2*as^2*G[0, u]*G[1, 0, v])/ep - 
 (6*as^3*G[1, u]*G[1, 0, v])/ep^3 + (2*as^2*G[1, u]*G[1, 0, v])/ep - 
 2*as^2*G[0, 0, u]*G[1, 0, v] + (8*as^3*G[0, 0, u]*G[1, 0, v])/ep^2 + 
 2*as^2*G[0, 1, u]*G[1, 0, v] - (4*as^3*G[0, 1, u]*G[1, 0, v])/ep^2 + 
 2*as^2*G[1, 0, u]*G[1, 0, v] - (4*as^3*G[1, 0, u]*G[1, 0, v])/ep^2 - 
 as*G[1, 1, u] - (15*as^3*G[1, 1, u])/(2*ep^4) + (4*as^2*G[1, 1, u])/ep^2 + 
 (29*as^3*G[0, v]*G[1, 1, u])/(2*ep^3) - (6*as^2*G[0, v]*G[1, 1, u])/ep + 
 as*ep*G[0, v]*G[1, 1, u] + (29*as^3*G[1 - u, v]*G[1, 1, u])/(2*ep^3) - 
 (6*as^2*G[1 - u, v]*G[1, 1, u])/ep + as*ep*G[1 - u, v]*G[1, 1, u] - 
 (21*as^3*G[-u, v]*G[1, 1, u])/ep^3 + (10*as^2*G[-u, v]*G[1, 1, u])/ep - 
 2*as*ep*G[-u, v]*G[1, 1, u] + 10*as^2*G[0, 0, v]*G[1, 1, u] - 
 (63*as^3*G[0, 0, v]*G[1, 1, u])/(2*ep^2) - as*ep^2*G[0, 0, v]*G[1, 1, u] + 
 10*as^2*G[0, 1 - u, v]*G[1, 1, u] - (63*as^3*G[0, 1 - u, v]*G[1, 1, u])/
  (2*ep^2) - as*ep^2*G[0, 1 - u, v]*G[1, 1, u] - 
 6*as^2*G[0, -u, v]*G[1, 1, u] + (22*as^3*G[0, -u, v]*G[1, 1, u])/ep^2 - 
 2*as^2*G[1, 0, v]*G[1, 1, u] + (8*as^3*G[1, 0, v]*G[1, 1, u])/ep^2 - 
 as*G[1 - u, 0, v] - (15*as^3*G[1 - u, 0, v])/(2*ep^4) + 
 (4*as^2*G[1 - u, 0, v])/ep^2 + (11*as^3*G[0, u]*G[1 - u, 0, v])/(2*ep^3) - 
 as*ep*G[0, u]*G[1 - u, 0, v] + (29*as^3*G[1, u]*G[1 - u, 0, v])/(2*ep^3) - 
 (6*as^2*G[1, u]*G[1 - u, 0, v])/ep + as*ep*G[1, u]*G[1 - u, 0, v] - 
 (21*as^3*G[0, 0, u]*G[1 - u, 0, v])/(2*ep^2) + 
 as*ep^2*G[0, 0, u]*G[1 - u, 0, v] - 8*as^2*G[0, 1, u]*G[1 - u, 0, v] + 
 (31*as^3*G[0, 1, u]*G[1 - u, 0, v])/(2*ep^2) + 
 as*ep^2*G[0, 1, u]*G[1 - u, 0, v] + (as^3*G[1, 0, u]*G[1 - u, 0, v])/
  (2*ep^2) - as*ep^2*G[1, 0, u]*G[1 - u, 0, v] + 
 10*as^2*G[1, 1, u]*G[1 - u, 0, v] - (63*as^3*G[1, 1, u]*G[1 - u, 0, v])/
  (2*ep^2) - as*ep^2*G[1, 1, u]*G[1 - u, 0, v] - as*G[1 - u, 1 - u, v] - 
 (15*as^3*G[1 - u, 1 - u, v])/(2*ep^4) + (4*as^2*G[1 - u, 1 - u, v])/ep^2 + 
 (29*as^3*G[0, u]*G[1 - u, 1 - u, v])/(2*ep^3) - 
 (6*as^2*G[0, u]*G[1 - u, 1 - u, v])/ep + as*ep*G[0, u]*G[1 - u, 1 - u, v] + 
 (29*as^3*G[1, u]*G[1 - u, 1 - u, v])/(2*ep^3) - 
 (6*as^2*G[1, u]*G[1 - u, 1 - u, v])/ep + as*ep*G[1, u]*G[1 - u, 1 - u, v] + 
 10*as^2*G[0, 0, u]*G[1 - u, 1 - u, v] - 
 (63*as^3*G[0, 0, u]*G[1 - u, 1 - u, v])/(2*ep^2) - 
 as*ep^2*G[0, 0, u]*G[1 - u, 1 - u, v] - 6*as^2*G[0, 1, u]*
  G[1 - u, 1 - u, v] + (19*as^3*G[0, 1, u]*G[1 - u, 1 - u, v])/(2*ep^2) + 
 as*ep^2*G[0, 1, u]*G[1 - u, 1 - u, v] + 6*as^2*G[1, 0, u]*
  G[1 - u, 1 - u, v] - (53*as^3*G[1, 0, u]*G[1 - u, 1 - u, v])/(2*ep^2) + 
 as*ep^2*G[1, 0, u]*G[1 - u, 1 - u, v] + 10*as^2*G[1, 1, u]*
  G[1 - u, 1 - u, v] - (63*as^3*G[1, 1, u]*G[1 - u, 1 - u, v])/(2*ep^2) - 
 as*ep^2*G[1, 1, u]*G[1 - u, 1 - u, v] - (15*as^3*G[1, u]*G[1 - u, -u, v])/
  ep^3 + (8*as^2*G[1, u]*G[1 - u, -u, v])/ep - 
 2*as*ep*G[1, u]*G[1 - u, -u, v] + 4*as^2*G[0, 1, u]*G[1 - u, -u, v] - 
 (10*as^3*G[0, 1, u]*G[1 - u, -u, v])/ep^2 - 
 4*as^2*G[1, 0, u]*G[1 - u, -u, v] + (14*as^3*G[1, 0, u]*G[1 - u, -u, v])/
  ep^2 - 16*as^2*G[1, 1, u]*G[1 - u, -u, v] + 
 (43*as^3*G[1, 1, u]*G[1 - u, -u, v])/ep^2 + 
 2*as*ep^2*G[1, 1, u]*G[1 - u, -u, v] - (6*as^3*G[1, u]*G[-u, 0, v])/ep^3 + 
 (2*as^2*G[1, u]*G[-u, 0, v])/ep + 2*as^2*G[0, 1, u]*G[-u, 0, v] - 
 (4*as^3*G[0, 1, u]*G[-u, 0, v])/ep^2 + 2*as^2*G[1, 0, u]*G[-u, 0, v] - 
 (4*as^3*G[1, 0, u]*G[-u, 0, v])/ep^2 - 6*as^2*G[1, 1, u]*G[-u, 0, v] + 
 (22*as^3*G[1, 1, u]*G[-u, 0, v])/ep^2 + 2*as*G[-u, 1 - u, v] + 
 (9*as^3*G[-u, 1 - u, v])/ep^4 - (6*as^2*G[-u, 1 - u, v])/ep^2 - 
 (6*as^3*G[0, u]*G[-u, 1 - u, v])/ep^3 + (2*as^2*G[0, u]*G[-u, 1 - u, v])/
  ep - (21*as^3*G[1, u]*G[-u, 1 - u, v])/ep^3 + 
 (10*as^2*G[1, u]*G[-u, 1 - u, v])/ep - 2*as*ep*G[1, u]*G[-u, 1 - u, v] - 
 2*as^2*G[0, 0, u]*G[-u, 1 - u, v] + (8*as^3*G[0, 0, u]*G[-u, 1 - u, v])/
  ep^2 + 2*as^2*G[0, 1, u]*G[-u, 1 - u, v] - 
 (2*as^3*G[0, 1, u]*G[-u, 1 - u, v])/ep^2 - 
 6*as^2*G[1, 0, u]*G[-u, 1 - u, v] + (22*as^3*G[1, 0, u]*G[-u, 1 - u, v])/
  ep^2 - 18*as^2*G[1, 1, u]*G[-u, 1 - u, v] + 
 (51*as^3*G[1, 1, u]*G[-u, 1 - u, v])/ep^2 + 
 2*as*ep^2*G[1, 1, u]*G[-u, 1 - u, v] - 8*as^2*G[0, 1, u]*G[-u, -u, v] + 
 (24*as^3*G[0, 1, u]*G[-u, -u, v])/ep^2 + 8*as^2*G[1, 1, u]*G[-u, -u, v] - 
 (24*as^3*G[1, 1, u]*G[-u, -u, v])/ep^2 + (29*as^3*G[0, 0, 0, u])/(2*ep^3) - 
 (6*as^2*G[0, 0, 0, u])/ep + as*ep*G[0, 0, 0, u] + 
 10*as^2*G[0, v]*G[0, 0, 0, u] - (63*as^3*G[0, v]*G[0, 0, 0, u])/(2*ep^2) - 
 as*ep^2*G[0, v]*G[0, 0, 0, u] + 10*as^2*G[1 - u, v]*G[0, 0, 0, u] - 
 (63*as^3*G[1 - u, v]*G[0, 0, 0, u])/(2*ep^2) - 
 as*ep^2*G[1 - u, v]*G[0, 0, 0, u] + (149*as^3*G[0, 0, v]*G[0, 0, 0, u])/
  (2*ep) - 18*as^2*ep*G[0, 0, v]*G[0, 0, 0, u] + 
 as*ep^3*G[0, 0, v]*G[0, 0, 0, u] + (47*as^3*G[0, 1 - u, v]*G[0, 0, 0, u])/
  (2*ep) - as*ep^3*G[0, 1 - u, v]*G[0, 0, 0, u] - 
 (12*as^3*G[1, 0, v]*G[0, 0, 0, u])/ep + 2*as^2*ep*G[1, 0, v]*G[0, 0, 0, u] + 
 (47*as^3*G[1 - u, 0, v]*G[0, 0, 0, u])/(2*ep) - 
 as*ep^3*G[1 - u, 0, v]*G[0, 0, 0, u] + 
 (149*as^3*G[1 - u, 1 - u, v]*G[0, 0, 0, u])/(2*ep) - 
 18*as^2*ep*G[1 - u, 1 - u, v]*G[0, 0, 0, u] + 
 as*ep^3*G[1 - u, 1 - u, v]*G[0, 0, 0, u] - 
 (12*as^3*G[-u, 1 - u, v]*G[0, 0, 0, u])/ep + 
 2*as^2*ep*G[-u, 1 - u, v]*G[0, 0, 0, u] + (29*as^3*G[0, 0, 0, v])/(2*ep^3) - 
 (6*as^2*G[0, 0, 0, v])/ep + as*ep*G[0, 0, 0, v] + 
 10*as^2*G[0, u]*G[0, 0, 0, v] - (63*as^3*G[0, u]*G[0, 0, 0, v])/(2*ep^2) - 
 as*ep^2*G[0, u]*G[0, 0, 0, v] + 10*as^2*G[1, u]*G[0, 0, 0, v] - 
 (63*as^3*G[1, u]*G[0, 0, 0, v])/(2*ep^2) - as*ep^2*G[1, u]*G[0, 0, 0, v] + 
 (149*as^3*G[0, 0, u]*G[0, 0, 0, v])/(2*ep) - 
 18*as^2*ep*G[0, 0, u]*G[0, 0, 0, v] + as*ep^3*G[0, 0, u]*G[0, 0, 0, v] + 
 (23*as^3*G[0, 1, u]*G[0, 0, 0, v])/(2*ep) + 
 2*as^2*ep*G[0, 1, u]*G[0, 0, 0, v] - as*ep^3*G[0, 1, u]*G[0, 0, 0, v] + 
 (23*as^3*G[1, 0, u]*G[0, 0, 0, v])/(2*ep) + 
 2*as^2*ep*G[1, 0, u]*G[0, 0, 0, v] - as*ep^3*G[1, 0, u]*G[0, 0, 0, v] + 
 (149*as^3*G[1, 1, u]*G[0, 0, 0, v])/(2*ep) - 
 18*as^2*ep*G[1, 1, u]*G[0, 0, 0, v] + as*ep^3*G[1, 1, u]*G[0, 0, 0, v] - 
 (375*as^3*G[0, 0, 0, u]*G[0, 0, 0, v])/2 + 34*as^2*ep^2*G[0, 0, 0, u]*
  G[0, 0, 0, v] - as*ep^4*G[0, 0, 0, u]*G[0, 0, 0, v] + 
 (5*as^3*G[0, 0, 1, u])/(2*ep^3) - (2*as^2*G[0, 0, 1, u])/ep + 
 as*ep*G[0, 0, 1, u] + 2*as^2*G[0, v]*G[0, 0, 1, u] - 
 (7*as^3*G[0, v]*G[0, 0, 1, u])/(2*ep^2) - as*ep^2*G[0, v]*G[0, 0, 1, u] + 
 10*as^2*G[1 - u, v]*G[0, 0, 1, u] - (55*as^3*G[1 - u, v]*G[0, 0, 1, u])/
  (2*ep^2) - as*ep^2*G[1 - u, v]*G[0, 0, 1, u] - 
 10*as^2*G[-u, v]*G[0, 0, 1, u] + (32*as^3*G[-u, v]*G[0, 0, 1, u])/ep^2 + 
 (13*as^3*G[0, 0, v]*G[0, 0, 1, u])/(2*ep) - 
 2*as^2*ep*G[0, 0, v]*G[0, 0, 1, u] + as*ep^3*G[0, 0, v]*G[0, 0, 1, u] - 
 (6*as^3*G[0, 1, v]*G[0, 0, 1, u])/ep + 2*as^2*ep*G[0, 1, v]*G[0, 0, 1, u] + 
 (9*as^3*G[0, 1 - u, v]*G[0, 0, 1, u])/(2*ep) + 
 as*ep^3*G[0, 1 - u, v]*G[0, 0, 1, u] - (2*as^3*G[0, -u, v]*G[0, 0, 1, u])/
  ep - 4*as^2*ep*G[0, -u, v]*G[0, 0, 1, u] - 
 (10*as^3*G[1, 0, v]*G[0, 0, 1, u])/ep + 4*as^2*ep*G[1, 0, v]*G[0, 0, 1, u] + 
 (12*as^3*G[1, 1, v]*G[0, 0, 1, u])/ep - 4*as^2*ep*G[1, 1, v]*G[0, 0, 1, u] - 
 (6*as^3*G[1, 1 - u, v]*G[0, 0, 1, u])/ep + 2*as^2*ep*G[1, 1 - u, v]*
  G[0, 0, 1, u] + (65*as^3*G[1 - u, 0, v]*G[0, 0, 1, u])/(2*ep) - 
 12*as^2*ep*G[1 - u, 0, v]*G[0, 0, 1, u] + as*ep^3*G[1 - u, 0, v]*
  G[0, 0, 1, u] + (12*as^3*G[1 - u, 1, v]*G[0, 0, 1, u])/ep - 
 4*as^2*ep*G[1 - u, 1, v]*G[0, 0, 1, u] + 
 (101*as^3*G[1 - u, 1 - u, v]*G[0, 0, 1, u])/(2*ep) - 
 14*as^2*ep*G[1 - u, 1 - u, v]*G[0, 0, 1, u] + 
 as*ep^3*G[1 - u, 1 - u, v]*G[0, 0, 1, u] - 
 (30*as^3*G[1 - u, -u, v]*G[0, 0, 1, u])/ep + 
 10*as^2*ep*G[1 - u, -u, v]*G[0, 0, 1, u] - 
 (36*as^3*G[-u, 0, v]*G[0, 0, 1, u])/ep + 10*as^2*ep*G[-u, 0, v]*
  G[0, 0, 1, u] - (6*as^3*G[-u, 1 - u, v]*G[0, 0, 1, u])/ep - 
 (52*as^3*G[-u, -u, v]*G[0, 0, 1, u])/ep + 12*as^2*ep*G[-u, -u, v]*
  G[0, 0, 1, u] - (31*as^3*G[0, 0, 0, v]*G[0, 0, 1, u])/2 + 
 2*as^2*ep^2*G[0, 0, 0, v]*G[0, 0, 1, u] - as*ep^4*G[0, 0, 0, v]*
  G[0, 0, 1, u] + 16*as^3*G[0, 0, 1, u]*G[0, 0, 1, v] - 
 6*as^2*ep^2*G[0, 0, 1, u]*G[0, 0, 1, v] + (29*as^3*G[0, 0, 1 - u, v])/
  (2*ep^3) - (6*as^2*G[0, 0, 1 - u, v])/ep + as*ep*G[0, 0, 1 - u, v] + 
 2*as^2*G[0, u]*G[0, 0, 1 - u, v] - (15*as^3*G[0, u]*G[0, 0, 1 - u, v])/
  (2*ep^2) - as*ep^2*G[0, u]*G[0, 0, 1 - u, v] + 
 10*as^2*G[1, u]*G[0, 0, 1 - u, v] - (63*as^3*G[1, u]*G[0, 0, 1 - u, v])/
  (2*ep^2) - as*ep^2*G[1, u]*G[0, 0, 1 - u, v] + 
 (9*as^3*G[0, 0, u]*G[0, 0, 1 - u, v])/(2*ep) + 
 as*ep^3*G[0, 0, u]*G[0, 0, 1 - u, v] - 
 (53*as^3*G[0, 1, u]*G[0, 0, 1 - u, v])/(2*ep) + 
 12*as^2*ep*G[0, 1, u]*G[0, 0, 1 - u, v] - 
 as*ep^3*G[0, 1, u]*G[0, 0, 1 - u, v] + 
 (17*as^3*G[1, 0, u]*G[0, 0, 1 - u, v])/(2*ep) - 
 2*as^2*ep*G[1, 0, u]*G[0, 0, 1 - u, v] + as*ep^3*G[1, 0, u]*
  G[0, 0, 1 - u, v] + (149*as^3*G[1, 1, u]*G[0, 0, 1 - u, v])/(2*ep) - 
 18*as^2*ep*G[1, 1, u]*G[0, 0, 1 - u, v] + 
 as*ep^3*G[1, 1, u]*G[0, 0, 1 - u, v] + 
 (9*as^3*G[0, 0, 0, u]*G[0, 0, 1 - u, v])/2 - 
 4*as^2*ep^2*G[0, 0, 0, u]*G[0, 0, 1 - u, v] - 
 as*ep^4*G[0, 0, 0, u]*G[0, 0, 1 - u, v] + 
 (61*as^3*G[0, 0, 1, u]*G[0, 0, 1 - u, v])/2 - 
 as*ep^4*G[0, 0, 1, u]*G[0, 0, 1 - u, v] - 4*as^2*G[1, u]*G[0, 0, -u, v] + 
 (5*as^3*G[1, u]*G[0, 0, -u, v])/ep^2 + 2*as*ep^2*G[1, u]*G[0, 0, -u, v] - 
 (2*as^3*G[0, 1, u]*G[0, 0, -u, v])/ep + (4*as^3*G[1, 0, u]*G[0, 0, -u, v])/
  ep - 2*as^2*ep*G[1, 0, u]*G[0, 0, -u, v] - 
 (27*as^3*G[1, 1, u]*G[0, 0, -u, v])/ep + 10*as^2*ep*G[1, 1, u]*
  G[0, 0, -u, v] - 2*as*ep^3*G[1, 1, u]*G[0, 0, -u, v] + 
 32*as^3*G[0, 0, 1, u]*G[0, 0, -u, v] - 16*as^2*ep^2*G[0, 0, 1, u]*
  G[0, 0, -u, v] - (13*as^3*G[0, 1, 0, u])/(2*ep^3) + 
 (4*as^2*G[0, 1, 0, u])/ep - as*ep*G[0, 1, 0, u] - 
 6*as^2*G[0, v]*G[0, 1, 0, u] + (23*as^3*G[0, v]*G[0, 1, 0, u])/(2*ep^2) + 
 as*ep^2*G[0, v]*G[0, 1, 0, u] + 2*as^2*G[1 - u, v]*G[0, 1, 0, u] - 
 (7*as^3*G[1 - u, v]*G[0, 1, 0, u])/(2*ep^2) - 
 as*ep^2*G[1 - u, v]*G[0, 1, 0, u] - 2*as^2*G[-u, v]*G[0, 1, 0, u] + 
 (8*as^3*G[-u, v]*G[0, 1, 0, u])/ep^2 - (45*as^3*G[0, 0, v]*G[0, 1, 0, u])/
  (2*ep) + 10*as^2*ep*G[0, 0, v]*G[0, 1, 0, u] - 
 as*ep^3*G[0, 0, v]*G[0, 1, 0, u] + (6*as^3*G[0, 1, v]*G[0, 1, 0, u])/ep - 
 2*as^2*ep*G[0, 1, v]*G[0, 1, 0, u] + (17*as^3*G[0, 1 - u, v]*G[0, 1, 0, u])/
  (2*ep) - 4*as^2*ep*G[0, 1 - u, v]*G[0, 1, 0, u] + 
 as*ep^3*G[0, 1 - u, v]*G[0, 1, 0, u] - (6*as^3*G[0, -u, v]*G[0, 1, 0, u])/
  ep + (14*as^3*G[1, 0, v]*G[0, 1, 0, u])/ep - 
 4*as^2*ep*G[1, 0, v]*G[0, 1, 0, u] - (12*as^3*G[1, 1, v]*G[0, 1, 0, u])/ep + 
 4*as^2*ep*G[1, 1, v]*G[0, 1, 0, u] - (12*as^3*G[1, 1 - u, v]*G[0, 1, 0, u])/
  ep + 4*as^2*ep*G[1, 1 - u, v]*G[0, 1, 0, u] - 
 (11*as^3*G[1 - u, 0, v]*G[0, 1, 0, u])/(2*ep) - 
 2*as^2*ep*G[1 - u, 0, v]*G[0, 1, 0, u] + as*ep^3*G[1 - u, 0, v]*
  G[0, 1, 0, u] + (12*as^3*G[1 - u, 1, v]*G[0, 1, 0, u])/ep - 
 4*as^2*ep*G[1 - u, 1, v]*G[0, 1, 0, u] + 
 (11*as^3*G[1 - u, 1 - u, v]*G[0, 1, 0, u])/(2*ep) + 
 2*as^2*ep*G[1 - u, 1 - u, v]*G[0, 1, 0, u] - 
 as*ep^3*G[1 - u, 1 - u, v]*G[0, 1, 0, u] - 
 (12*as^3*G[1 - u, -u, v]*G[0, 1, 0, u])/ep + 
 4*as^2*ep*G[1 - u, -u, v]*G[0, 1, 0, u] - 
 (10*as^3*G[-u, 0, v]*G[0, 1, 0, u])/ep + 4*as^2*ep*G[-u, 0, v]*
  G[0, 1, 0, u] - (18*as^3*G[-u, 1 - u, v]*G[0, 1, 0, u])/ep + 
 4*as^2*ep*G[-u, 1 - u, v]*G[0, 1, 0, u] - 
 (8*as^3*G[-u, -u, v]*G[0, 1, 0, u])/ep + 
 (95*as^3*G[0, 0, 0, v]*G[0, 1, 0, u])/2 - 18*as^2*ep^2*G[0, 0, 0, v]*
  G[0, 1, 0, u] + as*ep^4*G[0, 0, 0, v]*G[0, 1, 0, u] - 
 16*as^3*G[0, 0, 1, v]*G[0, 1, 0, u] + 6*as^2*ep^2*G[0, 0, 1, v]*
  G[0, 1, 0, u] + (45*as^3*G[0, 0, 1 - u, v]*G[0, 1, 0, u])/2 - 
 4*as^2*ep^2*G[0, 0, 1 - u, v]*G[0, 1, 0, u] - 
 as*ep^4*G[0, 0, 1 - u, v]*G[0, 1, 0, u] - 36*as^3*G[0, 0, -u, v]*
  G[0, 1, 0, u] + 12*as^2*ep^2*G[0, 0, -u, v]*G[0, 1, 0, u] - 
 (15*as^3*G[0, 1, 0, v])/ep^3 + (8*as^2*G[0, 1, 0, v])/ep - 
 2*as*ep*G[0, 1, 0, v] - 4*as^2*G[0, u]*G[0, 1, 0, v] + 
 (14*as^3*G[0, u]*G[0, 1, 0, v])/ep^2 - 4*as^2*G[1, u]*G[0, 1, 0, v] + 
 (14*as^3*G[1, u]*G[0, 1, 0, v])/ep^2 - (26*as^3*G[0, 0, u]*G[0, 1, 0, v])/
  ep + 6*as^2*ep*G[0, 0, u]*G[0, 1, 0, v] + 
 (14*as^3*G[0, 1, u]*G[0, 1, 0, v])/ep - 6*as^2*ep*G[0, 1, u]*G[0, 1, 0, v] + 
 (14*as^3*G[1, 0, u]*G[0, 1, 0, v])/ep - 6*as^2*ep*G[1, 0, u]*G[0, 1, 0, v] - 
 (26*as^3*G[1, 1, u]*G[0, 1, 0, v])/ep + 6*as^2*ep*G[1, 1, u]*G[0, 1, 0, v] + 
 56*as^3*G[0, 0, 0, u]*G[0, 1, 0, v] - 10*as^2*ep^2*G[0, 0, 0, u]*
  G[0, 1, 0, v] + 24*as^3*G[0, 0, 1, u]*G[0, 1, 0, v] - 
 10*as^2*ep^2*G[0, 0, 1, u]*G[0, 1, 0, v] - 40*as^3*G[0, 1, 0, u]*
  G[0, 1, 0, v] + 10*as^2*ep^2*G[0, 1, 0, u]*G[0, 1, 0, v] - 
 (13*as^3*G[0, 1, 1, u])/(2*ep^3) + (4*as^2*G[0, 1, 1, u])/ep - 
 as*ep*G[0, 1, 1, u] - 6*as^2*G[0, v]*G[0, 1, 1, u] + 
 (23*as^3*G[0, v]*G[0, 1, 1, u])/(2*ep^2) + as*ep^2*G[0, v]*G[0, 1, 1, u] - 
 6*as^2*G[1 - u, v]*G[0, 1, 1, u] + (23*as^3*G[1 - u, v]*G[0, 1, 1, u])/
  (2*ep^2) + as*ep^2*G[1 - u, v]*G[0, 1, 1, u] + 
 2*as^2*G[-u, v]*G[0, 1, 1, u] - (2*as^3*G[-u, v]*G[0, 1, 1, u])/ep^2 - 
 (45*as^3*G[0, 0, v]*G[0, 1, 1, u])/(2*ep) + 
 10*as^2*ep*G[0, 0, v]*G[0, 1, 1, u] - as*ep^3*G[0, 0, v]*G[0, 1, 1, u] - 
 (49*as^3*G[0, 1 - u, v]*G[0, 1, 1, u])/(2*ep) + 
 10*as^2*ep*G[0, 1 - u, v]*G[0, 1, 1, u] - as*ep^3*G[0, 1 - u, v]*
  G[0, 1, 1, u] - 2*as^2*ep*G[0, -u, v]*G[0, 1, 1, u] + 
 (8*as^3*G[1, 0, v]*G[0, 1, 1, u])/ep - 2*as^2*ep*G[1, 0, v]*G[0, 1, 1, u] - 
 (6*as^3*G[1, 1 - u, v]*G[0, 1, 1, u])/ep + 2*as^2*ep*G[1, 1 - u, v]*
  G[0, 1, 1, u] - (113*as^3*G[1 - u, 0, v]*G[0, 1, 1, u])/(2*ep) + 
 18*as^2*ep*G[1 - u, 0, v]*G[0, 1, 1, u] - as*ep^3*G[1 - u, 0, v]*
  G[0, 1, 1, u] - (109*as^3*G[1 - u, 1 - u, v]*G[0, 1, 1, u])/(2*ep) + 
 18*as^2*ep*G[1 - u, 1 - u, v]*G[0, 1, 1, u] - 
 as*ep^3*G[1 - u, 1 - u, v]*G[0, 1, 1, u] + 
 (54*as^3*G[1 - u, -u, v]*G[0, 1, 1, u])/ep - 
 16*as^2*ep*G[1 - u, -u, v]*G[0, 1, 1, u] + 
 (26*as^3*G[-u, 0, v]*G[0, 1, 1, u])/ep - 8*as^2*ep*G[-u, 0, v]*
  G[0, 1, 1, u] + (30*as^3*G[-u, 1 - u, v]*G[0, 1, 1, u])/ep - 
 10*as^2*ep*G[-u, 1 - u, v]*G[0, 1, 1, u] - 
 (32*as^3*G[-u, -u, v]*G[0, 1, 1, u])/ep + 8*as^2*ep*G[-u, -u, v]*
  G[0, 1, 1, u] + (95*as^3*G[0, 0, 0, v]*G[0, 1, 1, u])/2 - 
 18*as^2*ep^2*G[0, 0, 0, v]*G[0, 1, 1, u] + as*ep^4*G[0, 0, 0, v]*
  G[0, 1, 1, u] + (243*as^3*G[0, 0, 1 - u, v]*G[0, 1, 1, u])/2 - 
 34*as^2*ep^2*G[0, 0, 1 - u, v]*G[0, 1, 1, u] + 
 as*ep^4*G[0, 0, 1 - u, v]*G[0, 1, 1, u] - 44*as^3*G[0, 0, -u, v]*
  G[0, 1, 1, u] + 18*as^2*ep^2*G[0, 0, -u, v]*G[0, 1, 1, u] - 
 40*as^3*G[0, 1, 0, v]*G[0, 1, 1, u] + 10*as^2*ep^2*G[0, 1, 0, v]*
  G[0, 1, 1, u] - 8*as^3*G[0, 0, 1, u]*G[0, 1, 1, v] + 
 4*as^2*ep^2*G[0, 0, 1, u]*G[0, 1, 1, v] + 8*as^3*G[0, 1, 0, u]*
  G[0, 1, 1, v] - 4*as^2*ep^2*G[0, 1, 0, u]*G[0, 1, 1, v] + 
 (6*as^3*G[0, 1, u]*G[0, 1, 1 - u, v])/ep - 
 2*as^2*ep*G[0, 1, u]*G[0, 1, 1 - u, v] - 
 (6*as^3*G[1, 0, u]*G[0, 1, 1 - u, v])/ep + 
 2*as^2*ep*G[1, 0, u]*G[0, 1, 1 - u, v] + 12*as^3*G[0, 0, 1, u]*
  G[0, 1, 1 - u, v] - 4*as^2*ep^2*G[0, 0, 1, u]*G[0, 1, 1 - u, v] + 
 44*as^3*G[0, 1, 0, u]*G[0, 1, 1 - u, v] - 14*as^2*ep^2*G[0, 1, 0, u]*
  G[0, 1, 1 - u, v] - 12*as^3*G[0, 1, 1, u]*G[0, 1, 1 - u, v] + 
 2*as^2*ep^2*G[0, 1, 1, u]*G[0, 1, 1 - u, v] + 
 (29*as^3*G[0, 1 - u, 0, v])/(2*ep^3) - (6*as^2*G[0, 1 - u, 0, v])/ep + 
 as*ep*G[0, 1 - u, 0, v] - 4*as^2*G[0, u]*G[0, 1 - u, 0, v] + 
 (3*as^3*G[0, u]*G[0, 1 - u, 0, v])/(2*ep^2) + 
 as*ep^2*G[0, u]*G[0, 1 - u, 0, v] + 10*as^2*G[1, u]*G[0, 1 - u, 0, v] - 
 (63*as^3*G[1, u]*G[0, 1 - u, 0, v])/(2*ep^2) - 
 as*ep^2*G[1, u]*G[0, 1 - u, 0, v] - (21*as^3*G[0, 0, u]*G[0, 1 - u, 0, v])/
  (2*ep) + 8*as^2*ep*G[0, 0, u]*G[0, 1 - u, 0, v] - 
 as*ep^3*G[0, 0, u]*G[0, 1 - u, 0, v] - 
 (49*as^3*G[0, 1, u]*G[0, 1 - u, 0, v])/(2*ep) + 
 10*as^2*ep*G[0, 1, u]*G[0, 1 - u, 0, v] - 
 as*ep^3*G[0, 1, u]*G[0, 1 - u, 0, v] + 
 (33*as^3*G[1, 0, u]*G[0, 1 - u, 0, v])/(2*ep) - 
 6*as^2*ep*G[1, 0, u]*G[0, 1 - u, 0, v] + as*ep^3*G[1, 0, u]*
  G[0, 1 - u, 0, v] + (149*as^3*G[1, 1, u]*G[0, 1 - u, 0, v])/(2*ep) - 
 18*as^2*ep*G[1, 1, u]*G[0, 1 - u, 0, v] + 
 as*ep^3*G[1, 1, u]*G[0, 1 - u, 0, v] + 
 (63*as^3*G[0, 0, 0, u]*G[0, 1 - u, 0, v])/2 - 
 16*as^2*ep^2*G[0, 0, 0, u]*G[0, 1 - u, 0, v] + 
 as*ep^4*G[0, 0, 0, u]*G[0, 1 - u, 0, v] + 
 (49*as^3*G[0, 0, 1, u]*G[0, 1 - u, 0, v])/2 - 
 2*as^2*ep^2*G[0, 0, 1, u]*G[0, 1 - u, 0, v] - 
 as*ep^4*G[0, 0, 1, u]*G[0, 1 - u, 0, v] + 
 (61*as^3*G[0, 1, 0, u]*G[0, 1 - u, 0, v])/2 - 
 6*as^2*ep^2*G[0, 1, 0, u]*G[0, 1 - u, 0, v] - 
 as*ep^4*G[0, 1, 0, u]*G[0, 1 - u, 0, v] + 
 (211*as^3*G[0, 1, 1, u]*G[0, 1 - u, 0, v])/2 - 
 26*as^2*ep^2*G[0, 1, 1, u]*G[0, 1 - u, 0, v] + 
 as*ep^4*G[0, 1, 1, u]*G[0, 1 - u, 0, v] + 12*as^3*G[0, 0, 1, u]*
  G[0, 1 - u, 1, v] - 4*as^2*ep^2*G[0, 0, 1, u]*G[0, 1 - u, 1, v] + 
 8*as^3*G[0, 1, 0, u]*G[0, 1 - u, 1, v] - 4*as^2*ep^2*G[0, 1, 0, u]*
  G[0, 1 - u, 1, v] + (29*as^3*G[0, 1 - u, 1 - u, v])/(2*ep^3) - 
 (6*as^2*G[0, 1 - u, 1 - u, v])/ep + as*ep*G[0, 1 - u, 1 - u, v] - 
 (21*as^3*G[0, u]*G[0, 1 - u, 1 - u, v])/(2*ep^2) + 
 as*ep^2*G[0, u]*G[0, 1 - u, 1 - u, v] + 
 10*as^2*G[1, u]*G[0, 1 - u, 1 - u, v] - 
 (63*as^3*G[1, u]*G[0, 1 - u, 1 - u, v])/(2*ep^2) - 
 as*ep^2*G[1, u]*G[0, 1 - u, 1 - u, v] + 
 (31*as^3*G[0, 0, u]*G[0, 1 - u, 1 - u, v])/(2*ep) + 
 2*as^2*ep*G[0, 0, u]*G[0, 1 - u, 1 - u, v] - 
 as*ep^3*G[0, 0, u]*G[0, 1 - u, 1 - u, v] - 
 (29*as^3*G[0, 1, u]*G[0, 1 - u, 1 - u, v])/(2*ep) + 
 8*as^2*ep*G[0, 1, u]*G[0, 1 - u, 1 - u, v] - 
 as*ep^3*G[0, 1, u]*G[0, 1 - u, 1 - u, v] + 
 (7*as^3*G[1, 0, u]*G[0, 1 - u, 1 - u, v])/(2*ep) + 
 6*as^2*ep*G[1, 0, u]*G[0, 1 - u, 1 - u, v] - 
 as*ep^3*G[1, 0, u]*G[0, 1 - u, 1 - u, v] + 
 (149*as^3*G[1, 1, u]*G[0, 1 - u, 1 - u, v])/(2*ep) - 
 18*as^2*ep*G[1, 1, u]*G[0, 1 - u, 1 - u, v] + 
 as*ep^3*G[1, 1, u]*G[0, 1 - u, 1 - u, v] - 
 (57*as^3*G[0, 0, 0, u]*G[0, 1 - u, 1 - u, v])/2 - 
 6*as^2*ep^2*G[0, 0, 0, u]*G[0, 1 - u, 1 - u, v] + 
 as*ep^4*G[0, 0, 0, u]*G[0, 1 - u, 1 - u, v] - 
 (211*as^3*G[0, 0, 1, u]*G[0, 1 - u, 1 - u, v])/2 + 
 32*as^2*ep^2*G[0, 0, 1, u]*G[0, 1 - u, 1 - u, v] - 
 as*ep^4*G[0, 0, 1, u]*G[0, 1 - u, 1 - u, v] - 
 (61*as^3*G[0, 1, 0, u]*G[0, 1 - u, 1 - u, v])/2 + 
 8*as^2*ep^2*G[0, 1, 0, u]*G[0, 1 - u, 1 - u, v] + 
 as*ep^4*G[0, 1, 0, u]*G[0, 1 - u, 1 - u, v] + 
 (143*as^3*G[0, 1, 1, u]*G[0, 1 - u, 1 - u, v])/2 - 
 18*as^2*ep^2*G[0, 1, 1, u]*G[0, 1 - u, 1 - u, v] + 
 as*ep^4*G[0, 1, 1, u]*G[0, 1 - u, 1 - u, v] - 
 4*as^2*G[1, u]*G[0, 1 - u, -u, v] + (14*as^3*G[1, u]*G[0, 1 - u, -u, v])/
  ep^2 - (18*as^3*G[0, 1, u]*G[0, 1 - u, -u, v])/ep + 
 6*as^2*ep*G[0, 1, u]*G[0, 1 - u, -u, v] - 
 (8*as^3*G[1, 0, u]*G[0, 1 - u, -u, v])/ep - 
 (48*as^3*G[1, 1, u]*G[0, 1 - u, -u, v])/ep + 
 10*as^2*ep*G[1, 1, u]*G[0, 1 - u, -u, v] + 28*as^3*G[0, 0, 1, u]*
  G[0, 1 - u, -u, v] - 4*as^2*ep^2*G[0, 0, 1, u]*G[0, 1 - u, -u, v] + 
 4*as^3*G[0, 1, 0, u]*G[0, 1 - u, -u, v] + 2*as^2*ep^2*G[0, 1, 0, u]*
  G[0, 1 - u, -u, v] + 10*as^3*G[0, 1, 1, u]*G[0, 1 - u, -u, v] - 
 6*as^2*ep^2*G[0, 1, 1, u]*G[0, 1 - u, -u, v] + 
 2*as^2*G[1, u]*G[0, -u, 0, v] - (4*as^3*G[1, u]*G[0, -u, 0, v])/ep^2 - 
 (10*as^3*G[0, 1, u]*G[0, -u, 0, v])/ep + 4*as^2*ep*G[0, 1, u]*
  G[0, -u, 0, v] + (2*as^3*G[1, 0, u]*G[0, -u, 0, v])/ep - 
 (12*as^3*G[1, 1, u]*G[0, -u, 0, v])/ep + 2*as^2*ep*G[1, 1, u]*
  G[0, -u, 0, v] - 24*as^3*G[0, 0, 1, u]*G[0, -u, 0, v] + 
 8*as^2*ep^2*G[0, 0, 1, u]*G[0, -u, 0, v] + 
 2*as^3*G[0, 1, 0, u]*G[0, -u, 0, v] + 16*as^3*G[0, 1, 1, u]*G[0, -u, 0, v] - 
 4*as^2*ep^2*G[0, 1, 1, u]*G[0, -u, 0, v] - (6*as^3*G[0, -u, 1 - u, v])/
  ep^3 + (2*as^2*G[0, -u, 1 - u, v])/ep - 2*as^2*G[0, u]*G[0, -u, 1 - u, v] + 
 (8*as^3*G[0, u]*G[0, -u, 1 - u, v])/ep^2 - 
 6*as^2*G[1, u]*G[0, -u, 1 - u, v] + (22*as^3*G[1, u]*G[0, -u, 1 - u, v])/
  ep^2 - (18*as^3*G[0, 0, u]*G[0, -u, 1 - u, v])/ep + 
 4*as^2*ep*G[0, 0, u]*G[0, -u, 1 - u, v] - 2*as^2*ep*G[0, 1, u]*
  G[0, -u, 1 - u, v] + (4*as^3*G[1, 0, u]*G[0, -u, 1 - u, v])/ep - 
 6*as^2*ep*G[1, 0, u]*G[0, -u, 1 - u, v] - 
 (66*as^3*G[1, 1, u]*G[0, -u, 1 - u, v])/ep + 
 14*as^2*ep*G[1, 1, u]*G[0, -u, 1 - u, v] + 44*as^3*G[0, 0, 0, u]*
  G[0, -u, 1 - u, v] - 8*as^2*ep^2*G[0, 0, 0, u]*G[0, -u, 1 - u, v] + 
 84*as^3*G[0, 0, 1, u]*G[0, -u, 1 - u, v] - 28*as^2*ep^2*G[0, 0, 1, u]*
  G[0, -u, 1 - u, v] + 46*as^3*G[0, 1, 0, u]*G[0, -u, 1 - u, v] - 
 14*as^2*ep^2*G[0, 1, 0, u]*G[0, -u, 1 - u, v] - 
 40*as^3*G[0, 1, 1, u]*G[0, -u, 1 - u, v] + 10*as^2*ep^2*G[0, 1, 1, u]*
  G[0, -u, 1 - u, v] - (8*as^3*G[0, 1, u]*G[0, -u, -u, v])/ep + 
 (8*as^3*G[1, 1, u]*G[0, -u, -u, v])/ep + 28*as^3*G[0, 0, 1, u]*
  G[0, -u, -u, v] + 8*as^3*G[0, 1, 0, u]*G[0, -u, -u, v] - 
 8*as^3*G[0, 1, 1, u]*G[0, -u, -u, v] + 8*as^2*ep^2*G[0, 1, 1, u]*
  G[0, -u, -u, v] - (13*as^3*G[1, 0, 0, u])/(2*ep^3) + 
 (4*as^2*G[1, 0, 0, u])/ep - as*ep*G[1, 0, 0, u] - 
 6*as^2*G[0, v]*G[1, 0, 0, u] + (23*as^3*G[0, v]*G[1, 0, 0, u])/(2*ep^2) + 
 as*ep^2*G[0, v]*G[1, 0, 0, u] + 4*as^2*G[1 - u, v]*G[1, 0, 0, u] - 
 (19*as^3*G[1 - u, v]*G[1, 0, 0, u])/(2*ep^2) - 
 as*ep^2*G[1 - u, v]*G[1, 0, 0, u] - 2*as^2*G[-u, v]*G[1, 0, 0, u] + 
 (8*as^3*G[-u, v]*G[1, 0, 0, u])/ep^2 - (45*as^3*G[0, 0, v]*G[1, 0, 0, u])/
  (2*ep) + 10*as^2*ep*G[0, 0, v]*G[1, 0, 0, u] - 
 as*ep^3*G[0, 0, v]*G[1, 0, 0, u] + (45*as^3*G[0, 1 - u, v]*G[1, 0, 0, u])/
  (2*ep) - 8*as^2*ep*G[0, 1 - u, v]*G[1, 0, 0, u] + 
 as*ep^3*G[0, 1 - u, v]*G[1, 0, 0, u] - (18*as^3*G[0, -u, v]*G[1, 0, 0, u])/
  ep + 4*as^2*ep*G[0, -u, v]*G[1, 0, 0, u] + 
 (8*as^3*G[1, 0, v]*G[1, 0, 0, u])/ep - 2*as^2*ep*G[1, 0, v]*G[1, 0, 0, u] + 
 (6*as^3*G[1, 1 - u, v]*G[1, 0, 0, u])/ep - 2*as^2*ep*G[1, 1 - u, v]*
  G[1, 0, 0, u] - (7*as^3*G[1 - u, 0, v]*G[1, 0, 0, u])/(2*ep) - 
 2*as^2*ep*G[1 - u, 0, v]*G[1, 0, 0, u] + as*ep^3*G[1 - u, 0, v]*
  G[1, 0, 0, u] + (95*as^3*G[1 - u, 1 - u, v]*G[1, 0, 0, u])/(2*ep) - 
 8*as^2*ep*G[1 - u, 1 - u, v]*G[1, 0, 0, u] - 
 as*ep^3*G[1 - u, 1 - u, v]*G[1, 0, 0, u] - 
 (26*as^3*G[1 - u, -u, v]*G[1, 0, 0, u])/ep + 
 6*as^2*ep*G[1 - u, -u, v]*G[1, 0, 0, u] + 
 (14*as^3*G[-u, 0, v]*G[1, 0, 0, u])/ep - 4*as^2*ep*G[-u, 0, v]*
  G[1, 0, 0, u] - (44*as^3*G[-u, 1 - u, v]*G[1, 0, 0, u])/ep + 
 10*as^2*ep*G[-u, 1 - u, v]*G[1, 0, 0, u] + 
 (12*as^3*G[-u, -u, v]*G[1, 0, 0, u])/ep - 4*as^2*ep*G[-u, -u, v]*
  G[1, 0, 0, u] + (95*as^3*G[0, 0, 0, v]*G[1, 0, 0, u])/2 - 
 18*as^2*ep^2*G[0, 0, 0, v]*G[1, 0, 0, u] + as*ep^4*G[0, 0, 0, v]*
  G[1, 0, 0, u] - (7*as^3*G[0, 0, 1 - u, v]*G[1, 0, 0, u])/2 - 
 as*ep^4*G[0, 0, 1 - u, v]*G[1, 0, 0, u] - 22*as^3*G[0, 0, -u, v]*
  G[1, 0, 0, u] + 8*as^2*ep^2*G[0, 0, -u, v]*G[1, 0, 0, u] - 
 40*as^3*G[0, 1, 0, v]*G[1, 0, 0, u] + 10*as^2*ep^2*G[0, 1, 0, v]*
  G[1, 0, 0, u] + 12*as^3*G[0, 1, 1 - u, v]*G[1, 0, 0, u] - 
 2*as^2*ep^2*G[0, 1, 1 - u, v]*G[1, 0, 0, u] - 
 (127*as^3*G[0, 1 - u, 0, v]*G[1, 0, 0, u])/2 + 
 22*as^2*ep^2*G[0, 1 - u, 0, v]*G[1, 0, 0, u] - 
 as*ep^4*G[0, 1 - u, 0, v]*G[1, 0, 0, u] + 
 (15*as^3*G[0, 1 - u, 1 - u, v]*G[1, 0, 0, u])/2 - 
 12*as^2*ep^2*G[0, 1 - u, 1 - u, v]*G[1, 0, 0, u] + 
 as*ep^4*G[0, 1 - u, 1 - u, v]*G[1, 0, 0, u] + 
 20*as^3*G[0, 1 - u, -u, v]*G[1, 0, 0, u] - 2*as^2*ep^2*G[0, 1 - u, -u, v]*
  G[1, 0, 0, u] - 6*as^3*G[0, -u, 0, v]*G[1, 0, 0, u] - 
 18*as^3*G[0, -u, 1 - u, v]*G[1, 0, 0, u] + 12*as^2*ep^2*G[0, -u, 1 - u, v]*
  G[1, 0, 0, u] - 4*as^3*G[0, -u, -u, v]*G[1, 0, 0, u] - 
 (21*as^3*G[1, 0, 0, v])/ep^3 + (10*as^2*G[1, 0, 0, v])/ep - 
 2*as*ep*G[1, 0, 0, v] - 6*as^2*G[0, u]*G[1, 0, 0, v] + 
 (22*as^3*G[0, u]*G[1, 0, 0, v])/ep^2 - 6*as^2*G[1, u]*G[1, 0, 0, v] + 
 (22*as^3*G[1, u]*G[1, 0, 0, v])/ep^2 - (38*as^3*G[0, 0, u]*G[1, 0, 0, v])/
  ep + 8*as^2*ep*G[0, 0, u]*G[1, 0, 0, v] + 
 (18*as^3*G[0, 1, u]*G[1, 0, 0, v])/ep - 8*as^2*ep*G[0, 1, u]*G[1, 0, 0, v] + 
 (18*as^3*G[1, 0, u]*G[1, 0, 0, v])/ep - 8*as^2*ep*G[1, 0, u]*G[1, 0, 0, v] - 
 (38*as^3*G[1, 1, u]*G[1, 0, 0, v])/ep + 8*as^2*ep*G[1, 1, u]*G[1, 0, 0, v] + 
 76*as^3*G[0, 0, 0, u]*G[1, 0, 0, v] - 12*as^2*ep^2*G[0, 0, 0, u]*
  G[1, 0, 0, v] + 26*as^3*G[0, 0, 1, u]*G[1, 0, 0, v] - 
 10*as^2*ep^2*G[0, 0, 1, u]*G[1, 0, 0, v] - 50*as^3*G[0, 1, 0, u]*
  G[1, 0, 0, v] + 10*as^2*ep^2*G[0, 1, 0, u]*G[1, 0, 0, v] - 
 52*as^3*G[0, 1, 1, u]*G[1, 0, 0, v] + 12*as^2*ep^2*G[0, 1, 1, u]*
  G[1, 0, 0, v] - 52*as^3*G[1, 0, 0, u]*G[1, 0, 0, v] + 
 12*as^2*ep^2*G[1, 0, 0, u]*G[1, 0, 0, v] - (13*as^3*G[1, 0, 1, u])/
  (2*ep^3) + (4*as^2*G[1, 0, 1, u])/ep - as*ep*G[1, 0, 1, u] - 
 6*as^2*G[0, v]*G[1, 0, 1, u] + (23*as^3*G[0, v]*G[1, 0, 1, u])/(2*ep^2) + 
 as*ep^2*G[0, v]*G[1, 0, 1, u] - 4*as^2*G[1 - u, v]*G[1, 0, 1, u] + 
 (11*as^3*G[1 - u, v]*G[1, 0, 1, u])/(2*ep^2) + 
 as*ep^2*G[1 - u, v]*G[1, 0, 1, u] + 2*as^2*G[-u, v]*G[1, 0, 1, u] - 
 (2*as^3*G[-u, v]*G[1, 0, 1, u])/ep^2 - (45*as^3*G[0, 0, v]*G[1, 0, 1, u])/
  (2*ep) + 10*as^2*ep*G[0, 0, v]*G[1, 0, 1, u] - 
 as*ep^3*G[0, 0, v]*G[1, 0, 1, u] + (6*as^3*G[0, 1, v]*G[1, 0, 1, u])/ep - 
 2*as^2*ep*G[0, 1, v]*G[1, 0, 1, u] - (45*as^3*G[0, 1 - u, v]*G[1, 0, 1, u])/
  (2*ep) + 10*as^2*ep*G[0, 1 - u, v]*G[1, 0, 1, u] - 
 as*ep^3*G[0, 1 - u, v]*G[1, 0, 1, u] - 2*as^2*ep*G[0, -u, v]*G[1, 0, 1, u] + 
 (14*as^3*G[1, 0, v]*G[1, 0, 1, u])/ep - 4*as^2*ep*G[1, 0, v]*G[1, 0, 1, u] - 
 (12*as^3*G[1, 1, v]*G[1, 0, 1, u])/ep + 4*as^2*ep*G[1, 1, v]*G[1, 0, 1, u] + 
 (12*as^3*G[1, 1 - u, v]*G[1, 0, 1, u])/ep - 4*as^2*ep*G[1, 1 - u, v]*
  G[1, 0, 1, u] - (37*as^3*G[1 - u, 0, v]*G[1, 0, 1, u])/(2*ep) + 
 6*as^2*ep*G[1 - u, 0, v]*G[1, 0, 1, u] - as*ep^3*G[1 - u, 0, v]*
  G[1, 0, 1, u] - (12*as^3*G[1 - u, 1, v]*G[1, 0, 1, u])/ep + 
 4*as^2*ep*G[1 - u, 1, v]*G[1, 0, 1, u] - 
 (109*as^3*G[1 - u, 1 - u, v]*G[1, 0, 1, u])/(2*ep) + 
 22*as^2*ep*G[1 - u, 1 - u, v]*G[1, 0, 1, u] - 
 as*ep^3*G[1 - u, 1 - u, v]*G[1, 0, 1, u] + 
 (10*as^3*G[1 - u, -u, v]*G[1, 0, 1, u])/ep - 
 4*as^2*ep*G[1 - u, -u, v]*G[1, 0, 1, u] + 
 (14*as^3*G[-u, 0, v]*G[1, 0, 1, u])/ep - 4*as^2*ep*G[-u, 0, v]*
  G[1, 0, 1, u] + (22*as^3*G[-u, 1 - u, v]*G[1, 0, 1, u])/ep - 
 10*as^2*ep*G[-u, 1 - u, v]*G[1, 0, 1, u] + 
 (95*as^3*G[0, 0, 0, v]*G[1, 0, 1, u])/2 - 18*as^2*ep^2*G[0, 0, 0, v]*
  G[1, 0, 1, u] + as*ep^4*G[0, 0, 0, v]*G[1, 0, 1, u] - 
 16*as^3*G[0, 0, 1, v]*G[1, 0, 1, u] + 6*as^2*ep^2*G[0, 0, 1, v]*
  G[1, 0, 1, u] + (203*as^3*G[0, 0, 1 - u, v]*G[1, 0, 1, u])/2 - 
 30*as^2*ep^2*G[0, 0, 1 - u, v]*G[1, 0, 1, u] + 
 as*ep^4*G[0, 0, 1 - u, v]*G[1, 0, 1, u] - 36*as^3*G[0, 0, -u, v]*
  G[1, 0, 1, u] + 14*as^2*ep^2*G[0, 0, -u, v]*G[1, 0, 1, u] - 
 40*as^3*G[0, 1, 0, v]*G[1, 0, 1, u] + 10*as^2*ep^2*G[0, 1, 0, v]*
  G[1, 0, 1, u] + 8*as^3*G[0, 1, 1, v]*G[1, 0, 1, u] - 
 4*as^2*ep^2*G[0, 1, 1, v]*G[1, 0, 1, u] - 48*as^3*G[0, 1, 1 - u, v]*
  G[1, 0, 1, u] + 14*as^2*ep^2*G[0, 1, 1 - u, v]*G[1, 0, 1, u] + 
 (127*as^3*G[0, 1 - u, 0, v]*G[1, 0, 1, u])/2 - 
 18*as^2*ep^2*G[0, 1 - u, 0, v]*G[1, 0, 1, u] + 
 as*ep^4*G[0, 1 - u, 0, v]*G[1, 0, 1, u] - 12*as^3*G[0, 1 - u, 1, v]*
  G[1, 0, 1, u] + 4*as^2*ep^2*G[0, 1 - u, 1, v]*G[1, 0, 1, u] + 
 (171*as^3*G[0, 1 - u, 1 - u, v]*G[1, 0, 1, u])/2 - 
 22*as^2*ep^2*G[0, 1 - u, 1 - u, v]*G[1, 0, 1, u] + 
 as*ep^4*G[0, 1 - u, 1 - u, v]*G[1, 0, 1, u] - 
 20*as^3*G[0, 1 - u, -u, v]*G[1, 0, 1, u] + 8*as^2*ep^2*G[0, 1 - u, -u, v]*
  G[1, 0, 1, u] - 44*as^3*G[0, -u, 0, v]*G[1, 0, 1, u] + 
 16*as^2*ep^2*G[0, -u, 0, v]*G[1, 0, 1, u] - 2*as^2*ep^2*G[0, -u, 1 - u, v]*
  G[1, 0, 1, u] - 24*as^3*G[0, -u, -u, v]*G[1, 0, 1, u] + 
 8*as^2*ep^2*G[0, -u, -u, v]*G[1, 0, 1, u] - 
 50*as^3*G[1, 0, 0, v]*G[1, 0, 1, u] + 10*as^2*ep^2*G[1, 0, 0, v]*
  G[1, 0, 1, u] + 2*as^3*G[0, 0, 1, u]*G[1, 0, 1, v] - 
 2*as^3*G[0, 1, 0, u]*G[1, 0, 1, v] - 2*as^3*G[1, 0, 1, u]*G[1, 0, 1, v] - 
 (6*as^3*G[1, 0, 1 - u, v])/ep^3 + (2*as^2*G[1, 0, 1 - u, v])/ep + 
 2*as^2*G[0, u]*G[1, 0, 1 - u, v] - (4*as^3*G[0, u]*G[1, 0, 1 - u, v])/ep^2 - 
 2*as^2*G[1, u]*G[1, 0, 1 - u, v] + (8*as^3*G[1, u]*G[1, 0, 1 - u, v])/ep^2 + 
 (14*as^3*G[0, 0, u]*G[1, 0, 1 - u, v])/ep - 
 4*as^2*ep*G[0, 0, u]*G[1, 0, 1 - u, v] + 
 (26*as^3*G[0, 1, u]*G[1, 0, 1 - u, v])/ep - 
 8*as^2*ep*G[0, 1, u]*G[1, 0, 1 - u, v] - 
 (16*as^3*G[1, 0, u]*G[1, 0, 1 - u, v])/ep + 
 6*as^2*ep*G[1, 0, u]*G[1, 0, 1 - u, v] - 
 (12*as^3*G[1, 1, u]*G[1, 0, 1 - u, v])/ep + 
 2*as^2*ep*G[1, 1, u]*G[1, 0, 1 - u, v] - 40*as^3*G[0, 0, 0, u]*
  G[1, 0, 1 - u, v] + 8*as^2*ep^2*G[0, 0, 0, u]*G[1, 0, 1 - u, v] + 
 2*as^3*G[0, 0, 1, u]*G[1, 0, 1 - u, v] - 4*as^2*ep^2*G[0, 0, 1, u]*
  G[1, 0, 1 - u, v] + 12*as^3*G[0, 1, 0, u]*G[1, 0, 1 - u, v] - 
 4*as^2*ep^2*G[0, 1, 0, u]*G[1, 0, 1 - u, v] - 
 64*as^3*G[0, 1, 1, u]*G[1, 0, 1 - u, v] + 14*as^2*ep^2*G[0, 1, 1, u]*
  G[1, 0, 1 - u, v] + 36*as^3*G[1, 0, 0, u]*G[1, 0, 1 - u, v] - 
 8*as^2*ep^2*G[1, 0, 0, u]*G[1, 0, 1 - u, v] - 
 66*as^3*G[1, 0, 1, u]*G[1, 0, 1 - u, v] + 18*as^2*ep^2*G[1, 0, 1, u]*
  G[1, 0, 1 - u, v] + (6*as^3*G[0, 1, u]*G[1, 0, -u, v])/ep - 
 2*as^2*ep*G[0, 1, u]*G[1, 0, -u, v] - (12*as^3*G[1, 0, u]*G[1, 0, -u, v])/
  ep + 4*as^2*ep*G[1, 0, u]*G[1, 0, -u, v] - 
 (6*as^3*G[1, 1, u]*G[1, 0, -u, v])/ep + 2*as^2*ep*G[1, 1, u]*
  G[1, 0, -u, v] - 46*as^3*G[0, 0, 1, u]*G[1, 0, -u, v] + 
 14*as^2*ep^2*G[0, 0, 1, u]*G[1, 0, -u, v] + 
 6*as^3*G[0, 1, 0, u]*G[1, 0, -u, v] - 2*as^2*ep^2*G[0, 1, 0, u]*
  G[1, 0, -u, v] - 10*as^3*G[0, 1, 1, u]*G[1, 0, -u, v] + 
 2*as^2*ep^2*G[0, 1, 1, u]*G[1, 0, -u, v] + 34*as^3*G[1, 0, 0, u]*
  G[1, 0, -u, v] - 8*as^2*ep^2*G[1, 0, 0, u]*G[1, 0, -u, v] + 
 40*as^3*G[1, 0, 1, u]*G[1, 0, -u, v] - 12*as^2*ep^2*G[1, 0, 1, u]*
  G[1, 0, -u, v] + (5*as^3*G[1, 1, 0, u])/(2*ep^3) - 
 (2*as^2*G[1, 1, 0, u])/ep + as*ep*G[1, 1, 0, u] + 
 2*as^2*G[0, v]*G[1, 1, 0, u] - (7*as^3*G[0, v]*G[1, 1, 0, u])/(2*ep^2) - 
 as*ep^2*G[0, v]*G[1, 1, 0, u] + 8*as^2*G[1 - u, v]*G[1, 1, 0, u] - 
 (61*as^3*G[1 - u, v]*G[1, 1, 0, u])/(2*ep^2) + 
 as*ep^2*G[1 - u, v]*G[1, 1, 0, u] - 6*as^2*G[-u, v]*G[1, 1, 0, u] + 
 (22*as^3*G[-u, v]*G[1, 1, 0, u])/ep^2 + (13*as^3*G[0, 0, v]*G[1, 1, 0, u])/
  (2*ep) - 2*as^2*ep*G[0, 0, v]*G[1, 1, 0, u] + 
 as*ep^3*G[0, 0, v]*G[1, 1, 0, u] - (6*as^3*G[0, 1, v]*G[1, 1, 0, u])/ep + 
 2*as^2*ep*G[0, 1, v]*G[1, 1, 0, u] + (3*as^3*G[0, 1 - u, v]*G[1, 1, 0, u])/
  (2*ep) + 6*as^2*ep*G[0, 1 - u, v]*G[1, 1, 0, u] - 
 as*ep^3*G[0, 1 - u, v]*G[1, 1, 0, u] + (4*as^3*G[0, -u, v]*G[1, 1, 0, u])/
  ep - 6*as^2*ep*G[0, -u, v]*G[1, 1, 0, u] - 
 (10*as^3*G[1, 0, v]*G[1, 1, 0, u])/ep + 4*as^2*ep*G[1, 0, v]*G[1, 1, 0, u] + 
 (12*as^3*G[1, 1, v]*G[1, 1, 0, u])/ep - 4*as^2*ep*G[1, 1, v]*G[1, 1, 0, u] + 
 (6*as^3*G[1, 1 - u, v]*G[1, 1, 0, u])/ep - 2*as^2*ep*G[1, 1 - u, v]*
  G[1, 1, 0, u] + (71*as^3*G[1 - u, 0, v]*G[1, 1, 0, u])/(2*ep) - 
 8*as^2*ep*G[1 - u, 0, v]*G[1, 1, 0, u] - as*ep^3*G[1 - u, 0, v]*
  G[1, 1, 0, u] - (12*as^3*G[1 - u, 1, v]*G[1, 1, 0, u])/ep + 
 4*as^2*ep*G[1 - u, 1, v]*G[1, 1, 0, u] + 
 (113*as^3*G[1 - u, 1 - u, v]*G[1, 1, 0, u])/(2*ep) - 
 8*as^2*ep*G[1 - u, 1 - u, v]*G[1, 1, 0, u] + 
 as*ep^3*G[1 - u, 1 - u, v]*G[1, 1, 0, u] - 
 (48*as^3*G[1 - u, -u, v]*G[1, 1, 0, u])/ep + 
 10*as^2*ep*G[1 - u, -u, v]*G[1, 1, 0, u] - 
 (24*as^3*G[-u, 0, v]*G[1, 1, 0, u])/ep + 6*as^2*ep*G[-u, 0, v]*
  G[1, 1, 0, u] - (6*as^3*G[-u, 1 - u, v]*G[1, 1, 0, u])/ep - 
 6*as^2*ep*G[-u, 1 - u, v]*G[1, 1, 0, u] - 
 (4*as^3*G[-u, -u, v]*G[1, 1, 0, u])/ep + 4*as^2*ep*G[-u, -u, v]*
  G[1, 1, 0, u] - (31*as^3*G[0, 0, 0, v]*G[1, 1, 0, u])/2 + 
 2*as^2*ep^2*G[0, 0, 0, v]*G[1, 1, 0, u] - as*ep^4*G[0, 0, 0, v]*
  G[1, 1, 0, u] + 16*as^3*G[0, 0, 1, v]*G[1, 1, 0, u] - 
 6*as^2*ep^2*G[0, 0, 1, v]*G[1, 1, 0, u] - 
 (69*as^3*G[0, 0, 1 - u, v]*G[1, 1, 0, u])/2 + 
 14*as^2*ep^2*G[0, 0, 1 - u, v]*G[1, 1, 0, u] + 
 as*ep^4*G[0, 0, 1 - u, v]*G[1, 1, 0, u] - 44*as^3*G[0, 0, -u, v]*
  G[1, 1, 0, u] + 10*as^2*ep^2*G[0, 0, -u, v]*G[1, 1, 0, u] + 
 24*as^3*G[0, 1, 0, v]*G[1, 1, 0, u] - 10*as^2*ep^2*G[0, 1, 0, v]*
  G[1, 1, 0, u] - 8*as^3*G[0, 1, 1, v]*G[1, 1, 0, u] + 
 4*as^2*ep^2*G[0, 1, 1, v]*G[1, 1, 0, u] - 8*as^3*G[0, 1, 1 - u, v]*
  G[1, 1, 0, u] + 4*as^2*ep^2*G[0, 1, 1 - u, v]*G[1, 1, 0, u] + 
 (43*as^3*G[0, 1 - u, 0, v]*G[1, 1, 0, u])/2 - 
 10*as^2*ep^2*G[0, 1 - u, 0, v]*G[1, 1, 0, u] + 
 as*ep^4*G[0, 1 - u, 0, v]*G[1, 1, 0, u] - 8*as^3*G[0, 1 - u, 1, v]*
  G[1, 1, 0, u] + 4*as^2*ep^2*G[0, 1 - u, 1, v]*G[1, 1, 0, u] - 
 (15*as^3*G[0, 1 - u, 1 - u, v]*G[1, 1, 0, u])/2 - 
 6*as^2*ep^2*G[0, 1 - u, 1 - u, v]*G[1, 1, 0, u] - 
 as*ep^4*G[0, 1 - u, 1 - u, v]*G[1, 1, 0, u] - 
 2*as^3*G[0, 1 - u, -u, v]*G[1, 1, 0, u] + 8*as^2*ep^2*G[0, 1 - u, -u, v]*
  G[1, 1, 0, u] - 38*as^3*G[0, -u, 0, v]*G[1, 1, 0, u] + 
 12*as^2*ep^2*G[0, -u, 0, v]*G[1, 1, 0, u] + 54*as^3*G[0, -u, 1 - u, v]*
  G[1, 1, 0, u] - 16*as^2*ep^2*G[0, -u, 1 - u, v]*G[1, 1, 0, u] - 
 28*as^3*G[0, -u, -u, v]*G[1, 1, 0, u] + 8*as^2*ep^2*G[0, -u, -u, v]*
  G[1, 1, 0, u] + 26*as^3*G[1, 0, 0, v]*G[1, 1, 0, u] - 
 10*as^2*ep^2*G[1, 0, 0, v]*G[1, 1, 0, u] + 
 2*as^3*G[1, 0, 1, v]*G[1, 1, 0, u] + 34*as^3*G[1, 0, 1 - u, v]*
  G[1, 1, 0, u] - 8*as^2*ep^2*G[1, 0, 1 - u, v]*G[1, 1, 0, u] + 
 18*as^3*G[1, 0, -u, v]*G[1, 1, 0, u] - 2*as^2*ep^2*G[1, 0, -u, v]*
  G[1, 1, 0, u] + (12*as^3*G[0, 0, u]*G[1, 1, 0, v])/ep - 
 4*as^2*ep*G[0, 0, u]*G[1, 1, 0, v] - (12*as^3*G[0, 1, u]*G[1, 1, 0, v])/ep + 
 4*as^2*ep*G[0, 1, u]*G[1, 1, 0, v] - (12*as^3*G[1, 0, u]*G[1, 1, 0, v])/ep + 
 4*as^2*ep*G[1, 0, u]*G[1, 1, 0, v] + (12*as^3*G[1, 1, u]*G[1, 1, 0, v])/ep - 
 4*as^2*ep*G[1, 1, u]*G[1, 1, 0, v] - 48*as^3*G[0, 0, 0, u]*G[1, 1, 0, v] + 
 12*as^2*ep^2*G[0, 0, 0, u]*G[1, 1, 0, v] - 
 8*as^3*G[0, 0, 1, u]*G[1, 1, 0, v] + 4*as^2*ep^2*G[0, 0, 1, u]*
  G[1, 1, 0, v] + 16*as^3*G[0, 1, 0, u]*G[1, 1, 0, v] - 
 4*as^2*ep^2*G[0, 1, 0, u]*G[1, 1, 0, v] + 40*as^3*G[0, 1, 1, u]*
  G[1, 1, 0, v] - 12*as^2*ep^2*G[0, 1, 1, u]*G[1, 1, 0, v] + 
 40*as^3*G[1, 0, 0, u]*G[1, 1, 0, v] - 12*as^2*ep^2*G[1, 0, 0, u]*
  G[1, 1, 0, v] + 16*as^3*G[1, 0, 1, u]*G[1, 1, 0, v] - 
 4*as^2*ep^2*G[1, 0, 1, u]*G[1, 1, 0, v] - 8*as^3*G[1, 1, 0, u]*
  G[1, 1, 0, v] + 4*as^2*ep^2*G[1, 1, 0, u]*G[1, 1, 0, v] + 
 (29*as^3*G[1, 1, 1, u])/(2*ep^3) - (6*as^2*G[1, 1, 1, u])/ep + 
 as*ep*G[1, 1, 1, u] + 10*as^2*G[0, v]*G[1, 1, 1, u] - 
 (63*as^3*G[0, v]*G[1, 1, 1, u])/(2*ep^2) - as*ep^2*G[0, v]*G[1, 1, 1, u] + 
 10*as^2*G[1 - u, v]*G[1, 1, 1, u] - (63*as^3*G[1 - u, v]*G[1, 1, 1, u])/
  (2*ep^2) - as*ep^2*G[1 - u, v]*G[1, 1, 1, u] - 
 18*as^2*G[-u, v]*G[1, 1, 1, u] + (51*as^3*G[-u, v]*G[1, 1, 1, u])/ep^2 + 
 2*as*ep^2*G[-u, v]*G[1, 1, 1, u] + (149*as^3*G[0, 0, v]*G[1, 1, 1, u])/
  (2*ep) - 18*as^2*ep*G[0, 0, v]*G[1, 1, 1, u] + 
 as*ep^3*G[0, 0, v]*G[1, 1, 1, u] + (149*as^3*G[0, 1 - u, v]*G[1, 1, 1, u])/
  (2*ep) - 18*as^2*ep*G[0, 1 - u, v]*G[1, 1, 1, u] + 
 as*ep^3*G[0, 1 - u, v]*G[1, 1, 1, u] - (66*as^3*G[0, -u, v]*G[1, 1, 1, u])/
  ep + 14*as^2*ep*G[0, -u, v]*G[1, 1, 1, u] - 
 (12*as^3*G[1, 0, v]*G[1, 1, 1, u])/ep + 2*as^2*ep*G[1, 0, v]*G[1, 1, 1, u] + 
 (149*as^3*G[1 - u, 0, v]*G[1, 1, 1, u])/(2*ep) - 
 18*as^2*ep*G[1 - u, 0, v]*G[1, 1, 1, u] + as*ep^3*G[1 - u, 0, v]*
  G[1, 1, 1, u] + (149*as^3*G[1 - u, 1 - u, v]*G[1, 1, 1, u])/(2*ep) - 
 18*as^2*ep*G[1 - u, 1 - u, v]*G[1, 1, 1, u] + 
 as*ep^3*G[1 - u, 1 - u, v]*G[1, 1, 1, u] - 
 (117*as^3*G[1 - u, -u, v]*G[1, 1, 1, u])/ep + 
 32*as^2*ep*G[1 - u, -u, v]*G[1, 1, 1, u] - 2*as*ep^3*G[1 - u, -u, v]*
  G[1, 1, 1, u] - (66*as^3*G[-u, 0, v]*G[1, 1, 1, u])/ep + 
 14*as^2*ep*G[-u, 0, v]*G[1, 1, 1, u] - 
 (129*as^3*G[-u, 1 - u, v]*G[1, 1, 1, u])/ep + 
 34*as^2*ep*G[-u, 1 - u, v]*G[1, 1, 1, u] - 2*as*ep^3*G[-u, 1 - u, v]*
  G[1, 1, 1, u] + (96*as^3*G[-u, -u, v]*G[1, 1, 1, u])/ep - 
 24*as^2*ep*G[-u, -u, v]*G[1, 1, 1, u] - 
 (375*as^3*G[0, 0, 0, v]*G[1, 1, 1, u])/2 + 34*as^2*ep^2*G[0, 0, 0, v]*
  G[1, 1, 1, u] - as*ep^4*G[0, 0, 0, v]*G[1, 1, 1, u] - 
 (375*as^3*G[0, 0, 1 - u, v]*G[1, 1, 1, u])/2 + 
 34*as^2*ep^2*G[0, 0, 1 - u, v]*G[1, 1, 1, u] - 
 as*ep^4*G[0, 0, 1 - u, v]*G[1, 1, 1, u] + 95*as^3*G[0, 0, -u, v]*
  G[1, 1, 1, u] - 22*as^2*ep^2*G[0, 0, -u, v]*G[1, 1, 1, u] + 
 2*as*ep^4*G[0, 0, -u, v]*G[1, 1, 1, u] + 56*as^3*G[0, 1, 0, v]*
  G[1, 1, 1, u] - 10*as^2*ep^2*G[0, 1, 0, v]*G[1, 1, 1, u] - 
 (375*as^3*G[0, 1 - u, 0, v]*G[1, 1, 1, u])/2 + 
 34*as^2*ep^2*G[0, 1 - u, 0, v]*G[1, 1, 1, u] - 
 as*ep^4*G[0, 1 - u, 0, v]*G[1, 1, 1, u] - 
 (375*as^3*G[0, 1 - u, 1 - u, v]*G[1, 1, 1, u])/2 + 
 34*as^2*ep^2*G[0, 1 - u, 1 - u, v]*G[1, 1, 1, u] - 
 as*ep^4*G[0, 1 - u, 1 - u, v]*G[1, 1, 1, u] + 
 146*as^3*G[0, 1 - u, -u, v]*G[1, 1, 1, u] - 22*as^2*ep^2*G[0, 1 - u, -u, v]*
  G[1, 1, 1, u] + 68*as^3*G[0, -u, 0, v]*G[1, 1, 1, u] - 
 10*as^2*ep^2*G[0, -u, 0, v]*G[1, 1, 1, u] + 190*as^3*G[0, -u, 1 - u, v]*
  G[1, 1, 1, u] - 30*as^2*ep^2*G[0, -u, 1 - u, v]*G[1, 1, 1, u] - 
 48*as^3*G[0, -u, -u, v]*G[1, 1, 1, u] + 76*as^3*G[1, 0, 0, v]*
  G[1, 1, 1, u] - 12*as^2*ep^2*G[1, 0, 0, v]*G[1, 1, 1, u] + 
 20*as^3*G[1, 0, 1 - u, v]*G[1, 1, 1, u] - 2*as^2*ep^2*G[1, 0, 1 - u, v]*
  G[1, 1, 1, u] + 24*as^3*G[1, 0, -u, v]*G[1, 1, 1, u] - 
 6*as^2*ep^2*G[1, 0, -u, v]*G[1, 1, 1, u] - 48*as^3*G[1, 1, 0, v]*
  G[1, 1, 1, u] + 12*as^2*ep^2*G[1, 1, 0, v]*G[1, 1, 1, u] - 
 32*as^3*G[0, 0, 1, u]*G[1, 1, 1, v] + 8*as^2*ep^2*G[0, 0, 1, u]*
  G[1, 1, 1, v] + 32*as^3*G[0, 1, 0, u]*G[1, 1, 1, v] - 
 8*as^2*ep^2*G[0, 1, 0, u]*G[1, 1, 1, v] + 32*as^3*G[1, 0, 1, u]*
  G[1, 1, 1, v] - 8*as^2*ep^2*G[1, 0, 1, u]*G[1, 1, 1, v] - 
 32*as^3*G[1, 1, 0, u]*G[1, 1, 1, v] + 8*as^2*ep^2*G[1, 1, 0, u]*
  G[1, 1, 1, v] - (12*as^3*G[0, 1, u]*G[1, 1, 1 - u, v])/ep + 
 4*as^2*ep*G[0, 1, u]*G[1, 1, 1 - u, v] + 
 (12*as^3*G[1, 0, u]*G[1, 1, 1 - u, v])/ep - 
 4*as^2*ep*G[1, 0, u]*G[1, 1, 1 - u, v] + 4*as^3*G[0, 0, 1, u]*
  G[1, 1, 1 - u, v] - 32*as^3*G[0, 1, 0, u]*G[1, 1, 1 - u, v] + 
 12*as^2*ep^2*G[0, 1, 0, u]*G[1, 1, 1 - u, v] + 
 48*as^3*G[0, 1, 1, u]*G[1, 1, 1 - u, v] - 12*as^2*ep^2*G[0, 1, 1, u]*
  G[1, 1, 1 - u, v] - 48*as^3*G[1, 0, 0, u]*G[1, 1, 1 - u, v] + 
 12*as^2*ep^2*G[1, 0, 0, u]*G[1, 1, 1 - u, v] + 
 40*as^3*G[1, 0, 1, u]*G[1, 1, 1 - u, v] - 12*as^2*ep^2*G[1, 0, 1, u]*
  G[1, 1, 1 - u, v] - 12*as^3*G[1, 1, 0, u]*G[1, 1, 1 - u, v] - 
 (6*as^3*G[1, 1 - u, 0, v])/ep^3 + (2*as^2*G[1, 1 - u, 0, v])/ep + 
 2*as^2*G[0, u]*G[1, 1 - u, 0, v] - (4*as^3*G[0, u]*G[1, 1 - u, 0, v])/ep^2 - 
 2*as^2*G[1, u]*G[1, 1 - u, 0, v] + (8*as^3*G[1, u]*G[1, 1 - u, 0, v])/ep^2 + 
 (8*as^3*G[0, 0, u]*G[1, 1 - u, 0, v])/ep - 
 2*as^2*ep*G[0, 0, u]*G[1, 1 - u, 0, v] + 
 (14*as^3*G[0, 1, u]*G[1, 1 - u, 0, v])/ep - 
 4*as^2*ep*G[0, 1, u]*G[1, 1 - u, 0, v] - 
 (10*as^3*G[1, 0, u]*G[1, 1 - u, 0, v])/ep + 
 4*as^2*ep*G[1, 0, u]*G[1, 1 - u, 0, v] - 
 (12*as^3*G[1, 1, u]*G[1, 1 - u, 0, v])/ep + 
 2*as^2*ep*G[1, 1, u]*G[1, 1 - u, 0, v] - 16*as^3*G[0, 0, 0, u]*
  G[1, 1 - u, 0, v] + 2*as^2*ep^2*G[0, 0, 0, u]*G[1, 1 - u, 0, v] + 
 20*as^3*G[0, 0, 1, u]*G[1, 1 - u, 0, v] - 6*as^2*ep^2*G[0, 0, 1, u]*
  G[1, 1 - u, 0, v] + 52*as^3*G[0, 1, 0, u]*G[1, 1 - u, 0, v] - 
 16*as^2*ep^2*G[0, 1, 0, u]*G[1, 1 - u, 0, v] - 
 30*as^3*G[0, 1, 1, u]*G[1, 1 - u, 0, v] + 6*as^2*ep^2*G[0, 1, 1, u]*
  G[1, 1 - u, 0, v] + 26*as^3*G[1, 0, 0, u]*G[1, 1 - u, 0, v] - 
 6*as^2*ep^2*G[1, 0, 0, u]*G[1, 1 - u, 0, v] - 
 60*as^3*G[1, 0, 1, u]*G[1, 1 - u, 0, v] + 16*as^2*ep^2*G[1, 0, 1, u]*
  G[1, 1 - u, 0, v] - 12*as^3*G[1, 1, 0, u]*G[1, 1 - u, 0, v] + 
 6*as^2*ep^2*G[1, 1, 0, u]*G[1, 1 - u, 0, v] + 
 20*as^3*G[1, 1, 1, u]*G[1, 1 - u, 0, v] - 2*as^2*ep^2*G[1, 1, 1, u]*
  G[1, 1 - u, 0, v] - 72*as^3*G[0, 0, 1, u]*G[1, 1 - u, 1, v] + 
 22*as^2*ep^2*G[0, 0, 1, u]*G[1, 1 - u, 1, v] - 
 64*as^3*G[0, 1, 0, u]*G[1, 1 - u, 1, v] + 22*as^2*ep^2*G[0, 1, 0, u]*
  G[1, 1 - u, 1, v] + 72*as^3*G[1, 0, 1, u]*G[1, 1 - u, 1, v] - 
 22*as^2*ep^2*G[1, 0, 1, u]*G[1, 1 - u, 1, v] + 
 64*as^3*G[1, 1, 0, u]*G[1, 1 - u, 1, v] - 22*as^2*ep^2*G[1, 1, 0, u]*
  G[1, 1 - u, 1, v] + (12*as^3*G[1, 0, u]*G[1, 1 - u, 1 - u, v])/ep - 
 4*as^2*ep*G[1, 0, u]*G[1, 1 - u, 1 - u, v] + 
 48*as^3*G[0, 0, 1, u]*G[1, 1 - u, 1 - u, v] - 
 14*as^2*ep^2*G[0, 0, 1, u]*G[1, 1 - u, 1 - u, v] + 
 16*as^3*G[0, 1, 0, u]*G[1, 1 - u, 1 - u, v] - 
 4*as^2*ep^2*G[0, 1, 0, u]*G[1, 1 - u, 1 - u, v] + 
 24*as^3*G[0, 1, 1, u]*G[1, 1 - u, 1 - u, v] - 
 6*as^2*ep^2*G[0, 1, 1, u]*G[1, 1 - u, 1 - u, v] - 
 32*as^3*G[1, 0, 0, u]*G[1, 1 - u, 1 - u, v] + 
 6*as^2*ep^2*G[1, 0, 0, u]*G[1, 1 - u, 1 - u, v] - 
 32*as^3*G[1, 0, 1, u]*G[1, 1 - u, 1 - u, v] + 
 6*as^2*ep^2*G[1, 0, 1, u]*G[1, 1 - u, 1 - u, v] - 
 36*as^3*G[1, 1, 0, u]*G[1, 1 - u, 1 - u, v] + 
 8*as^2*ep^2*G[1, 1, 0, u]*G[1, 1 - u, 1 - u, v] + 
 (6*as^3*G[0, 1, u]*G[1, 1 - u, -u, v])/ep - 
 2*as^2*ep*G[0, 1, u]*G[1, 1 - u, -u, v] - 
 (12*as^3*G[1, 0, u]*G[1, 1 - u, -u, v])/ep + 
 4*as^2*ep*G[1, 0, u]*G[1, 1 - u, -u, v] - 
 (6*as^3*G[1, 1, u]*G[1, 1 - u, -u, v])/ep + 
 2*as^2*ep*G[1, 1, u]*G[1, 1 - u, -u, v] - 46*as^3*G[0, 0, 1, u]*
  G[1, 1 - u, -u, v] + 14*as^2*ep^2*G[0, 0, 1, u]*G[1, 1 - u, -u, v] + 
 6*as^3*G[0, 1, 0, u]*G[1, 1 - u, -u, v] - 2*as^2*ep^2*G[0, 1, 0, u]*
  G[1, 1 - u, -u, v] - 10*as^3*G[0, 1, 1, u]*G[1, 1 - u, -u, v] + 
 2*as^2*ep^2*G[0, 1, 1, u]*G[1, 1 - u, -u, v] + 
 34*as^3*G[1, 0, 0, u]*G[1, 1 - u, -u, v] - 8*as^2*ep^2*G[1, 0, 0, u]*
  G[1, 1 - u, -u, v] + 40*as^3*G[1, 0, 1, u]*G[1, 1 - u, -u, v] - 
 12*as^2*ep^2*G[1, 0, 1, u]*G[1, 1 - u, -u, v] + 
 18*as^3*G[1, 1, 0, u]*G[1, 1 - u, -u, v] - 2*as^2*ep^2*G[1, 1, 0, u]*
  G[1, 1 - u, -u, v] + 24*as^3*G[1, 1, 1, u]*G[1, 1 - u, -u, v] - 
 6*as^2*ep^2*G[1, 1, 1, u]*G[1, 1 - u, -u, v] + 
 (29*as^3*G[1 - u, 0, 0, v])/(2*ep^3) - (6*as^2*G[1 - u, 0, 0, v])/ep + 
 as*ep*G[1 - u, 0, 0, v] - (21*as^3*G[0, u]*G[1 - u, 0, 0, v])/(2*ep^2) + 
 as*ep^2*G[0, u]*G[1 - u, 0, 0, v] + 10*as^2*G[1, u]*G[1 - u, 0, 0, v] - 
 (63*as^3*G[1, u]*G[1 - u, 0, 0, v])/(2*ep^2) - 
 as*ep^2*G[1, u]*G[1 - u, 0, 0, v] + (31*as^3*G[0, 0, u]*G[1 - u, 0, 0, v])/
  (2*ep) + 2*as^2*ep*G[0, 0, u]*G[1 - u, 0, 0, v] - 
 as*ep^3*G[0, 0, u]*G[1 - u, 0, 0, v] - 
 (73*as^3*G[0, 1, u]*G[1 - u, 0, 0, v])/(2*ep) + 
 14*as^2*ep*G[0, 1, u]*G[1 - u, 0, 0, v] - 
 as*ep^3*G[0, 1, u]*G[1 - u, 0, 0, v] - 
 (27*as^3*G[1, 0, u]*G[1 - u, 0, 0, v])/(2*ep) + 
 4*as^2*ep*G[1, 0, u]*G[1 - u, 0, 0, v] + as*ep^3*G[1, 0, u]*
  G[1 - u, 0, 0, v] + (149*as^3*G[1, 1, u]*G[1 - u, 0, 0, v])/(2*ep) - 
 18*as^2*ep*G[1, 1, u]*G[1 - u, 0, 0, v] + 
 as*ep^3*G[1, 1, u]*G[1 - u, 0, 0, v] - 
 (57*as^3*G[0, 0, 0, u]*G[1 - u, 0, 0, v])/2 - 
 6*as^2*ep^2*G[0, 0, 0, u]*G[1 - u, 0, 0, v] + 
 as*ep^4*G[0, 0, 0, u]*G[1 - u, 0, 0, v] - 
 (131*as^3*G[0, 0, 1, u]*G[1 - u, 0, 0, v])/2 + 
 22*as^2*ep^2*G[0, 0, 1, u]*G[1 - u, 0, 0, v] - 
 as*ep^4*G[0, 0, 1, u]*G[1 - u, 0, 0, v] - 
 (7*as^3*G[0, 1, 0, u]*G[1 - u, 0, 0, v])/2 + 
 10*as^2*ep^2*G[0, 1, 0, u]*G[1 - u, 0, 0, v] - 
 as*ep^4*G[0, 1, 0, u]*G[1 - u, 0, 0, v] + 
 (275*as^3*G[0, 1, 1, u]*G[1 - u, 0, 0, v])/2 - 
 34*as^2*ep^2*G[0, 1, 1, u]*G[1 - u, 0, 0, v] + 
 as*ep^4*G[0, 1, 1, u]*G[1 - u, 0, 0, v] + 
 (65*as^3*G[1, 0, 0, u]*G[1 - u, 0, 0, v])/2 - 
 2*as^2*ep^2*G[1, 0, 0, u]*G[1 - u, 0, 0, v] - 
 as*ep^4*G[1, 0, 0, u]*G[1 - u, 0, 0, v] + 
 (83*as^3*G[1, 0, 1, u]*G[1 - u, 0, 0, v])/2 - 
 10*as^2*ep^2*G[1, 0, 1, u]*G[1 - u, 0, 0, v] + 
 as*ep^4*G[1, 0, 1, u]*G[1 - u, 0, 0, v] - 
 (141*as^3*G[1, 1, 0, u]*G[1 - u, 0, 0, v])/2 + 
 16*as^2*ep^2*G[1, 1, 0, u]*G[1 - u, 0, 0, v] + 
 as*ep^4*G[1, 1, 0, u]*G[1 - u, 0, 0, v] - 
 (375*as^3*G[1, 1, 1, u]*G[1 - u, 0, 0, v])/2 + 
 34*as^2*ep^2*G[1, 1, 1, u]*G[1 - u, 0, 0, v] - 
 as*ep^4*G[1, 1, 1, u]*G[1 - u, 0, 0, v] - 6*as^3*G[0, 0, 1, u]*
  G[1 - u, 0, 1, v] + 2*as^2*ep^2*G[0, 0, 1, u]*G[1 - u, 0, 1, v] - 
 18*as^3*G[0, 1, 0, u]*G[1 - u, 0, 1, v] + 4*as^2*ep^2*G[0, 1, 0, u]*
  G[1 - u, 0, 1, v] + 6*as^3*G[1, 0, 1, u]*G[1 - u, 0, 1, v] - 
 2*as^2*ep^2*G[1, 0, 1, u]*G[1 - u, 0, 1, v] + 
 18*as^3*G[1, 1, 0, u]*G[1 - u, 0, 1, v] - 4*as^2*ep^2*G[1, 1, 0, u]*
  G[1 - u, 0, 1, v] + (29*as^3*G[1 - u, 0, 1 - u, v])/(2*ep^3) - 
 (6*as^2*G[1 - u, 0, 1 - u, v])/ep + as*ep*G[1 - u, 0, 1 - u, v] - 
 4*as^2*G[0, u]*G[1 - u, 0, 1 - u, v] + 
 (3*as^3*G[0, u]*G[1 - u, 0, 1 - u, v])/(2*ep^2) + 
 as*ep^2*G[0, u]*G[1 - u, 0, 1 - u, v] + 
 10*as^2*G[1, u]*G[1 - u, 0, 1 - u, v] - 
 (63*as^3*G[1, u]*G[1 - u, 0, 1 - u, v])/(2*ep^2) - 
 as*ep^2*G[1, u]*G[1 - u, 0, 1 - u, v] - 
 (21*as^3*G[0, 0, u]*G[1 - u, 0, 1 - u, v])/(2*ep) + 
 8*as^2*ep*G[0, 0, u]*G[1 - u, 0, 1 - u, v] - 
 as*ep^3*G[0, 0, u]*G[1 - u, 0, 1 - u, v] - 
 (57*as^3*G[0, 1, u]*G[1 - u, 0, 1 - u, v])/(2*ep) + 
 10*as^2*ep*G[0, 1, u]*G[1 - u, 0, 1 - u, v] - 
 as*ep^3*G[0, 1, u]*G[1 - u, 0, 1 - u, v] + 
 (39*as^3*G[1, 0, u]*G[1 - u, 0, 1 - u, v])/(2*ep) - 
 2*as^2*ep*G[1, 0, u]*G[1 - u, 0, 1 - u, v] - 
 as*ep^3*G[1, 0, u]*G[1 - u, 0, 1 - u, v] + 
 (149*as^3*G[1, 1, u]*G[1 - u, 0, 1 - u, v])/(2*ep) - 
 18*as^2*ep*G[1, 1, u]*G[1 - u, 0, 1 - u, v] + 
 as*ep^3*G[1, 1, u]*G[1 - u, 0, 1 - u, v] + 
 (63*as^3*G[0, 0, 0, u]*G[1 - u, 0, 1 - u, v])/2 - 
 16*as^2*ep^2*G[0, 0, 0, u]*G[1 - u, 0, 1 - u, v] + 
 as*ep^4*G[0, 0, 0, u]*G[1 - u, 0, 1 - u, v] - 
 (95*as^3*G[0, 0, 1, u]*G[1 - u, 0, 1 - u, v])/2 + 
 14*as^2*ep^2*G[0, 0, 1, u]*G[1 - u, 0, 1 - u, v] - 
 as*ep^4*G[0, 0, 1, u]*G[1 - u, 0, 1 - u, v] + 
 (103*as^3*G[0, 1, 0, u]*G[1 - u, 0, 1 - u, v])/2 - 
 16*as^2*ep^2*G[0, 1, 0, u]*G[1 - u, 0, 1 - u, v] + 
 as*ep^4*G[0, 1, 0, u]*G[1 - u, 0, 1 - u, v] + 
 (243*as^3*G[0, 1, 1, u]*G[1 - u, 0, 1 - u, v])/2 - 
 26*as^2*ep^2*G[0, 1, 1, u]*G[1 - u, 0, 1 - u, v] + 
 as*ep^4*G[0, 1, 1, u]*G[1 - u, 0, 1 - u, v] - 
 (65*as^3*G[1, 0, 0, u]*G[1 - u, 0, 1 - u, v])/2 + 
 4*as^2*ep^2*G[1, 0, 0, u]*G[1 - u, 0, 1 - u, v] + 
 as*ep^4*G[1, 0, 0, u]*G[1 - u, 0, 1 - u, v] + 
 (223*as^3*G[1, 0, 1, u]*G[1 - u, 0, 1 - u, v])/2 - 
 30*as^2*ep^2*G[1, 0, 1, u]*G[1 - u, 0, 1 - u, v] + 
 as*ep^4*G[1, 0, 1, u]*G[1 - u, 0, 1 - u, v] - 
 (3*as^3*G[1, 1, 0, u]*G[1 - u, 0, 1 - u, v])/2 - 
 12*as^2*ep^2*G[1, 1, 0, u]*G[1 - u, 0, 1 - u, v] - 
 as*ep^4*G[1, 1, 0, u]*G[1 - u, 0, 1 - u, v] - 
 (375*as^3*G[1, 1, 1, u]*G[1 - u, 0, 1 - u, v])/2 + 
 34*as^2*ep^2*G[1, 1, 1, u]*G[1 - u, 0, 1 - u, v] - 
 as*ep^4*G[1, 1, 1, u]*G[1 - u, 0, 1 - u, v] - 
 4*as^2*G[1, u]*G[1 - u, 0, -u, v] + (14*as^3*G[1, u]*G[1 - u, 0, -u, v])/
  ep^2 + (12*as^3*G[0, 1, u]*G[1 - u, 0, -u, v])/ep - 
 4*as^2*ep*G[0, 1, u]*G[1 - u, 0, -u, v] + 
 (4*as^3*G[1, 0, u]*G[1 - u, 0, -u, v])/ep - 
 4*as^2*ep*G[1, 0, u]*G[1 - u, 0, -u, v] - 
 (54*as^3*G[1, 1, u]*G[1 - u, 0, -u, v])/ep + 
 12*as^2*ep*G[1, 1, u]*G[1 - u, 0, -u, v] + 26*as^3*G[0, 0, 1, u]*
  G[1 - u, 0, -u, v] - 4*as^2*ep^2*G[0, 0, 1, u]*G[1 - u, 0, -u, v] + 
 2*as^3*G[0, 1, 0, u]*G[1 - u, 0, -u, v] - 68*as^3*G[0, 1, 1, u]*
  G[1 - u, 0, -u, v] + 12*as^2*ep^2*G[0, 1, 1, u]*G[1 - u, 0, -u, v] - 
 6*as^3*G[1, 0, 0, u]*G[1 - u, 0, -u, v] + 4*as^2*ep^2*G[1, 0, 0, u]*
  G[1 - u, 0, -u, v] - 48*as^3*G[1, 0, 1, u]*G[1 - u, 0, -u, v] + 
 12*as^2*ep^2*G[1, 0, 1, u]*G[1 - u, 0, -u, v] - 
 8*as^3*G[1, 1, 0, u]*G[1 - u, 0, -u, v] + 8*as^2*ep^2*G[1, 1, 0, u]*
  G[1 - u, 0, -u, v] + 170*as^3*G[1, 1, 1, u]*G[1 - u, 0, -u, v] - 
 28*as^2*ep^2*G[1, 1, 1, u]*G[1 - u, 0, -u, v] - 
 (6*as^3*G[1 - u, 1, 0, v])/ep^3 + (2*as^2*G[1 - u, 1, 0, v])/ep - 
 2*as^2*G[0, u]*G[1 - u, 1, 0, v] + (8*as^3*G[0, u]*G[1 - u, 1, 0, v])/ep^2 + 
 2*as^2*G[1, u]*G[1 - u, 1, 0, v] - (4*as^3*G[1, u]*G[1 - u, 1, 0, v])/ep^2 - 
 (18*as^3*G[0, 0, u]*G[1 - u, 1, 0, v])/ep + 
 4*as^2*ep*G[0, 0, u]*G[1 - u, 1, 0, v] - 
 (10*as^3*G[0, 1, u]*G[1 - u, 1, 0, v])/ep + 
 4*as^2*ep*G[0, 1, u]*G[1 - u, 1, 0, v] + 
 (14*as^3*G[1, 0, u]*G[1 - u, 1, 0, v])/ep - 
 4*as^2*ep*G[1, 0, u]*G[1 - u, 1, 0, v] + 
 (14*as^3*G[1, 1, u]*G[1 - u, 1, 0, v])/ep - 
 4*as^2*ep*G[1, 1, u]*G[1 - u, 1, 0, v] + 44*as^3*G[0, 0, 0, u]*
  G[1 - u, 1, 0, v] - 8*as^2*ep^2*G[0, 0, 0, u]*G[1 - u, 1, 0, v] + 
 24*as^3*G[0, 0, 1, u]*G[1 - u, 1, 0, v] - 6*as^2*ep^2*G[0, 0, 1, u]*
  G[1 - u, 1, 0, v] + 8*as^3*G[0, 1, 0, u]*G[1 - u, 1, 0, v] - 
 6*as^2*ep^2*G[0, 1, 0, u]*G[1 - u, 1, 0, v] + 
 32*as^3*G[0, 1, 1, u]*G[1 - u, 1, 0, v] - 8*as^2*ep^2*G[0, 1, 1, u]*
  G[1 - u, 1, 0, v] - 36*as^3*G[1, 0, 0, u]*G[1 - u, 1, 0, v] + 
 8*as^2*ep^2*G[1, 0, 0, u]*G[1 - u, 1, 0, v] - 
 16*as^3*G[1, 0, 1, u]*G[1 - u, 1, 0, v] + 6*as^2*ep^2*G[1, 0, 1, u]*
  G[1 - u, 1, 0, v] - 16*as^3*G[1, 1, 0, u]*G[1 - u, 1, 0, v] + 
 6*as^2*ep^2*G[1, 1, 0, u]*G[1 - u, 1, 0, v] - 
 40*as^3*G[1, 1, 1, u]*G[1 - u, 1, 0, v] + 8*as^2*ep^2*G[1, 1, 1, u]*
  G[1 - u, 1, 0, v] - 4*as^3*G[0, 0, 1, u]*G[1 - u, 1, 1, v] + 
 4*as^3*G[0, 1, 0, u]*G[1 - u, 1, 1, v] + 4*as^3*G[1, 0, 1, u]*
  G[1 - u, 1, 1, v] - 4*as^3*G[1, 1, 0, u]*G[1 - u, 1, 1, v] - 
 (12*as^3*G[0, 1, u]*G[1 - u, 1, 1 - u, v])/ep + 
 4*as^2*ep*G[0, 1, u]*G[1 - u, 1, 1 - u, v] - 
 (12*as^3*G[1, 0, u]*G[1 - u, 1, 1 - u, v])/ep + 
 4*as^2*ep*G[1, 0, u]*G[1 - u, 1, 1 - u, v] - 
 6*as^3*G[0, 0, 1, u]*G[1 - u, 1, 1 - u, v] + 
 4*as^2*ep^2*G[0, 0, 1, u]*G[1 - u, 1, 1 - u, v] + 
 62*as^3*G[0, 1, 0, u]*G[1 - u, 1, 1 - u, v] - 
 18*as^2*ep^2*G[0, 1, 0, u]*G[1 - u, 1, 1 - u, v] + 
 34*as^3*G[0, 1, 1, u]*G[1 - u, 1, 1 - u, v] - 
 8*as^2*ep^2*G[0, 1, 1, u]*G[1 - u, 1, 1 - u, v] + 
 30*as^3*G[1, 0, 0, u]*G[1 - u, 1, 1 - u, v] - 
 8*as^2*ep^2*G[1, 0, 0, u]*G[1 - u, 1, 1 - u, v] + 
 62*as^3*G[1, 0, 1, u]*G[1 - u, 1, 1 - u, v] - 
 18*as^2*ep^2*G[1, 0, 1, u]*G[1 - u, 1, 1 - u, v] - 
 2*as^3*G[1, 1, 0, u]*G[1 - u, 1, 1 - u, v] + 
 4*as^2*ep^2*G[1, 1, 0, u]*G[1 - u, 1, 1 - u, v] + 
 (29*as^3*G[1 - u, 1 - u, 0, v])/(2*ep^3) - (6*as^2*G[1 - u, 1 - u, 0, v])/
  ep + as*ep*G[1 - u, 1 - u, 0, v] + 2*as^2*G[0, u]*G[1 - u, 1 - u, 0, v] - 
 (15*as^3*G[0, u]*G[1 - u, 1 - u, 0, v])/(2*ep^2) - 
 as*ep^2*G[0, u]*G[1 - u, 1 - u, 0, v] + 
 10*as^2*G[1, u]*G[1 - u, 1 - u, 0, v] - 
 (63*as^3*G[1, u]*G[1 - u, 1 - u, 0, v])/(2*ep^2) - 
 as*ep^2*G[1, u]*G[1 - u, 1 - u, 0, v] + 
 (9*as^3*G[0, 0, u]*G[1 - u, 1 - u, 0, v])/(2*ep) + 
 as*ep^3*G[0, 0, u]*G[1 - u, 1 - u, 0, v] - 
 (41*as^3*G[0, 1, u]*G[1 - u, 1 - u, 0, v])/(2*ep) + 
 6*as^2*ep*G[0, 1, u]*G[1 - u, 1 - u, 0, v] - 
 as*ep^3*G[0, 1, u]*G[1 - u, 1 - u, 0, v] + 
 (43*as^3*G[1, 0, u]*G[1 - u, 1 - u, 0, v])/(2*ep) - 
 4*as^2*ep*G[1, 0, u]*G[1 - u, 1 - u, 0, v] - 
 as*ep^3*G[1, 0, u]*G[1 - u, 1 - u, 0, v] + 
 (149*as^3*G[1, 1, u]*G[1 - u, 1 - u, 0, v])/(2*ep) - 
 18*as^2*ep*G[1, 1, u]*G[1 - u, 1 - u, 0, v] + 
 as*ep^3*G[1, 1, u]*G[1 - u, 1 - u, 0, v] + 
 (9*as^3*G[0, 0, 0, u]*G[1 - u, 1 - u, 0, v])/2 - 
 4*as^2*ep^2*G[0, 0, 0, u]*G[1 - u, 1 - u, 0, v] - 
 as*ep^4*G[0, 0, 0, u]*G[1 - u, 1 - u, 0, v] - 
 (139*as^3*G[0, 0, 1, u]*G[1 - u, 1 - u, 0, v])/2 + 
 18*as^2*ep^2*G[0, 0, 1, u]*G[1 - u, 1 - u, 0, v] - 
 as*ep^4*G[0, 0, 1, u]*G[1 - u, 1 - u, 0, v] - 
 (49*as^3*G[0, 1, 0, u]*G[1 - u, 1 - u, 0, v])/2 + 
 10*as^2*ep^2*G[0, 1, 0, u]*G[1 - u, 1 - u, 0, v] + 
 as*ep^4*G[0, 1, 0, u]*G[1 - u, 1 - u, 0, v] + 
 (183*as^3*G[0, 1, 1, u]*G[1 - u, 1 - u, 0, v])/2 - 
 18*as^2*ep^2*G[0, 1, 1, u]*G[1 - u, 1 - u, 0, v] + 
 as*ep^4*G[0, 1, 1, u]*G[1 - u, 1 - u, 0, v] - 
 (65*as^3*G[1, 0, 0, u]*G[1 - u, 1 - u, 0, v])/2 + 
 6*as^2*ep^2*G[1, 0, 0, u]*G[1 - u, 1 - u, 0, v] + 
 as*ep^4*G[1, 0, 0, u]*G[1 - u, 1 - u, 0, v] + 
 (275*as^3*G[1, 0, 1, u]*G[1 - u, 1 - u, 0, v])/2 - 
 42*as^2*ep^2*G[1, 0, 1, u]*G[1 - u, 1 - u, 0, v] + 
 as*ep^4*G[1, 0, 1, u]*G[1 - u, 1 - u, 0, v] - 
 (63*as^3*G[1, 1, 0, u]*G[1 - u, 1 - u, 0, v])/2 - 
 4*as^2*ep^2*G[1, 1, 0, u]*G[1 - u, 1 - u, 0, v] - 
 as*ep^4*G[1, 1, 0, u]*G[1 - u, 1 - u, 0, v] - 
 (375*as^3*G[1, 1, 1, u]*G[1 - u, 1 - u, 0, v])/2 + 
 34*as^2*ep^2*G[1, 1, 1, u]*G[1 - u, 1 - u, 0, v] - 
 as*ep^4*G[1, 1, 1, u]*G[1 - u, 1 - u, 0, v] + 
 72*as^3*G[0, 0, 1, u]*G[1 - u, 1 - u, 1, v] - 
 26*as^2*ep^2*G[0, 0, 1, u]*G[1 - u, 1 - u, 1, v] - 
 20*as^3*G[0, 1, 0, u]*G[1 - u, 1 - u, 1, v] + 
 4*as^2*ep^2*G[0, 1, 0, u]*G[1 - u, 1 - u, 1, v] - 
 72*as^3*G[1, 0, 1, u]*G[1 - u, 1 - u, 1, v] + 
 26*as^2*ep^2*G[1, 0, 1, u]*G[1 - u, 1 - u, 1, v] + 
 20*as^3*G[1, 1, 0, u]*G[1 - u, 1 - u, 1, v] - 
 4*as^2*ep^2*G[1, 1, 0, u]*G[1 - u, 1 - u, 1, v] + 
 (29*as^3*G[1 - u, 1 - u, 1 - u, v])/(2*ep^3) - 
 (6*as^2*G[1 - u, 1 - u, 1 - u, v])/ep + as*ep*G[1 - u, 1 - u, 1 - u, v] + 
 10*as^2*G[0, u]*G[1 - u, 1 - u, 1 - u, v] - 
 (63*as^3*G[0, u]*G[1 - u, 1 - u, 1 - u, v])/(2*ep^2) - 
 as*ep^2*G[0, u]*G[1 - u, 1 - u, 1 - u, v] + 
 10*as^2*G[1, u]*G[1 - u, 1 - u, 1 - u, v] - 
 (63*as^3*G[1, u]*G[1 - u, 1 - u, 1 - u, v])/(2*ep^2) - 
 as*ep^2*G[1, u]*G[1 - u, 1 - u, 1 - u, v] + 
 (149*as^3*G[0, 0, u]*G[1 - u, 1 - u, 1 - u, v])/(2*ep) - 
 18*as^2*ep*G[0, 0, u]*G[1 - u, 1 - u, 1 - u, v] + 
 as*ep^3*G[0, 0, u]*G[1 - u, 1 - u, 1 - u, v] - 
 (97*as^3*G[0, 1, u]*G[1 - u, 1 - u, 1 - u, v])/(2*ep) + 
 18*as^2*ep*G[0, 1, u]*G[1 - u, 1 - u, 1 - u, v] - 
 as*ep^3*G[0, 1, u]*G[1 - u, 1 - u, 1 - u, v] + 
 (137*as^3*G[1, 0, u]*G[1 - u, 1 - u, 1 - u, v])/(2*ep) - 
 14*as^2*ep*G[1, 0, u]*G[1 - u, 1 - u, 1 - u, v] + 
 as*ep^3*G[1, 0, u]*G[1 - u, 1 - u, 1 - u, v] + 
 (149*as^3*G[1, 1, u]*G[1 - u, 1 - u, 1 - u, v])/(2*ep) - 
 18*as^2*ep*G[1, 1, u]*G[1 - u, 1 - u, 1 - u, v] + 
 as*ep^3*G[1, 1, u]*G[1 - u, 1 - u, 1 - u, v] - 
 (375*as^3*G[0, 0, 0, u]*G[1 - u, 1 - u, 1 - u, v])/2 + 
 34*as^2*ep^2*G[0, 0, 0, u]*G[1 - u, 1 - u, 1 - u, v] - 
 as*ep^4*G[0, 0, 0, u]*G[1 - u, 1 - u, 1 - u, v] - 
 (327*as^3*G[0, 0, 1, u]*G[1 - u, 1 - u, 1 - u, v])/2 + 
 42*as^2*ep^2*G[0, 0, 1, u]*G[1 - u, 1 - u, 1 - u, v] - 
 as*ep^4*G[0, 0, 1, u]*G[1 - u, 1 - u, 1 - u, v] - 
 (31*as^3*G[0, 1, 0, u]*G[1 - u, 1 - u, 1 - u, v])/2 + 
 2*as^2*ep^2*G[0, 1, 0, u]*G[1 - u, 1 - u, 1 - u, v] - 
 as*ep^4*G[0, 1, 0, u]*G[1 - u, 1 - u, 1 - u, v] + 
 (423*as^3*G[0, 1, 1, u]*G[1 - u, 1 - u, 1 - u, v])/2 - 
 50*as^2*ep^2*G[0, 1, 1, u]*G[1 - u, 1 - u, 1 - u, v] + 
 as*ep^4*G[0, 1, 1, u]*G[1 - u, 1 - u, 1 - u, v] - 
 (263*as^3*G[1, 0, 0, u]*G[1 - u, 1 - u, 1 - u, v])/2 + 
 16*as^2*ep^2*G[1, 0, 0, u]*G[1 - u, 1 - u, 1 - u, v] - 
 as*ep^4*G[1, 0, 0, u]*G[1 - u, 1 - u, 1 - u, v] + 
 (335*as^3*G[1, 0, 1, u]*G[1 - u, 1 - u, 1 - u, v])/2 - 
 38*as^2*ep^2*G[1, 0, 1, u]*G[1 - u, 1 - u, 1 - u, v] + 
 as*ep^4*G[1, 0, 1, u]*G[1 - u, 1 - u, 1 - u, v] - 
 (329*as^3*G[1, 1, 0, u]*G[1 - u, 1 - u, 1 - u, v])/2 + 
 24*as^2*ep^2*G[1, 1, 0, u]*G[1 - u, 1 - u, 1 - u, v] + 
 as*ep^4*G[1, 1, 0, u]*G[1 - u, 1 - u, 1 - u, v] - 
 (375*as^3*G[1, 1, 1, u]*G[1 - u, 1 - u, 1 - u, v])/2 + 
 34*as^2*ep^2*G[1, 1, 1, u]*G[1 - u, 1 - u, 1 - u, v] - 
 as*ep^4*G[1, 1, 1, u]*G[1 - u, 1 - u, 1 - u, v] - 
 16*as^2*G[1, u]*G[1 - u, 1 - u, -u, v] + 
 (41*as^3*G[1, u]*G[1 - u, 1 - u, -u, v])/ep^2 + 
 2*as*ep^2*G[1, u]*G[1 - u, 1 - u, -u, v] + 
 (14*as^3*G[0, 1, u]*G[1 - u, 1 - u, -u, v])/ep - 
 4*as^2*ep*G[0, 1, u]*G[1 - u, 1 - u, -u, v] - 
 (38*as^3*G[1, 0, u]*G[1 - u, 1 - u, -u, v])/ep + 
 8*as^2*ep*G[1, 0, u]*G[1 - u, 1 - u, -u, v] - 
 (129*as^3*G[1, 1, u]*G[1 - u, 1 - u, -u, v])/ep + 
 36*as^2*ep*G[1, 1, u]*G[1 - u, 1 - u, -u, v] - 
 2*as*ep^3*G[1, 1, u]*G[1 - u, 1 - u, -u, v] + 
 128*as^3*G[0, 0, 1, u]*G[1 - u, 1 - u, -u, v] - 
 26*as^2*ep^2*G[0, 0, 1, u]*G[1 - u, 1 - u, -u, v] + 
 12*as^3*G[0, 1, 0, u]*G[1 - u, 1 - u, -u, v] - 
 4*as^2*ep^2*G[0, 1, 0, u]*G[1 - u, 1 - u, -u, v] - 
 118*as^3*G[0, 1, 1, u]*G[1 - u, 1 - u, -u, v] + 
 24*as^2*ep^2*G[0, 1, 1, u]*G[1 - u, 1 - u, -u, v] + 
 56*as^3*G[1, 0, 0, u]*G[1 - u, 1 - u, -u, v] - 
 10*as^2*ep^2*G[1, 0, 0, u]*G[1 - u, 1 - u, -u, v] - 
 74*as^3*G[1, 0, 1, u]*G[1 - u, 1 - u, -u, v] + 
 20*as^2*ep^2*G[1, 0, 1, u]*G[1 - u, 1 - u, -u, v] + 
 138*as^3*G[1, 1, 0, u]*G[1 - u, 1 - u, -u, v] - 
 18*as^2*ep^2*G[1, 1, 0, u]*G[1 - u, 1 - u, -u, v] + 
 371*as^3*G[1, 1, 1, u]*G[1 - u, 1 - u, -u, v] - 
 76*as^2*ep^2*G[1, 1, 1, u]*G[1 - u, 1 - u, -u, v] + 
 2*as*ep^4*G[1, 1, 1, u]*G[1 - u, 1 - u, -u, v] - 
 4*as^2*G[1, u]*G[1 - u, -u, 0, v] + (14*as^3*G[1, u]*G[1 - u, -u, 0, v])/
  ep^2 + (22*as^3*G[0, 1, u]*G[1 - u, -u, 0, v])/ep - 
 6*as^2*ep*G[0, 1, u]*G[1 - u, -u, 0, v] + 
 (8*as^3*G[1, 0, u]*G[1 - u, -u, 0, v])/ep - 
 4*as^2*ep*G[1, 0, u]*G[1 - u, -u, 0, v] - 
 (54*as^3*G[1, 1, u]*G[1 - u, -u, 0, v])/ep + 
 12*as^2*ep*G[1, 1, u]*G[1 - u, -u, 0, v] + 68*as^3*G[0, 0, 1, u]*
  G[1 - u, -u, 0, v] - 18*as^2*ep^2*G[0, 0, 1, u]*G[1 - u, -u, 0, v] + 
 24*as^3*G[0, 1, 0, u]*G[1 - u, -u, 0, v] - 8*as^2*ep^2*G[0, 1, 0, u]*
  G[1 - u, -u, 0, v] - 94*as^3*G[0, 1, 1, u]*G[1 - u, -u, 0, v] + 
 20*as^2*ep^2*G[0, 1, 1, u]*G[1 - u, -u, 0, v] - 
 28*as^3*G[1, 0, 0, u]*G[1 - u, -u, 0, v] + 8*as^2*ep^2*G[1, 0, 0, u]*
  G[1 - u, -u, 0, v] - 48*as^3*G[1, 0, 1, u]*G[1 - u, -u, 0, v] + 
 12*as^2*ep^2*G[1, 0, 1, u]*G[1 - u, -u, 0, v] + 
 54*as^3*G[1, 1, 0, u]*G[1 - u, -u, 0, v] - 12*as^2*ep^2*G[1, 1, 0, u]*
  G[1 - u, -u, 0, v] + 170*as^3*G[1, 1, 1, u]*G[1 - u, -u, 0, v] - 
 28*as^2*ep^2*G[1, 1, 1, u]*G[1 - u, -u, 0, v] - 
 (15*as^3*G[1 - u, -u, 1 - u, v])/ep^3 + (8*as^2*G[1 - u, -u, 1 - u, v])/ep - 
 2*as*ep*G[1 - u, -u, 1 - u, v] - 4*as^2*G[0, u]*G[1 - u, -u, 1 - u, v] + 
 (14*as^3*G[0, u]*G[1 - u, -u, 1 - u, v])/ep^2 - 
 16*as^2*G[1, u]*G[1 - u, -u, 1 - u, v] + 
 (43*as^3*G[1, u]*G[1 - u, -u, 1 - u, v])/ep^2 + 
 2*as*ep^2*G[1, u]*G[1 - u, -u, 1 - u, v] - 
 (26*as^3*G[0, 0, u]*G[1 - u, -u, 1 - u, v])/ep + 
 6*as^2*ep*G[0, 0, u]*G[1 - u, -u, 1 - u, v] + 
 (10*as^3*G[0, 1, u]*G[1 - u, -u, 1 - u, v])/ep - 
 4*as^2*ep*G[0, 1, u]*G[1 - u, -u, 1 - u, v] - 
 (48*as^3*G[1, 0, u]*G[1 - u, -u, 1 - u, v])/ep + 
 10*as^2*ep*G[1, 0, u]*G[1 - u, -u, 1 - u, v] - 
 (117*as^3*G[1, 1, u]*G[1 - u, -u, 1 - u, v])/ep + 
 32*as^2*ep*G[1, 1, u]*G[1 - u, -u, 1 - u, v] - 
 2*as*ep^3*G[1, 1, u]*G[1 - u, -u, 1 - u, v] + 
 56*as^3*G[0, 0, 0, u]*G[1 - u, -u, 1 - u, v] - 
 10*as^2*ep^2*G[0, 0, 0, u]*G[1 - u, -u, 1 - u, v] + 
 34*as^3*G[0, 0, 1, u]*G[1 - u, -u, 1 - u, v] + 
 4*as^2*ep^2*G[0, 0, 1, u]*G[1 - u, -u, 1 - u, v] + 
 36*as^3*G[0, 1, 0, u]*G[1 - u, -u, 1 - u, v] - 
 10*as^2*ep^2*G[0, 1, 0, u]*G[1 - u, -u, 1 - u, v] - 
 118*as^3*G[0, 1, 1, u]*G[1 - u, -u, 1 - u, v] + 
 24*as^2*ep^2*G[0, 1, 1, u]*G[1 - u, -u, 1 - u, v] + 
 90*as^3*G[1, 0, 0, u]*G[1 - u, -u, 1 - u, v] - 
 18*as^2*ep^2*G[1, 0, 0, u]*G[1 - u, -u, 1 - u, v] - 
 40*as^3*G[1, 0, 1, u]*G[1 - u, -u, 1 - u, v] + 
 8*as^2*ep^2*G[1, 0, 1, u]*G[1 - u, -u, 1 - u, v] + 
 30*as^3*G[1, 1, 0, u]*G[1 - u, -u, 1 - u, v] + 
 18*as^2*ep^2*G[1, 1, 0, u]*G[1 - u, -u, 1 - u, v] + 
 319*as^3*G[1, 1, 1, u]*G[1 - u, -u, 1 - u, v] - 
 64*as^2*ep^2*G[1, 1, 1, u]*G[1 - u, -u, 1 - u, v] + 
 2*as*ep^4*G[1, 1, 1, u]*G[1 - u, -u, 1 - u, v] + 
 8*as^2*G[1, u]*G[1 - u, -u, -u, v] - (24*as^3*G[1, u]*G[1 - u, -u, -u, v])/
  ep^2 - (12*as^3*G[0, 1, u]*G[1 - u, -u, -u, v])/ep + 
 4*as^2*ep*G[0, 1, u]*G[1 - u, -u, -u, v] + 
 (8*as^3*G[1, 0, u]*G[1 - u, -u, -u, v])/ep + 
 (108*as^3*G[1, 1, u]*G[1 - u, -u, -u, v])/ep - 
 28*as^2*ep*G[1, 1, u]*G[1 - u, -u, -u, v] - 
 36*as^3*G[0, 0, 1, u]*G[1 - u, -u, -u, v] - 8*as^2*ep^2*G[0, 0, 1, u]*
  G[1 - u, -u, -u, v] + 4*as^3*G[0, 1, 0, u]*G[1 - u, -u, -u, v] + 
 56*as^3*G[0, 1, 1, u]*G[1 - u, -u, -u, v] - 4*as^2*ep^2*G[0, 1, 1, u]*
  G[1 - u, -u, -u, v] - 16*as^3*G[1, 0, 0, u]*G[1 - u, -u, -u, v] + 
 4*as^2*ep^2*G[1, 0, 0, u]*G[1 - u, -u, -u, v] + 
 12*as^3*G[1, 0, 1, u]*G[1 - u, -u, -u, v] + 4*as^2*ep^2*G[1, 0, 1, u]*
  G[1 - u, -u, -u, v] - 44*as^3*G[1, 1, 0, u]*G[1 - u, -u, -u, v] - 
 4*as^2*ep^2*G[1, 1, 0, u]*G[1 - u, -u, -u, v] - 
 360*as^3*G[1, 1, 1, u]*G[1 - u, -u, -u, v] + 
 68*as^2*ep^2*G[1, 1, 1, u]*G[1 - u, -u, -u, v] - 
 2*as^2*G[1, u]*G[-u, 0, 0, v] + (8*as^3*G[1, u]*G[-u, 0, 0, v])/ep^2 + 
 (20*as^3*G[0, 1, u]*G[-u, 0, 0, v])/ep - 6*as^2*ep*G[0, 1, u]*
  G[-u, 0, 0, v] + (14*as^3*G[1, 0, u]*G[-u, 0, 0, v])/ep - 
 4*as^2*ep*G[1, 0, u]*G[-u, 0, 0, v] - (38*as^3*G[1, 1, u]*G[-u, 0, 0, v])/
  ep + 8*as^2*ep*G[1, 1, u]*G[-u, 0, 0, v] + 
 68*as^3*G[0, 0, 1, u]*G[-u, 0, 0, v] - 18*as^2*ep^2*G[0, 0, 1, u]*
  G[-u, 0, 0, v] + 24*as^3*G[0, 1, 0, u]*G[-u, 0, 0, v] - 
 8*as^2*ep^2*G[0, 1, 0, u]*G[-u, 0, 0, v] - 80*as^3*G[0, 1, 1, u]*
  G[-u, 0, 0, v] + 20*as^2*ep^2*G[0, 1, 1, u]*G[-u, 0, 0, v] - 
 38*as^3*G[1, 0, 0, u]*G[-u, 0, 0, v] + 8*as^2*ep^2*G[1, 0, 0, u]*
  G[-u, 0, 0, v] - 10*as^3*G[1, 0, 1, u]*G[-u, 0, 0, v] + 
 52*as^3*G[1, 1, 0, u]*G[-u, 0, 0, v] - 12*as^2*ep^2*G[1, 1, 0, u]*
  G[-u, 0, 0, v] + 128*as^3*G[1, 1, 1, u]*G[-u, 0, 0, v] - 
 20*as^2*ep^2*G[1, 1, 1, u]*G[-u, 0, 0, v] - 
 26*as^3*G[0, 0, 1, u]*G[-u, 0, 1, v] + 8*as^2*ep^2*G[0, 0, 1, u]*
  G[-u, 0, 1, v] - 18*as^3*G[0, 1, 0, u]*G[-u, 0, 1, v] + 
 6*as^2*ep^2*G[0, 1, 0, u]*G[-u, 0, 1, v] + 26*as^3*G[1, 0, 1, u]*
  G[-u, 0, 1, v] - 8*as^2*ep^2*G[1, 0, 1, u]*G[-u, 0, 1, v] + 
 18*as^3*G[1, 1, 0, u]*G[-u, 0, 1, v] - 6*as^2*ep^2*G[1, 1, 0, u]*
  G[-u, 0, 1, v] - (6*as^3*G[-u, 0, 1 - u, v])/ep^3 + 
 (2*as^2*G[-u, 0, 1 - u, v])/ep + 2*as^2*G[0, u]*G[-u, 0, 1 - u, v] - 
 (4*as^3*G[0, u]*G[-u, 0, 1 - u, v])/ep^2 - 
 6*as^2*G[1, u]*G[-u, 0, 1 - u, v] + (22*as^3*G[1, u]*G[-u, 0, 1 - u, v])/
  ep^2 + (8*as^3*G[0, 0, u]*G[-u, 0, 1 - u, v])/ep - 
 2*as^2*ep*G[0, 0, u]*G[-u, 0, 1 - u, v] + 
 (26*as^3*G[0, 1, u]*G[-u, 0, 1 - u, v])/ep - 
 8*as^2*ep*G[0, 1, u]*G[-u, 0, 1 - u, v] + 
 (6*as^3*G[1, 0, u]*G[-u, 0, 1 - u, v])/ep - 
 4*as^2*ep*G[1, 0, u]*G[-u, 0, 1 - u, v] - 
 (66*as^3*G[1, 1, u]*G[-u, 0, 1 - u, v])/ep + 
 14*as^2*ep*G[1, 1, u]*G[-u, 0, 1 - u, v] - 16*as^3*G[0, 0, 0, u]*
  G[-u, 0, 1 - u, v] + 2*as^2*ep^2*G[0, 0, 0, u]*G[-u, 0, 1 - u, v] - 
 32*as^3*G[0, 0, 1, u]*G[-u, 0, 1 - u, v] + 8*as^2*ep^2*G[0, 0, 1, u]*
  G[-u, 0, 1 - u, v] - 22*as^3*G[0, 1, 0, u]*G[-u, 0, 1 - u, v] + 
 4*as^2*ep^2*G[0, 1, 0, u]*G[-u, 0, 1 - u, v] - 
 100*as^3*G[0, 1, 1, u]*G[-u, 0, 1 - u, v] + 20*as^2*ep^2*G[0, 1, 1, u]*
  G[-u, 0, 1 - u, v] - 24*as^3*G[1, 0, 0, u]*G[-u, 0, 1 - u, v] + 
 6*as^2*ep^2*G[1, 0, 0, u]*G[-u, 0, 1 - u, v] - 
 98*as^3*G[1, 0, 1, u]*G[-u, 0, 1 - u, v] + 24*as^2*ep^2*G[1, 0, 1, u]*
  G[-u, 0, 1 - u, v] - 38*as^3*G[1, 1, 0, u]*G[-u, 0, 1 - u, v] + 
 14*as^2*ep^2*G[1, 1, 0, u]*G[-u, 0, 1 - u, v] + 
 190*as^3*G[1, 1, 1, u]*G[-u, 0, 1 - u, v] - 30*as^2*ep^2*G[1, 1, 1, u]*
  G[-u, 0, 1 - u, v] - (26*as^3*G[0, 1, u]*G[-u, 0, -u, v])/ep + 
 6*as^2*ep*G[0, 1, u]*G[-u, 0, -u, v] - (18*as^3*G[1, 0, u]*G[-u, 0, -u, v])/
  ep + 6*as^2*ep*G[1, 0, u]*G[-u, 0, -u, v] + 
 (8*as^3*G[1, 1, u]*G[-u, 0, -u, v])/ep - 26*as^3*G[0, 0, 1, u]*
  G[-u, 0, -u, v] + 16*as^2*ep^2*G[0, 0, 1, u]*G[-u, 0, -u, v] + 
 12*as^3*G[0, 1, 0, u]*G[-u, 0, -u, v] + 80*as^3*G[0, 1, 1, u]*
  G[-u, 0, -u, v] - 16*as^2*ep^2*G[0, 1, 1, u]*G[-u, 0, -u, v] + 
 58*as^3*G[1, 0, 0, u]*G[-u, 0, -u, v] - 16*as^2*ep^2*G[1, 0, 0, u]*
  G[-u, 0, -u, v] + 64*as^3*G[1, 0, 1, u]*G[-u, 0, -u, v] - 
 16*as^2*ep^2*G[1, 0, 1, u]*G[-u, 0, -u, v] - 
 8*as^3*G[1, 1, 0, u]*G[-u, 0, -u, v] + 6*as^2*ep^2*G[1, 1, 0, u]*
  G[-u, 0, -u, v] - 48*as^3*G[1, 1, 1, u]*G[-u, 0, -u, v] - 
 (6*as^3*G[-u, 1 - u, 0, v])/ep^3 + (2*as^2*G[-u, 1 - u, 0, v])/ep + 
 2*as^2*G[0, u]*G[-u, 1 - u, 0, v] - (4*as^3*G[0, u]*G[-u, 1 - u, 0, v])/
  ep^2 - 6*as^2*G[1, u]*G[-u, 1 - u, 0, v] + 
 (22*as^3*G[1, u]*G[-u, 1 - u, 0, v])/ep^2 + 
 (14*as^3*G[0, 0, u]*G[-u, 1 - u, 0, v])/ep - 
 4*as^2*ep*G[0, 0, u]*G[-u, 1 - u, 0, v] + 
 (14*as^3*G[0, 1, u]*G[-u, 1 - u, 0, v])/ep - 
 4*as^2*ep*G[0, 1, u]*G[-u, 1 - u, 0, v] - 
 (24*as^3*G[1, 0, u]*G[-u, 1 - u, 0, v])/ep + 
 6*as^2*ep*G[1, 0, u]*G[-u, 1 - u, 0, v] - 
 (66*as^3*G[1, 1, u]*G[-u, 1 - u, 0, v])/ep + 
 14*as^2*ep*G[1, 1, u]*G[-u, 1 - u, 0, v] - 40*as^3*G[0, 0, 0, u]*
  G[-u, 1 - u, 0, v] + 8*as^2*ep^2*G[0, 0, 0, u]*G[-u, 1 - u, 0, v] - 
 26*as^3*G[0, 0, 1, u]*G[-u, 1 - u, 0, v] + 8*as^2*ep^2*G[0, 0, 1, u]*
  G[-u, 1 - u, 0, v] + 6*as^3*G[0, 1, 0, u]*G[-u, 1 - u, 0, v] - 
 74*as^3*G[0, 1, 1, u]*G[-u, 1 - u, 0, v] + 14*as^2*ep^2*G[0, 1, 1, u]*
  G[-u, 1 - u, 0, v] + 54*as^3*G[1, 0, 0, u]*G[-u, 1 - u, 0, v] - 
 12*as^2*ep^2*G[1, 0, 0, u]*G[-u, 1 - u, 0, v] - 
 96*as^3*G[1, 0, 1, u]*G[-u, 1 - u, 0, v] + 26*as^2*ep^2*G[1, 0, 1, u]*
  G[-u, 1 - u, 0, v] - 36*as^3*G[1, 1, 0, u]*G[-u, 1 - u, 0, v] + 
 14*as^2*ep^2*G[1, 1, 0, u]*G[-u, 1 - u, 0, v] + 
 190*as^3*G[1, 1, 1, u]*G[-u, 1 - u, 0, v] - 30*as^2*ep^2*G[1, 1, 1, u]*
  G[-u, 1 - u, 0, v] - 26*as^3*G[0, 0, 1, u]*G[-u, 1 - u, 1, v] + 
 8*as^2*ep^2*G[0, 0, 1, u]*G[-u, 1 - u, 1, v] - 
 18*as^3*G[0, 1, 0, u]*G[-u, 1 - u, 1, v] + 6*as^2*ep^2*G[0, 1, 0, u]*
  G[-u, 1 - u, 1, v] + 26*as^3*G[1, 0, 1, u]*G[-u, 1 - u, 1, v] - 
 8*as^2*ep^2*G[1, 0, 1, u]*G[-u, 1 - u, 1, v] + 
 18*as^3*G[1, 1, 0, u]*G[-u, 1 - u, 1, v] - 6*as^2*ep^2*G[1, 1, 0, u]*
  G[-u, 1 - u, 1, v] - (21*as^3*G[-u, 1 - u, 1 - u, v])/ep^3 + 
 (10*as^2*G[-u, 1 - u, 1 - u, v])/ep - 2*as*ep*G[-u, 1 - u, 1 - u, v] - 
 6*as^2*G[0, u]*G[-u, 1 - u, 1 - u, v] + 
 (22*as^3*G[0, u]*G[-u, 1 - u, 1 - u, v])/ep^2 - 
 18*as^2*G[1, u]*G[-u, 1 - u, 1 - u, v] + 
 (51*as^3*G[1, u]*G[-u, 1 - u, 1 - u, v])/ep^2 + 
 2*as*ep^2*G[1, u]*G[-u, 1 - u, 1 - u, v] - 
 (38*as^3*G[0, 0, u]*G[-u, 1 - u, 1 - u, v])/ep + 
 8*as^2*ep*G[0, 0, u]*G[-u, 1 - u, 1 - u, v] + 
 (10*as^3*G[0, 1, u]*G[-u, 1 - u, 1 - u, v])/ep - 
 6*as^2*ep*G[0, 1, u]*G[-u, 1 - u, 1 - u, v] - 
 (36*as^3*G[1, 0, u]*G[-u, 1 - u, 1 - u, v])/ep + 
 4*as^2*ep*G[1, 0, u]*G[-u, 1 - u, 1 - u, v] - 
 (129*as^3*G[1, 1, u]*G[-u, 1 - u, 1 - u, v])/ep + 
 34*as^2*ep*G[1, 1, u]*G[-u, 1 - u, 1 - u, v] - 
 2*as*ep^3*G[1, 1, u]*G[-u, 1 - u, 1 - u, v] + 
 76*as^3*G[0, 0, 0, u]*G[-u, 1 - u, 1 - u, v] - 
 12*as^2*ep^2*G[0, 0, 0, u]*G[-u, 1 - u, 1 - u, v] + 
 116*as^3*G[0, 0, 1, u]*G[-u, 1 - u, 1 - u, v] - 
 24*as^2*ep^2*G[0, 0, 1, u]*G[-u, 1 - u, 1 - u, v] + 
 44*as^3*G[0, 1, 0, u]*G[-u, 1 - u, 1 - u, v] - 
 10*as^2*ep^2*G[0, 1, 0, u]*G[-u, 1 - u, 1 - u, v] - 
 86*as^3*G[0, 1, 1, u]*G[-u, 1 - u, 1 - u, v] + 
 18*as^2*ep^2*G[0, 1, 1, u]*G[-u, 1 - u, 1 - u, v] + 
 58*as^3*G[1, 0, 0, u]*G[-u, 1 - u, 1 - u, v] - 
 4*as^2*ep^2*G[1, 0, 0, u]*G[-u, 1 - u, 1 - u, v] - 
 50*as^3*G[1, 0, 1, u]*G[-u, 1 - u, 1 - u, v] + 
 10*as^2*ep^2*G[1, 0, 1, u]*G[-u, 1 - u, 1 - u, v] + 
 94*as^3*G[1, 1, 0, u]*G[-u, 1 - u, 1 - u, v] - 
 8*as^2*ep^2*G[1, 1, 0, u]*G[-u, 1 - u, 1 - u, v] + 
 339*as^3*G[1, 1, 1, u]*G[-u, 1 - u, 1 - u, v] - 
 66*as^2*ep^2*G[1, 1, 1, u]*G[-u, 1 - u, 1 - u, v] + 
 2*as*ep^4*G[1, 1, 1, u]*G[-u, 1 - u, 1 - u, v] + 
 8*as^2*G[1, u]*G[-u, 1 - u, -u, v] - (24*as^3*G[1, u]*G[-u, 1 - u, -u, v])/
  ep^2 + (24*as^3*G[0, 1, u]*G[-u, 1 - u, -u, v])/ep - 
 8*as^2*ep*G[0, 1, u]*G[-u, 1 - u, -u, v] + 
 (8*as^3*G[1, 0, u]*G[-u, 1 - u, -u, v])/ep + 
 (96*as^3*G[1, 1, u]*G[-u, 1 - u, -u, v])/ep - 
 24*as^2*ep*G[1, 1, u]*G[-u, 1 - u, -u, v] - 
 102*as^3*G[0, 0, 1, u]*G[-u, 1 - u, -u, v] + 
 12*as^2*ep^2*G[0, 0, 1, u]*G[-u, 1 - u, -u, v] + 
 8*as^3*G[0, 1, 0, u]*G[-u, 1 - u, -u, v] - 4*as^2*ep^2*G[0, 1, 0, u]*
  G[-u, 1 - u, -u, v] - 32*as^3*G[0, 1, 1, u]*G[-u, 1 - u, -u, v] + 
 16*as^2*ep^2*G[0, 1, 1, u]*G[-u, 1 - u, -u, v] + 
 10*as^3*G[1, 0, 0, u]*G[-u, 1 - u, -u, v] - 4*as^2*ep^2*G[1, 0, 0, u]*
  G[-u, 1 - u, -u, v] + 60*as^3*G[1, 0, 1, u]*G[-u, 1 - u, -u, v] - 
 16*as^2*ep^2*G[1, 0, 1, u]*G[-u, 1 - u, -u, v] - 
 50*as^3*G[1, 1, 0, u]*G[-u, 1 - u, -u, v] - 
 312*as^3*G[1, 1, 1, u]*G[-u, 1 - u, -u, v] + 
 56*as^2*ep^2*G[1, 1, 1, u]*G[-u, 1 - u, -u, v] - 
 (20*as^3*G[0, 1, u]*G[-u, -u, 0, v])/ep + 4*as^2*ep*G[0, 1, u]*
  G[-u, -u, 0, v] + (8*as^3*G[1, 1, u]*G[-u, -u, 0, v])/ep + 
 32*as^3*G[0, 0, 1, u]*G[-u, -u, 0, v] - 4*as^2*ep^2*G[0, 0, 1, u]*
  G[-u, -u, 0, v] + 52*as^3*G[0, 1, 1, u]*G[-u, -u, 0, v] - 
 8*as^2*ep^2*G[0, 1, 1, u]*G[-u, -u, 0, v] - 
 8*as^3*G[1, 0, 0, u]*G[-u, -u, 0, v] + 36*as^3*G[1, 0, 1, u]*
  G[-u, -u, 0, v] - 8*as^2*ep^2*G[1, 0, 1, u]*G[-u, -u, 0, v] + 
 16*as^3*G[1, 1, 0, u]*G[-u, -u, 0, v] - 48*as^3*G[1, 1, 1, u]*
  G[-u, -u, 0, v] + 8*as^2*G[1, u]*G[-u, -u, 1 - u, v] - 
 (24*as^3*G[1, u]*G[-u, -u, 1 - u, v])/ep^2 + 
 (12*as^3*G[0, 0, u]*G[-u, -u, 1 - u, v])/ep - 
 4*as^2*ep*G[0, 0, u]*G[-u, -u, 1 - u, v] - 
 (4*as^3*G[1, 0, u]*G[-u, -u, 1 - u, v])/ep + 
 4*as^2*ep*G[1, 0, u]*G[-u, -u, 1 - u, v] + 
 (96*as^3*G[1, 1, u]*G[-u, -u, 1 - u, v])/ep - 
 24*as^2*ep*G[1, 1, u]*G[-u, -u, 1 - u, v] - 
 48*as^3*G[0, 0, 0, u]*G[-u, -u, 1 - u, v] + 12*as^2*ep^2*G[0, 0, 0, u]*
  G[-u, -u, 1 - u, v] - 28*as^3*G[0, 0, 1, u]*G[-u, -u, 1 - u, v] - 
 8*as^2*ep^2*G[0, 0, 1, u]*G[-u, -u, 1 - u, v] - 
 4*as^3*G[0, 1, 0, u]*G[-u, -u, 1 - u, v] + 4*as^2*ep^2*G[0, 1, 0, u]*
  G[-u, -u, 1 - u, v] + 20*as^3*G[0, 1, 1, u]*G[-u, -u, 1 - u, v] + 
 4*as^2*ep^2*G[0, 1, 1, u]*G[-u, -u, 1 - u, v] + 
 20*as^3*G[1, 0, 0, u]*G[-u, -u, 1 - u, v] - 4*as^2*ep^2*G[1, 0, 0, u]*
  G[-u, -u, 1 - u, v] - 20*as^3*G[1, 0, 1, u]*G[-u, -u, 1 - u, v] + 
 12*as^2*ep^2*G[1, 0, 1, u]*G[-u, -u, 1 - u, v] - 
 24*as^3*G[1, 1, 0, u]*G[-u, -u, 1 - u, v] - 12*as^2*ep^2*G[1, 1, 0, u]*
  G[-u, -u, 1 - u, v] - 312*as^3*G[1, 1, 1, u]*G[-u, -u, 1 - u, v] + 
 56*as^2*ep^2*G[1, 1, 1, u]*G[-u, -u, 1 - u, v] - 
 8*as^2*G[1, u]*G[-u, -u, -u, v] + (24*as^3*G[1, u]*G[-u, -u, -u, v])/ep^2 - 
 (56*as^3*G[0, 1, u]*G[-u, -u, -u, v])/ep + 16*as^2*ep*G[0, 1, u]*
  G[-u, -u, -u, v] - (8*as^3*G[1, 0, u]*G[-u, -u, -u, v])/ep - 
 (40*as^3*G[1, 1, u]*G[-u, -u, -u, v])/ep + 
 8*as^2*ep*G[1, 1, u]*G[-u, -u, -u, v] + 200*as^3*G[0, 0, 1, u]*
  G[-u, -u, -u, v] - 24*as^2*ep^2*G[0, 0, 1, u]*G[-u, -u, -u, v] + 
 24*as^3*G[0, 1, 0, u]*G[-u, -u, -u, v] + 8*as^3*G[0, 1, 1, u]*
  G[-u, -u, -u, v] - 16*as^2*ep^2*G[0, 1, 1, u]*G[-u, -u, -u, v] - 
 24*as^3*G[1, 0, 0, u]*G[-u, -u, -u, v] + 8*as^2*ep^2*G[1, 0, 0, u]*
  G[-u, -u, -u, v] - 40*as^3*G[1, 0, 1, u]*G[-u, -u, -u, v] + 
 56*as^3*G[1, 1, 0, u]*G[-u, -u, -u, v] - 8*as^2*ep^2*G[1, 1, 0, u]*
  G[-u, -u, -u, v] + 120*as^3*G[1, 1, 1, u]*G[-u, -u, -u, v] - 
 8*as^2*ep^2*G[1, 1, 1, u]*G[-u, -u, -u, v] + 10*as^2*G[0, 0, 0, 0, u] - 
 (63*as^3*G[0, 0, 0, 0, u])/(2*ep^2) - as*ep^2*G[0, 0, 0, 0, u] + 
 (149*as^3*G[0, v]*G[0, 0, 0, 0, u])/(2*ep) - 
 18*as^2*ep*G[0, v]*G[0, 0, 0, 0, u] + as*ep^3*G[0, v]*G[0, 0, 0, 0, u] + 
 (149*as^3*G[1 - u, v]*G[0, 0, 0, 0, u])/(2*ep) - 
 18*as^2*ep*G[1 - u, v]*G[0, 0, 0, 0, u] + 
 as*ep^3*G[1 - u, v]*G[0, 0, 0, 0, u] - 
 (375*as^3*G[0, 0, v]*G[0, 0, 0, 0, u])/2 + 34*as^2*ep^2*G[0, 0, v]*
  G[0, 0, 0, 0, u] - as*ep^4*G[0, 0, v]*G[0, 0, 0, 0, u] - 
 (117*as^3*G[0, 1 - u, v]*G[0, 0, 0, 0, u])/2 + 
 as*ep^4*G[0, 1 - u, v]*G[0, 0, 0, 0, u] + 
 20*as^3*G[1, 0, v]*G[0, 0, 0, 0, u] - 2*as^2*ep^2*G[1, 0, v]*
  G[0, 0, 0, 0, u] - (117*as^3*G[1 - u, 0, v]*G[0, 0, 0, 0, u])/2 + 
 as*ep^4*G[1 - u, 0, v]*G[0, 0, 0, 0, u] - 
 (375*as^3*G[1 - u, 1 - u, v]*G[0, 0, 0, 0, u])/2 + 
 34*as^2*ep^2*G[1 - u, 1 - u, v]*G[0, 0, 0, 0, u] - 
 as*ep^4*G[1 - u, 1 - u, v]*G[0, 0, 0, 0, u] + 
 20*as^3*G[-u, 1 - u, v]*G[0, 0, 0, 0, u] - 2*as^2*ep^2*G[-u, 1 - u, v]*
  G[0, 0, 0, 0, u] + 10*as^2*G[0, 0, 0, 0, v] - 
 (63*as^3*G[0, 0, 0, 0, v])/(2*ep^2) - as*ep^2*G[0, 0, 0, 0, v] + 
 (149*as^3*G[0, u]*G[0, 0, 0, 0, v])/(2*ep) - 
 18*as^2*ep*G[0, u]*G[0, 0, 0, 0, v] + as*ep^3*G[0, u]*G[0, 0, 0, 0, v] + 
 (149*as^3*G[1, u]*G[0, 0, 0, 0, v])/(2*ep) - 
 18*as^2*ep*G[1, u]*G[0, 0, 0, 0, v] + as*ep^3*G[1, u]*G[0, 0, 0, 0, v] - 
 (375*as^3*G[0, 0, u]*G[0, 0, 0, 0, v])/2 + 34*as^2*ep^2*G[0, 0, u]*
  G[0, 0, 0, 0, v] - as*ep^4*G[0, 0, u]*G[0, 0, 0, 0, v] - 
 (77*as^3*G[0, 1, u]*G[0, 0, 0, 0, v])/2 - 2*as^2*ep^2*G[0, 1, u]*
  G[0, 0, 0, 0, v] + as*ep^4*G[0, 1, u]*G[0, 0, 0, 0, v] - 
 (77*as^3*G[1, 0, u]*G[0, 0, 0, 0, v])/2 - 2*as^2*ep^2*G[1, 0, u]*
  G[0, 0, 0, 0, v] + as*ep^4*G[1, 0, u]*G[0, 0, 0, 0, v] - 
 (375*as^3*G[1, 1, u]*G[0, 0, 0, 0, v])/2 + 34*as^2*ep^2*G[1, 1, u]*
  G[0, 0, 0, 0, v] - as*ep^4*G[1, 1, u]*G[0, 0, 0, 0, v] - 
 2*as^2*G[0, 0, 0, 1, u] + (3*as^3*G[0, 0, 0, 1, u])/(2*ep^2) + 
 as*ep^2*G[0, 0, 0, 1, u] - (as^3*G[0, v]*G[0, 0, 0, 1, u])/(2*ep) + 
 2*as^2*ep*G[0, v]*G[0, 0, 0, 1, u] - as*ep^3*G[0, v]*G[0, 0, 0, 1, u] + 
 (6*as^3*G[1, v]*G[0, 0, 0, 1, u])/ep - 2*as^2*ep*G[1, v]*G[0, 0, 0, 1, u] - 
 (13*as^3*G[1 - u, v]*G[0, 0, 0, 1, u])/(2*ep) + 
 12*as^2*ep*G[1 - u, v]*G[0, 0, 0, 1, u] - 
 as*ep^3*G[1 - u, v]*G[0, 0, 0, 1, u] - (36*as^3*G[-u, v]*G[0, 0, 0, 1, u])/
  ep + 2*as^2*ep*G[-u, v]*G[0, 0, 0, 1, u] - 
 (5*as^3*G[0, 0, v]*G[0, 0, 0, 1, u])/2 - 2*as^2*ep^2*G[0, 0, v]*
  G[0, 0, 0, 1, u] + as*ep^4*G[0, 0, v]*G[0, 0, 0, 1, u] - 
 8*as^3*G[0, 1, v]*G[0, 0, 0, 1, u] + 4*as^2*ep^2*G[0, 1, v]*
  G[0, 0, 0, 1, u] - (57*as^3*G[0, 1 - u, v]*G[0, 0, 0, 1, u])/2 + 
 6*as^2*ep^2*G[0, 1 - u, v]*G[0, 0, 0, 1, u] + 
 as*ep^4*G[0, 1 - u, v]*G[0, 0, 0, 1, u] + 
 44*as^3*G[0, -u, v]*G[0, 0, 0, 1, u] - 8*as^2*ep^2*G[0, -u, v]*
  G[0, 0, 0, 1, u] - 12*as^3*G[1, 0, v]*G[0, 0, 0, 1, u] + 
 6*as^2*ep^2*G[1, 0, v]*G[0, 0, 0, 1, u] - 
 12*as^3*G[1, 1, v]*G[0, 0, 0, 1, u] - 14*as^3*G[1, 1 - u, v]*
  G[0, 0, 0, 1, u] + 6*as^2*ep^2*G[1, 1 - u, v]*G[0, 0, 0, 1, u] + 
 (123*as^3*G[1 - u, 0, v]*G[0, 0, 0, 1, u])/2 - 
 24*as^2*ep^2*G[1 - u, 0, v]*G[0, 0, 0, 1, u] + 
 as*ep^4*G[1 - u, 0, v]*G[0, 0, 0, 1, u] - 2*as^3*G[1 - u, 1, v]*
  G[0, 0, 0, 1, u] - 4*as^2*ep^2*G[1 - u, 1, v]*G[0, 0, 0, 1, u] + 
 (35*as^3*G[1 - u, 1 - u, v]*G[0, 0, 0, 1, u])/2 - 
 10*as^2*ep^2*G[1 - u, 1 - u, v]*G[0, 0, 0, 1, u] + 
 as*ep^4*G[1 - u, 1 - u, v]*G[0, 0, 0, 1, u] - 
 64*as^3*G[1 - u, -u, v]*G[0, 0, 0, 1, u] + 10*as^2*ep^2*G[1 - u, -u, v]*
  G[0, 0, 0, 1, u] - 16*as^3*G[-u, 0, v]*G[0, 0, 0, 1, u] + 
 14*as^2*ep^2*G[-u, 0, v]*G[0, 0, 0, 1, u] - 20*as^3*G[-u, 1 - u, v]*
  G[0, 0, 0, 1, u] - 4*as^2*ep^2*G[-u, 1 - u, v]*G[0, 0, 0, 1, u] + 
 192*as^3*G[-u, -u, v]*G[0, 0, 0, 1, u] - 20*as^2*ep^2*G[-u, -u, v]*
  G[0, 0, 0, 1, u] + 10*as^2*G[0, 0, 0, 1 - u, v] - 
 (63*as^3*G[0, 0, 0, 1 - u, v])/(2*ep^2) - as*ep^2*G[0, 0, 0, 1 - u, v] + 
 (35*as^3*G[0, u]*G[0, 0, 0, 1 - u, v])/(2*ep) - 
 2*as^2*ep*G[0, u]*G[0, 0, 0, 1 - u, v] - 
 as*ep^3*G[0, u]*G[0, 0, 0, 1 - u, v] + 
 (149*as^3*G[1, u]*G[0, 0, 0, 1 - u, v])/(2*ep) - 
 18*as^2*ep*G[1, u]*G[0, 0, 0, 1 - u, v] + 
 as*ep^3*G[1, u]*G[0, 0, 0, 1 - u, v] - 
 (17*as^3*G[0, 0, u]*G[0, 0, 0, 1 - u, v])/2 + 
 as*ep^4*G[0, 0, u]*G[0, 0, 0, 1 - u, v] + 
 (99*as^3*G[0, 1, u]*G[0, 0, 0, 1 - u, v])/2 - 
 16*as^2*ep^2*G[0, 1, u]*G[0, 0, 0, 1 - u, v] + 
 as*ep^4*G[0, 1, u]*G[0, 0, 0, 1 - u, v] - 
 (99*as^3*G[1, 0, u]*G[0, 0, 0, 1 - u, v])/2 + 
 18*as^2*ep^2*G[1, 0, u]*G[0, 0, 0, 1 - u, v] - 
 as*ep^4*G[1, 0, u]*G[0, 0, 0, 1 - u, v] - 
 (375*as^3*G[1, 1, u]*G[0, 0, 0, 1 - u, v])/2 + 
 34*as^2*ep^2*G[1, 1, u]*G[0, 0, 0, 1 - u, v] - 
 as*ep^4*G[1, 1, u]*G[0, 0, 0, 1 - u, v] - (6*as^3*G[1, u]*G[0, 0, 0, -u, v])/
  ep + 4*as^2*ep*G[1, u]*G[0, 0, 0, -u, v] + 
 34*as^3*G[0, 1, u]*G[0, 0, 0, -u, v] - 16*as^2*ep^2*G[0, 1, u]*
  G[0, 0, 0, -u, v] - 2*as^3*G[1, 0, u]*G[0, 0, 0, -u, v] - 
 2*as^2*ep^2*G[1, 0, u]*G[0, 0, 0, -u, v] + 
 56*as^3*G[1, 1, u]*G[0, 0, 0, -u, v] - 18*as^2*ep^2*G[1, 1, u]*
  G[0, 0, 0, -u, v] - 6*as^2*G[0, 0, 1, 0, u] + 
 (27*as^3*G[0, 0, 1, 0, u])/(2*ep^2) + as*ep^2*G[0, 0, 1, 0, u] - 
 (57*as^3*G[0, v]*G[0, 0, 1, 0, u])/(2*ep) + 
 10*as^2*ep*G[0, v]*G[0, 0, 1, 0, u] - as*ep^3*G[0, v]*G[0, 0, 1, 0, u] + 
 (12*as^3*G[1, v]*G[0, 0, 1, 0, u])/ep - 4*as^2*ep*G[1, v]*G[0, 0, 1, 0, u] + 
 (17*as^3*G[1 - u, v]*G[0, 0, 1, 0, u])/(2*ep) - 
 2*as^2*ep*G[1 - u, v]*G[0, 0, 1, 0, u] + as*ep^3*G[1 - u, v]*
  G[0, 0, 1, 0, u] - (2*as^3*G[-u, v]*G[0, 0, 1, 0, u])/ep - 
 4*as^2*ep*G[-u, v]*G[0, 0, 1, 0, u] + (131*as^3*G[0, 0, v]*G[0, 0, 1, 0, u])/
  2 - 18*as^2*ep^2*G[0, 0, v]*G[0, 0, 1, 0, u] + 
 as*ep^4*G[0, 0, v]*G[0, 0, 1, 0, u] - 48*as^3*G[0, 1, v]*G[0, 0, 1, 0, u] + 
 14*as^2*ep^2*G[0, 1, v]*G[0, 0, 1, 0, u] - 
 (135*as^3*G[0, 1 - u, v]*G[0, 0, 1, 0, u])/2 + 
 24*as^2*ep^2*G[0, 1 - u, v]*G[0, 0, 1, 0, u] - 
 as*ep^4*G[0, 1 - u, v]*G[0, 0, 1, 0, u] + 
 6*as^3*G[0, -u, v]*G[0, 0, 1, 0, u] - 60*as^3*G[1, 0, v]*G[0, 0, 1, 0, u] + 
 16*as^2*ep^2*G[1, 0, v]*G[0, 0, 1, 0, u] + 
 40*as^3*G[1, 1, v]*G[0, 0, 1, 0, u] - 12*as^2*ep^2*G[1, 1, v]*
  G[0, 0, 1, 0, u] + 30*as^3*G[1, 1 - u, v]*G[0, 0, 1, 0, u] - 
 8*as^2*ep^2*G[1, 1 - u, v]*G[0, 0, 1, 0, u] + 
 (57*as^3*G[1 - u, 0, v]*G[0, 0, 1, 0, u])/2 - 
 4*as^2*ep^2*G[1 - u, 0, v]*G[0, 0, 1, 0, u] - 
 as*ep^4*G[1 - u, 0, v]*G[0, 0, 1, 0, u] - 70*as^3*G[1 - u, 1, v]*
  G[0, 0, 1, 0, u] + 18*as^2*ep^2*G[1 - u, 1, v]*G[0, 0, 1, 0, u] - 
 (53*as^3*G[1 - u, 1 - u, v]*G[0, 0, 1, 0, u])/2 - 
 6*as^2*ep^2*G[1 - u, 1 - u, v]*G[0, 0, 1, 0, u] + 
 as*ep^4*G[1 - u, 1 - u, v]*G[0, 0, 1, 0, u] - 
 8*as^3*G[1 - u, -u, v]*G[0, 0, 1, 0, u] + 8*as^2*ep^2*G[1 - u, -u, v]*
  G[0, 0, 1, 0, u] - 16*as^3*G[-u, 0, v]*G[0, 0, 1, 0, u] + 
 8*as^2*ep^2*G[-u, 0, v]*G[0, 0, 1, 0, u] + 64*as^3*G[-u, 1 - u, v]*
  G[0, 0, 1, 0, u] - 14*as^2*ep^2*G[-u, 1 - u, v]*G[0, 0, 1, 0, u] + 
 24*as^3*G[-u, -u, v]*G[0, 0, 1, 0, u] - 16*as^2*G[0, 0, 1, 0, v] + 
 (41*as^3*G[0, 0, 1, 0, v])/ep^2 + 2*as*ep^2*G[0, 0, 1, 0, v] - 
 (38*as^3*G[0, u]*G[0, 0, 1, 0, v])/ep + 8*as^2*ep*G[0, u]*G[0, 0, 1, 0, v] - 
 (38*as^3*G[1, u]*G[0, 0, 1, 0, v])/ep + 8*as^2*ep*G[1, u]*G[0, 0, 1, 0, v] + 
 56*as^3*G[0, 0, u]*G[0, 0, 1, 0, v] - 10*as^2*ep^2*G[0, 0, u]*
  G[0, 0, 1, 0, v] - 20*as^3*G[0, 1, u]*G[0, 0, 1, 0, v] + 
 10*as^2*ep^2*G[0, 1, u]*G[0, 0, 1, 0, v] - 
 20*as^3*G[1, 0, u]*G[0, 0, 1, 0, v] + 10*as^2*ep^2*G[1, 0, u]*
  G[0, 0, 1, 0, v] + 56*as^3*G[1, 1, u]*G[0, 0, 1, 0, v] - 
 10*as^2*ep^2*G[1, 1, u]*G[0, 0, 1, 0, v] + 6*as^2*G[0, 0, 1, 1, u] - 
 (23*as^3*G[0, 0, 1, 1, u])/(2*ep^2) - as*ep^2*G[0, 0, 1, 1, u] + 
 (45*as^3*G[0, v]*G[0, 0, 1, 1, u])/(2*ep) - 
 10*as^2*ep*G[0, v]*G[0, 0, 1, 1, u] + as*ep^3*G[0, v]*G[0, 0, 1, 1, u] + 
 (6*as^3*G[1, v]*G[0, 0, 1, 1, u])/ep - 2*as^2*ep*G[1, v]*G[0, 0, 1, 1, u] + 
 (149*as^3*G[1 - u, v]*G[0, 0, 1, 1, u])/(2*ep) - 
 22*as^2*ep*G[1 - u, v]*G[0, 0, 1, 1, u] + 
 as*ep^3*G[1 - u, v]*G[0, 0, 1, 1, u] - (62*as^3*G[-u, v]*G[0, 0, 1, 1, u])/
  ep + 16*as^2*ep*G[-u, v]*G[0, 0, 1, 1, u] - 
 (95*as^3*G[0, 0, v]*G[0, 0, 1, 1, u])/2 + 18*as^2*ep^2*G[0, 0, v]*
  G[0, 0, 1, 1, u] - as*ep^4*G[0, 0, v]*G[0, 0, 1, 1, u] + 
 12*as^3*G[0, 1, v]*G[0, 0, 1, 1, u] - 2*as^2*ep^2*G[0, 1, v]*
  G[0, 0, 1, 1, u] - (99*as^3*G[0, 1 - u, v]*G[0, 0, 1, 1, u])/2 + 
 10*as^2*ep^2*G[0, 1 - u, v]*G[0, 0, 1, 1, u] - 
 as*ep^4*G[0, 1 - u, v]*G[0, 0, 1, 1, u] - 
 20*as^3*G[0, -u, v]*G[0, 0, 1, 1, u] + 12*as^2*ep^2*G[0, -u, v]*
  G[0, 0, 1, 1, u] + 26*as^3*G[1, 0, v]*G[0, 0, 1, 1, u] - 
 6*as^2*ep^2*G[1, 0, v]*G[0, 0, 1, 1, u] - 
 48*as^3*G[1, 1, v]*G[0, 0, 1, 1, u] + 12*as^2*ep^2*G[1, 1, v]*
  G[0, 0, 1, 1, u] + 18*as^3*G[1, 1 - u, v]*G[0, 0, 1, 1, u] - 
 4*as^2*ep^2*G[1, 1 - u, v]*G[0, 0, 1, 1, u] - 
 (243*as^3*G[1 - u, 0, v]*G[0, 0, 1, 1, u])/2 + 
 34*as^2*ep^2*G[1 - u, 0, v]*G[0, 0, 1, 1, u] - 
 as*ep^4*G[1 - u, 0, v]*G[0, 0, 1, 1, u] - 34*as^3*G[1 - u, 1, v]*
  G[0, 0, 1, 1, u] + 8*as^2*ep^2*G[1 - u, 1, v]*G[0, 0, 1, 1, u] - 
 (303*as^3*G[1 - u, 1 - u, v]*G[0, 0, 1, 1, u])/2 + 
 34*as^2*ep^2*G[1 - u, 1 - u, v]*G[0, 0, 1, 1, u] - 
 as*ep^4*G[1 - u, 1 - u, v]*G[0, 0, 1, 1, u] + 
 106*as^3*G[1 - u, -u, v]*G[0, 0, 1, 1, u] - 24*as^2*ep^2*G[1 - u, -u, v]*
  G[0, 0, 1, 1, u] + 108*as^3*G[-u, 0, v]*G[0, 0, 1, 1, u] - 
 28*as^2*ep^2*G[-u, 0, v]*G[0, 0, 1, 1, u] + 48*as^3*G[-u, 1 - u, v]*
  G[0, 0, 1, 1, u] - 4*as^2*ep^2*G[-u, 1 - u, v]*G[0, 0, 1, 1, u] + 
 4*as^3*G[-u, -u, v]*G[0, 0, 1, 1, u] - 8*as^2*ep^2*G[-u, -u, v]*
  G[0, 0, 1, 1, u] - 16*as^3*G[0, 1, u]*G[0, 0, 1, 1 - u, v] + 
 6*as^2*ep^2*G[0, 1, u]*G[0, 0, 1, 1 - u, v] + 
 16*as^3*G[1, 0, u]*G[0, 0, 1, 1 - u, v] - 6*as^2*ep^2*G[1, 0, u]*
  G[0, 0, 1, 1 - u, v] + 10*as^2*G[0, 0, 1 - u, 0, v] - 
 (63*as^3*G[0, 0, 1 - u, 0, v])/(2*ep^2) - as*ep^2*G[0, 0, 1 - u, 0, v] + 
 (35*as^3*G[0, u]*G[0, 0, 1 - u, 0, v])/(2*ep) - 
 2*as^2*ep*G[0, u]*G[0, 0, 1 - u, 0, v] - 
 as*ep^3*G[0, u]*G[0, 0, 1 - u, 0, v] + 
 (149*as^3*G[1, u]*G[0, 0, 1 - u, 0, v])/(2*ep) - 
 18*as^2*ep*G[1, u]*G[0, 0, 1 - u, 0, v] + 
 as*ep^3*G[1, u]*G[0, 0, 1 - u, 0, v] - 
 (17*as^3*G[0, 0, u]*G[0, 0, 1 - u, 0, v])/2 + 
 as*ep^4*G[0, 0, u]*G[0, 0, 1 - u, 0, v] + 
 (23*as^3*G[0, 1, u]*G[0, 0, 1 - u, 0, v])/2 - 
 6*as^2*ep^2*G[0, 1, u]*G[0, 0, 1 - u, 0, v] + 
 as*ep^4*G[0, 1, u]*G[0, 0, 1 - u, 0, v] + 
 (9*as^3*G[1, 0, u]*G[0, 0, 1 - u, 0, v])/2 - 
 6*as^2*ep^2*G[1, 0, u]*G[0, 0, 1 - u, 0, v] - 
 as*ep^4*G[1, 0, u]*G[0, 0, 1 - u, 0, v] - 
 (375*as^3*G[1, 1, u]*G[0, 0, 1 - u, 0, v])/2 + 
 34*as^2*ep^2*G[1, 1, u]*G[0, 0, 1 - u, 0, v] - 
 as*ep^4*G[1, 1, u]*G[0, 0, 1 - u, 0, v] + 10*as^2*G[0, 0, 1 - u, 1 - u, v] - 
 (63*as^3*G[0, 0, 1 - u, 1 - u, v])/(2*ep^2) - 
 as*ep^2*G[0, 0, 1 - u, 1 - u, v] + (9*as^3*G[0, u]*G[0, 0, 1 - u, 1 - u, v])/
  (2*ep) + as*ep^3*G[0, u]*G[0, 0, 1 - u, 1 - u, v] + 
 (149*as^3*G[1, u]*G[0, 0, 1 - u, 1 - u, v])/(2*ep) - 
 18*as^2*ep*G[1, u]*G[0, 0, 1 - u, 1 - u, v] + 
 as*ep^3*G[1, u]*G[0, 0, 1 - u, 1 - u, v] + 
 (41*as^3*G[0, 0, u]*G[0, 0, 1 - u, 1 - u, v])/2 - 
 6*as^2*ep^2*G[0, 0, u]*G[0, 0, 1 - u, 1 - u, v] - 
 as*ep^4*G[0, 0, u]*G[0, 0, 1 - u, 1 - u, v] + 
 (211*as^3*G[0, 1, u]*G[0, 0, 1 - u, 1 - u, v])/2 - 
 32*as^2*ep^2*G[0, 1, u]*G[0, 0, 1 - u, 1 - u, v] + 
 as*ep^4*G[0, 1, u]*G[0, 0, 1 - u, 1 - u, v] - 
 (33*as^3*G[1, 0, u]*G[0, 0, 1 - u, 1 - u, v])/2 + 
 4*as^2*ep^2*G[1, 0, u]*G[0, 0, 1 - u, 1 - u, v] + 
 as*ep^4*G[1, 0, u]*G[0, 0, 1 - u, 1 - u, v] - 
 (375*as^3*G[1, 1, u]*G[0, 0, 1 - u, 1 - u, v])/2 + 
 34*as^2*ep^2*G[1, 1, u]*G[0, 0, 1 - u, 1 - u, v] - 
 as*ep^4*G[1, 1, u]*G[0, 0, 1 - u, 1 - u, v] - 
 (31*as^3*G[1, u]*G[0, 0, 1 - u, -u, v])/ep + 
 12*as^2*ep*G[1, u]*G[0, 0, 1 - u, -u, v] - 
 2*as*ep^3*G[1, u]*G[0, 0, 1 - u, -u, v] + 
 30*as^3*G[0, 1, u]*G[0, 0, 1 - u, -u, v] - 2*as^2*ep^2*G[0, 1, u]*
  G[0, 0, 1 - u, -u, v] + 6*as^3*G[1, 0, u]*G[0, 0, 1 - u, -u, v] + 
 117*as^3*G[1, 1, u]*G[0, 0, 1 - u, -u, v] - 30*as^2*ep^2*G[1, 1, u]*
  G[0, 0, 1 - u, -u, v] + 2*as*ep^4*G[1, 1, u]*G[0, 0, 1 - u, -u, v] - 
 (6*as^3*G[1, u]*G[0, 0, -u, 0, v])/ep + 4*as^2*ep*G[1, u]*
  G[0, 0, -u, 0, v] - 20*as^3*G[0, 1, u]*G[0, 0, -u, 0, v] + 
 8*as^2*ep^2*G[0, 1, u]*G[0, 0, -u, 0, v] + 
 36*as^3*G[1, 0, u]*G[0, 0, -u, 0, v] - 12*as^2*ep^2*G[1, 0, u]*
  G[0, 0, -u, 0, v] + 56*as^3*G[1, 1, u]*G[0, 0, -u, 0, v] - 
 18*as^2*ep^2*G[1, 1, u]*G[0, 0, -u, 0, v] - 4*as^2*G[0, 0, -u, 1 - u, v] + 
 (5*as^3*G[0, 0, -u, 1 - u, v])/ep^2 + 2*as*ep^2*G[0, 0, -u, 1 - u, v] + 
 (4*as^3*G[0, u]*G[0, 0, -u, 1 - u, v])/ep - 
 2*as^2*ep*G[0, u]*G[0, 0, -u, 1 - u, v] - 
 (27*as^3*G[1, u]*G[0, 0, -u, 1 - u, v])/ep + 
 10*as^2*ep*G[1, u]*G[0, 0, -u, 1 - u, v] - 
 2*as*ep^3*G[1, u]*G[0, 0, -u, 1 - u, v] - 
 22*as^3*G[0, 0, u]*G[0, 0, -u, 1 - u, v] + 8*as^2*ep^2*G[0, 0, u]*
  G[0, 0, -u, 1 - u, v] - 36*as^3*G[0, 1, u]*G[0, 0, -u, 1 - u, v] + 
 14*as^2*ep^2*G[0, 1, u]*G[0, 0, -u, 1 - u, v] - 
 44*as^3*G[1, 0, u]*G[0, 0, -u, 1 - u, v] + 10*as^2*ep^2*G[1, 0, u]*
  G[0, 0, -u, 1 - u, v] + 95*as^3*G[1, 1, u]*G[0, 0, -u, 1 - u, v] - 
 22*as^2*ep^2*G[1, 1, u]*G[0, 0, -u, 1 - u, v] + 
 2*as*ep^4*G[1, 1, u]*G[0, 0, -u, 1 - u, v] - 
 (6*as^3*G[1, u]*G[0, 0, -u, -u, v])/ep + 
 2*as^2*ep*G[1, u]*G[0, 0, -u, -u, v] - 4*as^3*G[0, 1, u]*
  G[0, 0, -u, -u, v] - 2*as^2*ep^2*G[0, 1, u]*G[0, 0, -u, -u, v] + 
 6*as^3*G[1, 0, u]*G[0, 0, -u, -u, v] - 20*as^3*G[1, 1, u]*
  G[0, 0, -u, -u, v] + 12*as^2*ep^2*G[1, 1, u]*G[0, 0, -u, -u, v] - 
 8*as^2*G[0, 1, 0, 0, u] + (39*as^3*G[0, 1, 0, 0, u])/(2*ep^2) + 
 as*ep^2*G[0, 1, 0, 0, u] - (85*as^3*G[0, v]*G[0, 1, 0, 0, u])/(2*ep) + 
 14*as^2*ep*G[0, v]*G[0, 1, 0, 0, u] - as*ep^3*G[0, v]*G[0, 1, 0, 0, u] - 
 (6*as^3*G[1, v]*G[0, 1, 0, 0, u])/ep + 2*as^2*ep*G[1, v]*G[0, 1, 0, 0, u] + 
 (as^3*G[1 - u, v]*G[0, 1, 0, 0, u])/(2*ep) - 
 2*as^2*ep*G[1 - u, v]*G[0, 1, 0, 0, u] + as*ep^3*G[1 - u, v]*
  G[0, 1, 0, 0, u] - (6*as^3*G[-u, v]*G[0, 1, 0, 0, u])/ep + 
 (199*as^3*G[0, 0, v]*G[0, 1, 0, 0, u])/2 - 26*as^2*ep^2*G[0, 0, v]*
  G[0, 1, 0, 0, u] + as*ep^4*G[0, 0, v]*G[0, 1, 0, 0, u] - 
 12*as^3*G[0, 1, v]*G[0, 1, 0, 0, u] + 2*as^2*ep^2*G[0, 1, v]*
  G[0, 1, 0, 0, u] - (55*as^3*G[0, 1 - u, v]*G[0, 1, 0, 0, u])/2 + 
 12*as^2*ep^2*G[0, 1 - u, v]*G[0, 1, 0, 0, u] - 
 as*ep^4*G[0, 1 - u, v]*G[0, 1, 0, 0, u] + 
 10*as^3*G[0, -u, v]*G[0, 1, 0, 0, u] - 30*as^3*G[1, 0, v]*G[0, 1, 0, 0, u] + 
 6*as^2*ep^2*G[1, 0, v]*G[0, 1, 0, 0, u] + 
 48*as^3*G[1, 1, v]*G[0, 1, 0, 0, u] - 12*as^2*ep^2*G[1, 1, v]*
  G[0, 1, 0, 0, u] + 14*as^3*G[1, 1 - u, v]*G[0, 1, 0, 0, u] - 
 2*as^2*ep^2*G[1, 1 - u, v]*G[0, 1, 0, 0, u] + 
 (13*as^3*G[1 - u, 0, v]*G[0, 1, 0, 0, u])/2 + 
 8*as^2*ep^2*G[1 - u, 0, v]*G[0, 1, 0, 0, u] - 
 as*ep^4*G[1 - u, 0, v]*G[0, 1, 0, 0, u] - 30*as^3*G[1 - u, 1, v]*
  G[0, 1, 0, 0, u] + 8*as^2*ep^2*G[1 - u, 1, v]*G[0, 1, 0, 0, u] - 
 (29*as^3*G[1 - u, 1 - u, v]*G[0, 1, 0, 0, u])/2 - 
 6*as^2*ep^2*G[1 - u, 1 - u, v]*G[0, 1, 0, 0, u] + 
 as*ep^4*G[1 - u, 1 - u, v]*G[0, 1, 0, 0, u] + 
 28*as^3*G[1 - u, -u, v]*G[0, 1, 0, 0, u] - 4*as^2*ep^2*G[1 - u, -u, v]*
  G[0, 1, 0, 0, u] + 22*as^3*G[-u, 0, v]*G[0, 1, 0, 0, u] - 
 8*as^2*ep^2*G[-u, 0, v]*G[0, 1, 0, 0, u] + 62*as^3*G[-u, 1 - u, v]*
  G[0, 1, 0, 0, u] - 10*as^2*ep^2*G[-u, 1 - u, v]*G[0, 1, 0, 0, u] - 
 24*as^3*G[-u, -u, v]*G[0, 1, 0, 0, u] + 8*as^2*ep^2*G[-u, -u, v]*
  G[0, 1, 0, 0, u] - 16*as^2*G[0, 1, 0, 0, v] + 
 (43*as^3*G[0, 1, 0, 0, v])/ep^2 + 2*as*ep^2*G[0, 1, 0, 0, v] - 
 (54*as^3*G[0, u]*G[0, 1, 0, 0, v])/ep + 12*as^2*ep*G[0, u]*
  G[0, 1, 0, 0, v] - (54*as^3*G[1, u]*G[0, 1, 0, 0, v])/ep + 
 12*as^2*ep*G[1, u]*G[0, 1, 0, 0, v] + 102*as^3*G[0, 0, u]*G[0, 1, 0, 0, v] - 
 20*as^2*ep^2*G[0, 0, u]*G[0, 1, 0, 0, v] - 
 42*as^3*G[0, 1, u]*G[0, 1, 0, 0, v] + 20*as^2*ep^2*G[0, 1, u]*
  G[0, 1, 0, 0, v] - 42*as^3*G[1, 0, u]*G[0, 1, 0, 0, v] + 
 20*as^2*ep^2*G[1, 0, u]*G[0, 1, 0, 0, v] + 
 102*as^3*G[1, 1, u]*G[0, 1, 0, 0, v] - 20*as^2*ep^2*G[1, 1, u]*
  G[0, 1, 0, 0, v] + 4*as^2*G[0, 1, 0, 1, u] - 
 (11*as^3*G[0, 1, 0, 1, u])/(2*ep^2) - as*ep^2*G[0, 1, 0, 1, u] + 
 (17*as^3*G[0, v]*G[0, 1, 0, 1, u])/(2*ep) - 
 6*as^2*ep*G[0, v]*G[0, 1, 0, 1, u] + as*ep^3*G[0, v]*G[0, 1, 0, 1, u] - 
 (12*as^3*G[1, v]*G[0, 1, 0, 1, u])/ep + 4*as^2*ep*G[1, v]*G[0, 1, 0, 1, u] + 
 (109*as^3*G[1 - u, v]*G[0, 1, 0, 1, u])/(2*ep) - 
 18*as^2*ep*G[1 - u, v]*G[0, 1, 0, 1, u] + 
 as*ep^3*G[1 - u, v]*G[0, 1, 0, 1, u] - (18*as^3*G[-u, v]*G[0, 1, 0, 1, u])/
  ep + 4*as^2*ep*G[-u, v]*G[0, 1, 0, 1, u] - 
 (27*as^3*G[0, 0, v]*G[0, 1, 0, 1, u])/2 + 10*as^2*ep^2*G[0, 0, v]*
  G[0, 1, 0, 1, u] - as*ep^4*G[0, 0, v]*G[0, 1, 0, 1, u] + 
 44*as^3*G[0, 1, v]*G[0, 1, 0, 1, u] - 14*as^2*ep^2*G[0, 1, v]*
  G[0, 1, 0, 1, u] - (255*as^3*G[0, 1 - u, v]*G[0, 1, 0, 1, u])/2 + 
 40*as^2*ep^2*G[0, 1 - u, v]*G[0, 1, 0, 1, u] - 
 as*ep^4*G[0, 1 - u, v]*G[0, 1, 0, 1, u] + 
 24*as^3*G[0, -u, v]*G[0, 1, 0, 1, u] - 8*as^2*ep^2*G[0, -u, v]*
  G[0, 1, 0, 1, u] + 52*as^3*G[1, 0, v]*G[0, 1, 0, 1, u] - 
 16*as^2*ep^2*G[1, 0, v]*G[0, 1, 0, 1, u] - 
 32*as^3*G[1, 1, v]*G[0, 1, 0, 1, u] + 12*as^2*ep^2*G[1, 1, v]*
  G[0, 1, 0, 1, u] + 32*as^3*G[1, 1 - u, v]*G[0, 1, 0, 1, u] - 
 8*as^2*ep^2*G[1, 1 - u, v]*G[0, 1, 0, 1, u] - 
 (175*as^3*G[1 - u, 0, v]*G[0, 1, 0, 1, u])/2 + 
 26*as^2*ep^2*G[1 - u, 0, v]*G[0, 1, 0, 1, u] - 
 as*ep^4*G[1 - u, 0, v]*G[0, 1, 0, 1, u] - 54*as^3*G[1 - u, 1, v]*
  G[0, 1, 0, 1, u] + 18*as^2*ep^2*G[1 - u, 1, v]*G[0, 1, 0, 1, u] - 
 (127*as^3*G[1 - u, 1 - u, v]*G[0, 1, 0, 1, u])/2 + 
 8*as^2*ep^2*G[1 - u, 1 - u, v]*G[0, 1, 0, 1, u] - 
 as*ep^4*G[1 - u, 1 - u, v]*G[0, 1, 0, 1, u] + 
 56*as^3*G[1 - u, -u, v]*G[0, 1, 0, 1, u] - 8*as^2*ep^2*G[1 - u, -u, v]*
  G[0, 1, 0, 1, u] + 30*as^3*G[-u, 0, v]*G[0, 1, 0, 1, u] - 
 8*as^2*ep^2*G[-u, 0, v]*G[0, 1, 0, 1, u] + 128*as^3*G[-u, 1 - u, v]*
  G[0, 1, 0, 1, u] - 32*as^2*ep^2*G[-u, 1 - u, v]*G[0, 1, 0, 1, u] - 
 60*as^3*G[-u, -u, v]*G[0, 1, 0, 1, u] + 8*as^2*ep^2*G[-u, -u, v]*
  G[0, 1, 0, 1, u] - 4*as^2*G[0, 1, 0, 1 - u, v] + 
 (14*as^3*G[0, 1, 0, 1 - u, v])/ep^2 + (8*as^3*G[0, u]*G[0, 1, 0, 1 - u, v])/
  ep - 4*as^2*ep*G[0, u]*G[0, 1, 0, 1 - u, v] - 
 (26*as^3*G[1, u]*G[0, 1, 0, 1 - u, v])/ep + 
 6*as^2*ep*G[1, u]*G[0, 1, 0, 1 - u, v] - 28*as^3*G[0, 0, u]*
  G[0, 1, 0, 1 - u, v] + 8*as^2*ep^2*G[0, 0, u]*G[0, 1, 0, 1 - u, v] - 
 62*as^3*G[0, 1, u]*G[0, 1, 0, 1 - u, v] + 18*as^2*ep^2*G[0, 1, u]*
  G[0, 1, 0, 1 - u, v] + 42*as^3*G[1, 0, u]*G[0, 1, 0, 1 - u, v] - 
 16*as^2*ep^2*G[1, 0, u]*G[0, 1, 0, 1 - u, v] + 
 56*as^3*G[1, 1, u]*G[0, 1, 0, 1 - u, v] - 10*as^2*ep^2*G[1, 1, u]*
  G[0, 1, 0, 1 - u, v] + (6*as^3*G[1, u]*G[0, 1, 0, -u, v])/ep - 
 2*as^2*ep*G[1, u]*G[0, 1, 0, -u, v] - 18*as^3*G[0, 1, u]*G[0, 1, 0, -u, v] + 
 6*as^2*ep^2*G[0, 1, u]*G[0, 1, 0, -u, v] + 
 22*as^3*G[1, 0, u]*G[0, 1, 0, -u, v] - 8*as^2*ep^2*G[1, 0, u]*
  G[0, 1, 0, -u, v] - 12*as^3*G[1, 1, u]*G[0, 1, 0, -u, v] + 
 2*as^2*ep^2*G[1, 1, u]*G[0, 1, 0, -u, v] + 4*as^2*G[0, 1, 1, 0, u] - 
 (11*as^3*G[0, 1, 1, 0, u])/(2*ep^2) - as*ep^2*G[0, 1, 1, 0, u] + 
 (17*as^3*G[0, v]*G[0, 1, 1, 0, u])/(2*ep) - 
 6*as^2*ep*G[0, v]*G[0, 1, 1, 0, u] + as*ep^3*G[0, v]*G[0, 1, 1, 0, u] - 
 (6*as^3*G[1, v]*G[0, 1, 1, 0, u])/ep + 2*as^2*ep*G[1, v]*G[0, 1, 1, 0, u] - 
 (13*as^3*G[1 - u, v]*G[0, 1, 1, 0, u])/(2*ep) + 
 6*as^2*ep*G[1 - u, v]*G[0, 1, 1, 0, u] - as*ep^3*G[1 - u, v]*
  G[0, 1, 1, 0, u] - 2*as^2*ep*G[-u, v]*G[0, 1, 1, 0, u] - 
 (27*as^3*G[0, 0, v]*G[0, 1, 1, 0, u])/2 + 10*as^2*ep^2*G[0, 0, v]*
  G[0, 1, 1, 0, u] - as*ep^4*G[0, 0, v]*G[0, 1, 1, 0, u] + 
 12*as^3*G[0, 1, v]*G[0, 1, 1, 0, u] - 4*as^2*ep^2*G[0, 1, v]*
  G[0, 1, 1, 0, u] - (117*as^3*G[0, 1 - u, v]*G[0, 1, 1, 0, u])/2 + 
 18*as^2*ep^2*G[0, 1 - u, v]*G[0, 1, 1, 0, u] + 
 as*ep^4*G[0, 1 - u, v]*G[0, 1, 1, 0, u] + 
 6*as^3*G[0, -u, v]*G[0, 1, 1, 0, u] - 4*as^2*ep^2*G[0, -u, v]*
  G[0, 1, 1, 0, u] + 20*as^3*G[1, 0, v]*G[0, 1, 1, 0, u] - 
 6*as^2*ep^2*G[1, 0, v]*G[0, 1, 1, 0, u] + 
 4*as^3*G[1, 1, v]*G[0, 1, 1, 0, u] - 26*as^3*G[1, 1 - u, v]*
  G[0, 1, 1, 0, u] + 12*as^2*ep^2*G[1, 1 - u, v]*G[0, 1, 1, 0, u] + 
 (103*as^3*G[1 - u, 0, v]*G[0, 1, 1, 0, u])/2 - 
 18*as^2*ep^2*G[1 - u, 0, v]*G[0, 1, 1, 0, u] + 
 as*ep^4*G[1 - u, 0, v]*G[0, 1, 1, 0, u] + 10*as^3*G[1 - u, 1, v]*
  G[0, 1, 1, 0, u] - 4*as^2*ep^2*G[1 - u, 1, v]*G[0, 1, 1, 0, u] + 
 (49*as^3*G[1 - u, 1 - u, v]*G[0, 1, 1, 0, u])/2 - 
 2*as^2*ep^2*G[1 - u, 1 - u, v]*G[0, 1, 1, 0, u] - 
 as*ep^4*G[1 - u, 1 - u, v]*G[0, 1, 1, 0, u] - 
 42*as^3*G[1 - u, -u, v]*G[0, 1, 1, 0, u] + 8*as^2*ep^2*G[1 - u, -u, v]*
  G[0, 1, 1, 0, u] - 32*as^3*G[-u, 0, v]*G[0, 1, 1, 0, u] + 
 12*as^2*ep^2*G[-u, 0, v]*G[0, 1, 1, 0, u] + 
 6*as^3*G[-u, 1 - u, v]*G[0, 1, 1, 0, u] - 8*as^2*ep^2*G[-u, 1 - u, v]*
  G[0, 1, 1, 0, u] + 48*as^3*G[-u, -u, v]*G[0, 1, 1, 0, u] - 
 8*as^2*ep^2*G[-u, -u, v]*G[0, 1, 1, 0, u] + 8*as^2*G[0, 1, 1, 0, v] - 
 (24*as^3*G[0, 1, 1, 0, v])/ep^2 + (8*as^3*G[0, u]*G[0, 1, 1, 0, v])/ep + 
 (8*as^3*G[1, u]*G[0, 1, 1, 0, v])/ep - 16*as^3*G[0, 0, u]*G[0, 1, 1, 0, v] + 
 4*as^2*ep^2*G[0, 0, u]*G[0, 1, 1, 0, v] + 
 16*as^3*G[0, 1, u]*G[0, 1, 1, 0, v] - 4*as^2*ep^2*G[0, 1, u]*
  G[0, 1, 1, 0, v] + 16*as^3*G[1, 0, u]*G[0, 1, 1, 0, v] - 
 4*as^2*ep^2*G[1, 0, u]*G[0, 1, 1, 0, v] - 
 16*as^3*G[1, 1, u]*G[0, 1, 1, 0, v] + 4*as^2*ep^2*G[1, 1, u]*
  G[0, 1, 1, 0, v] - 8*as^2*G[0, 1, 1, 1, u] + 
 (39*as^3*G[0, 1, 1, 1, u])/(2*ep^2) + as*ep^2*G[0, 1, 1, 1, u] - 
 (85*as^3*G[0, v]*G[0, 1, 1, 1, u])/(2*ep) + 
 14*as^2*ep*G[0, v]*G[0, 1, 1, 1, u] - as*ep^3*G[0, v]*G[0, 1, 1, 1, u] - 
 (85*as^3*G[1 - u, v]*G[0, 1, 1, 1, u])/(2*ep) + 
 14*as^2*ep*G[1 - u, v]*G[0, 1, 1, 1, u] - 
 as*ep^3*G[1 - u, v]*G[0, 1, 1, 1, u] + (30*as^3*G[-u, v]*G[0, 1, 1, 1, u])/
  ep - 10*as^2*ep*G[-u, v]*G[0, 1, 1, 1, u] + 
 (199*as^3*G[0, 0, v]*G[0, 1, 1, 1, u])/2 - 26*as^2*ep^2*G[0, 0, v]*
  G[0, 1, 1, 1, u] + as*ep^4*G[0, 0, v]*G[0, 1, 1, 1, u] + 
 (175*as^3*G[0, 1 - u, v]*G[0, 1, 1, 1, u])/2 - 
 22*as^2*ep^2*G[0, 1 - u, v]*G[0, 1, 1, 1, u] + 
 as*ep^4*G[0, 1 - u, v]*G[0, 1, 1, 1, u] - 
 40*as^3*G[0, -u, v]*G[0, 1, 1, 1, u] + 10*as^2*ep^2*G[0, -u, v]*
  G[0, 1, 1, 1, u] - 16*as^3*G[1, 0, v]*G[0, 1, 1, 1, u] + 
 2*as^2*ep^2*G[1, 0, v]*G[0, 1, 1, 1, u] + 24*as^3*G[1, 1 - u, v]*
  G[0, 1, 1, 1, u] - 6*as^2*ep^2*G[1, 1 - u, v]*G[0, 1, 1, 1, u] + 
 (343*as^3*G[1 - u, 0, v]*G[0, 1, 1, 1, u])/2 - 
 38*as^2*ep^2*G[1 - u, 0, v]*G[0, 1, 1, 1, u] + 
 as*ep^4*G[1 - u, 0, v]*G[0, 1, 1, 1, u] + 
 (367*as^3*G[1 - u, 1 - u, v]*G[0, 1, 1, 1, u])/2 - 
 42*as^2*ep^2*G[1 - u, 1 - u, v]*G[0, 1, 1, 1, u] + 
 as*ep^4*G[1 - u, 1 - u, v]*G[0, 1, 1, 1, u] - 
 190*as^3*G[1 - u, -u, v]*G[0, 1, 1, 1, u] + 40*as^2*ep^2*G[1 - u, -u, v]*
  G[0, 1, 1, 1, u] - 100*as^3*G[-u, 0, v]*G[0, 1, 1, 1, u] + 
 20*as^2*ep^2*G[-u, 0, v]*G[0, 1, 1, 1, u] - 122*as^3*G[-u, 1 - u, v]*
  G[0, 1, 1, 1, u] + 26*as^2*ep^2*G[-u, 1 - u, v]*G[0, 1, 1, 1, u] + 
 72*as^3*G[-u, -u, v]*G[0, 1, 1, 1, u] - 8*as^2*ep^2*G[-u, -u, v]*
  G[0, 1, 1, 1, u] + 8*as^3*G[0, 1, u]*G[0, 1, 1, 1 - u, v] - 
 4*as^2*ep^2*G[0, 1, u]*G[0, 1, 1, 1 - u, v] - 
 8*as^3*G[1, 0, u]*G[0, 1, 1, 1 - u, v] + 4*as^2*ep^2*G[1, 0, u]*
  G[0, 1, 1, 1 - u, v] - 4*as^2*G[0, 1, 1 - u, 0, v] + 
 (14*as^3*G[0, 1, 1 - u, 0, v])/ep^2 + (14*as^3*G[0, u]*G[0, 1, 1 - u, 0, v])/
  ep - 6*as^2*ep*G[0, u]*G[0, 1, 1 - u, 0, v] - 
 (26*as^3*G[1, u]*G[0, 1, 1 - u, 0, v])/ep + 
 6*as^2*ep*G[1, u]*G[0, 1, 1 - u, 0, v] - 40*as^3*G[0, 0, u]*
  G[0, 1, 1 - u, 0, v] + 10*as^2*ep^2*G[0, 0, u]*G[0, 1, 1 - u, 0, v] - 
 40*as^3*G[0, 1, u]*G[0, 1, 1 - u, 0, v] + 10*as^2*ep^2*G[0, 1, u]*
  G[0, 1, 1 - u, 0, v] + 24*as^3*G[1, 0, u]*G[0, 1, 1 - u, 0, v] - 
 10*as^2*ep^2*G[1, 0, u]*G[0, 1, 1 - u, 0, v] + 
 56*as^3*G[1, 1, u]*G[0, 1, 1 - u, 0, v] - 10*as^2*ep^2*G[1, 1, u]*
  G[0, 1, 1 - u, 0, v] - 26*as^3*G[0, 1, u]*G[0, 1, 1 - u, 1 - u, v] + 
 6*as^2*ep^2*G[0, 1, u]*G[0, 1, 1 - u, 1 - u, v] - 
 26*as^3*G[1, 0, u]*G[0, 1, 1 - u, 1 - u, v] + 
 10*as^2*ep^2*G[1, 0, u]*G[0, 1, 1 - u, 1 - u, v] + 
 (6*as^3*G[1, u]*G[0, 1, 1 - u, -u, v])/ep - 
 2*as^2*ep*G[1, u]*G[0, 1, 1 - u, -u, v] - 
 18*as^3*G[0, 1, u]*G[0, 1, 1 - u, -u, v] + 6*as^2*ep^2*G[0, 1, u]*
  G[0, 1, 1 - u, -u, v] + 22*as^3*G[1, 0, u]*G[0, 1, 1 - u, -u, v] - 
 8*as^2*ep^2*G[1, 0, u]*G[0, 1, 1 - u, -u, v] - 
 12*as^3*G[1, 1, u]*G[0, 1, 1 - u, -u, v] + 2*as^2*ep^2*G[1, 1, u]*
  G[0, 1, 1 - u, -u, v] + 10*as^2*G[0, 1 - u, 0, 0, v] - 
 (63*as^3*G[0, 1 - u, 0, 0, v])/(2*ep^2) - as*ep^2*G[0, 1 - u, 0, 0, v] - 
 (5*as^3*G[0, u]*G[0, 1 - u, 0, 0, v])/(2*ep) + 
 6*as^2*ep*G[0, u]*G[0, 1 - u, 0, 0, v] - 
 as*ep^3*G[0, u]*G[0, 1 - u, 0, 0, v] + 
 (149*as^3*G[1, u]*G[0, 1 - u, 0, 0, v])/(2*ep) - 
 18*as^2*ep*G[1, u]*G[0, 1 - u, 0, 0, v] + 
 as*ep^3*G[1, u]*G[0, 1 - u, 0, 0, v] + 
 (71*as^3*G[0, 0, u]*G[0, 1 - u, 0, 0, v])/2 - 
 14*as^2*ep^2*G[0, 0, u]*G[0, 1 - u, 0, 0, v] + 
 as*ep^4*G[0, 0, u]*G[0, 1 - u, 0, 0, v] + 
 (99*as^3*G[0, 1, u]*G[0, 1 - u, 0, 0, v])/2 - 
 18*as^2*ep^2*G[0, 1, u]*G[0, 1 - u, 0, 0, v] + 
 as*ep^4*G[0, 1, u]*G[0, 1 - u, 0, 0, v] - 
 (87*as^3*G[1, 0, u]*G[0, 1 - u, 0, 0, v])/2 + 
 10*as^2*ep^2*G[1, 0, u]*G[0, 1 - u, 0, 0, v] - 
 as*ep^4*G[1, 0, u]*G[0, 1 - u, 0, 0, v] - 
 (375*as^3*G[1, 1, u]*G[0, 1 - u, 0, 0, v])/2 + 
 34*as^2*ep^2*G[1, 1, u]*G[0, 1 - u, 0, 0, v] - 
 as*ep^4*G[1, 1, u]*G[0, 1 - u, 0, 0, v] + 10*as^2*G[0, 1 - u, 0, 1 - u, v] - 
 (63*as^3*G[0, 1 - u, 0, 1 - u, v])/(2*ep^2) - 
 as*ep^2*G[0, 1 - u, 0, 1 - u, v] - 
 (11*as^3*G[0, u]*G[0, 1 - u, 0, 1 - u, v])/(2*ep) + 
 2*as^2*ep*G[0, u]*G[0, 1 - u, 0, 1 - u, v] + 
 as*ep^3*G[0, u]*G[0, 1 - u, 0, 1 - u, v] + 
 (149*as^3*G[1, u]*G[0, 1 - u, 0, 1 - u, v])/(2*ep) - 
 18*as^2*ep*G[1, u]*G[0, 1 - u, 0, 1 - u, v] + 
 as*ep^3*G[1, u]*G[0, 1 - u, 0, 1 - u, v] + 
 (9*as^3*G[0, 0, u]*G[0, 1 - u, 0, 1 - u, v])/2 + 
 4*as^2*ep^2*G[0, 0, u]*G[0, 1 - u, 0, 1 - u, v] - 
 as*ep^4*G[0, 0, u]*G[0, 1 - u, 0, 1 - u, v] + 
 (163*as^3*G[0, 1, u]*G[0, 1 - u, 0, 1 - u, v])/2 - 
 22*as^2*ep^2*G[0, 1, u]*G[0, 1 - u, 0, 1 - u, v] + 
 as*ep^4*G[0, 1, u]*G[0, 1 - u, 0, 1 - u, v] + 
 (87*as^3*G[1, 0, u]*G[0, 1 - u, 0, 1 - u, v])/2 - 
 16*as^2*ep^2*G[1, 0, u]*G[0, 1 - u, 0, 1 - u, v] + 
 as*ep^4*G[1, 0, u]*G[0, 1 - u, 0, 1 - u, v] - 
 (375*as^3*G[1, 1, u]*G[0, 1 - u, 0, 1 - u, v])/2 + 
 34*as^2*ep^2*G[1, 1, u]*G[0, 1 - u, 0, 1 - u, v] - 
 as*ep^4*G[1, 1, u]*G[0, 1 - u, 0, 1 - u, v] - 
 (19*as^3*G[1, u]*G[0, 1 - u, 0, -u, v])/ep + 
 8*as^2*ep*G[1, u]*G[0, 1 - u, 0, -u, v] - 
 2*as*ep^3*G[1, u]*G[0, 1 - u, 0, -u, v] + 
 82*as^3*G[0, 1, u]*G[0, 1 - u, 0, -u, v] - 24*as^2*ep^2*G[0, 1, u]*
  G[0, 1 - u, 0, -u, v] + 34*as^3*G[1, 0, u]*G[0, 1 - u, 0, -u, v] - 
 12*as^2*ep^2*G[1, 0, u]*G[0, 1 - u, 0, -u, v] + 
 87*as^3*G[1, 1, u]*G[0, 1 - u, 0, -u, v] - 22*as^2*ep^2*G[1, 1, u]*
  G[0, 1 - u, 0, -u, v] + 2*as*ep^4*G[1, 1, u]*G[0, 1 - u, 0, -u, v] - 
 4*as^2*G[0, 1 - u, 1, 0, v] + (14*as^3*G[0, 1 - u, 1, 0, v])/ep^2 + 
 (4*as^3*G[0, u]*G[0, 1 - u, 1, 0, v])/ep - 
 4*as^2*ep*G[0, u]*G[0, 1 - u, 1, 0, v] - 
 (16*as^3*G[1, u]*G[0, 1 - u, 1, 0, v])/ep + 
 4*as^2*ep*G[1, u]*G[0, 1 - u, 1, 0, v] - 
 6*as^3*G[0, 0, u]*G[0, 1 - u, 1, 0, v] + 4*as^2*ep^2*G[0, 0, u]*
  G[0, 1 - u, 1, 0, v] - 18*as^3*G[0, 1, u]*G[0, 1 - u, 1, 0, v] + 
 4*as^2*ep^2*G[0, 1, u]*G[0, 1 - u, 1, 0, v] + 
 2*as^3*G[1, 0, u]*G[0, 1 - u, 1, 0, v] - 4*as^2*ep^2*G[1, 0, u]*
  G[0, 1 - u, 1, 0, v] + 22*as^3*G[1, 1, u]*G[0, 1 - u, 1, 0, v] - 
 4*as^2*ep^2*G[1, 1, u]*G[0, 1 - u, 1, 0, v] - 
 12*as^3*G[0, 1, u]*G[0, 1 - u, 1, 1 - u, v] + 
 4*as^2*ep^2*G[0, 1, u]*G[0, 1 - u, 1, 1 - u, v] - 
 8*as^3*G[1, 0, u]*G[0, 1 - u, 1, 1 - u, v] + 
 4*as^2*ep^2*G[1, 0, u]*G[0, 1 - u, 1, 1 - u, v] + 
 10*as^2*G[0, 1 - u, 1 - u, 0, v] - (63*as^3*G[0, 1 - u, 1 - u, 0, v])/
  (2*ep^2) - as*ep^2*G[0, 1 - u, 1 - u, 0, v] + 
 (13*as^3*G[0, u]*G[0, 1 - u, 1 - u, 0, v])/(2*ep) - 
 2*as^2*ep*G[0, u]*G[0, 1 - u, 1 - u, 0, v] + 
 as*ep^3*G[0, u]*G[0, 1 - u, 1 - u, 0, v] + 
 (149*as^3*G[1, u]*G[0, 1 - u, 1 - u, 0, v])/(2*ep) - 
 18*as^2*ep*G[1, u]*G[0, 1 - u, 1 - u, 0, v] + 
 as*ep^3*G[1, u]*G[0, 1 - u, 1 - u, 0, v] - 
 (7*as^3*G[0, 0, u]*G[0, 1 - u, 1 - u, 0, v])/2 + 
 4*as^2*ep^2*G[0, 0, u]*G[0, 1 - u, 1 - u, 0, v] - 
 as*ep^4*G[0, 0, u]*G[0, 1 - u, 1 - u, 0, v] + 
 (199*as^3*G[0, 1, u]*G[0, 1 - u, 1 - u, 0, v])/2 - 
 30*as^2*ep^2*G[0, 1, u]*G[0, 1 - u, 1 - u, 0, v] + 
 as*ep^4*G[0, 1, u]*G[0, 1 - u, 1 - u, 0, v] - 
 (13*as^3*G[1, 0, u]*G[0, 1 - u, 1 - u, 0, v])/2 - 
 2*as^2*ep^2*G[1, 0, u]*G[0, 1 - u, 1 - u, 0, v] + 
 as*ep^4*G[1, 0, u]*G[0, 1 - u, 1 - u, 0, v] - 
 (375*as^3*G[1, 1, u]*G[0, 1 - u, 1 - u, 0, v])/2 + 
 34*as^2*ep^2*G[1, 1, u]*G[0, 1 - u, 1 - u, 0, v] - 
 as*ep^4*G[1, 1, u]*G[0, 1 - u, 1 - u, 0, v] + 
 10*as^2*G[0, 1 - u, 1 - u, 1 - u, v] - 
 (63*as^3*G[0, 1 - u, 1 - u, 1 - u, v])/(2*ep^2) - 
 as*ep^2*G[0, 1 - u, 1 - u, 1 - u, v] + 
 (47*as^3*G[0, u]*G[0, 1 - u, 1 - u, 1 - u, v])/(2*ep) - 
 as*ep^3*G[0, u]*G[0, 1 - u, 1 - u, 1 - u, v] + 
 (149*as^3*G[1, u]*G[0, 1 - u, 1 - u, 1 - u, v])/(2*ep) - 
 18*as^2*ep*G[1, u]*G[0, 1 - u, 1 - u, 1 - u, v] + 
 as*ep^3*G[1, u]*G[0, 1 - u, 1 - u, 1 - u, v] - 
 (57*as^3*G[0, 0, u]*G[0, 1 - u, 1 - u, 1 - u, v])/2 - 
 6*as^2*ep^2*G[0, 0, u]*G[0, 1 - u, 1 - u, 1 - u, v] + 
 as*ep^4*G[0, 0, u]*G[0, 1 - u, 1 - u, 1 - u, v] + 
 (123*as^3*G[0, 1, u]*G[0, 1 - u, 1 - u, 1 - u, v])/2 - 
 18*as^2*ep^2*G[0, 1, u]*G[0, 1 - u, 1 - u, 1 - u, v] + 
 as*ep^4*G[0, 1, u]*G[0, 1 - u, 1 - u, 1 - u, v] - 
 (27*as^3*G[1, 0, u]*G[0, 1 - u, 1 - u, 1 - u, v])/2 - 
 6*as^2*ep^2*G[1, 0, u]*G[0, 1 - u, 1 - u, 1 - u, v] - 
 as*ep^4*G[1, 0, u]*G[0, 1 - u, 1 - u, 1 - u, v] - 
 (375*as^3*G[1, 1, u]*G[0, 1 - u, 1 - u, 1 - u, v])/2 + 
 34*as^2*ep^2*G[1, 1, u]*G[0, 1 - u, 1 - u, 1 - u, v] - 
 as*ep^4*G[1, 1, u]*G[0, 1 - u, 1 - u, 1 - u, v] - 
 (38*as^3*G[1, u]*G[0, 1 - u, 1 - u, -u, v])/ep + 
 8*as^2*ep*G[1, u]*G[0, 1 - u, 1 - u, -u, v] - 
 38*as^3*G[0, 1, u]*G[0, 1 - u, 1 - u, -u, v] + 
 16*as^2*ep^2*G[0, 1, u]*G[0, 1 - u, 1 - u, -u, v] - 
 14*as^3*G[1, 0, u]*G[0, 1 - u, 1 - u, -u, v] + 
 12*as^2*ep^2*G[1, 0, u]*G[0, 1 - u, 1 - u, -u, v] + 
 130*as^3*G[1, 1, u]*G[0, 1 - u, 1 - u, -u, v] - 
 18*as^2*ep^2*G[1, 1, u]*G[0, 1 - u, 1 - u, -u, v] - 
 (4*as^3*G[1, u]*G[0, 1 - u, -u, 0, v])/ep + 
 18*as^3*G[0, 1, u]*G[0, 1 - u, -u, 0, v] - 4*as^2*ep^2*G[0, 1, u]*
  G[0, 1 - u, -u, 0, v] + 2*as^3*G[1, 0, u]*G[0, 1 - u, -u, 0, v] - 
 2*as^2*ep^2*G[1, 0, u]*G[0, 1 - u, -u, 0, v] + 
 40*as^3*G[1, 1, u]*G[0, 1 - u, -u, 0, v] - 4*as^2*ep^2*G[1, 1, u]*
  G[0, 1 - u, -u, 0, v] - 4*as^2*G[0, 1 - u, -u, 1 - u, v] + 
 (14*as^3*G[0, 1 - u, -u, 1 - u, v])/ep^2 - 
 (8*as^3*G[0, u]*G[0, 1 - u, -u, 1 - u, v])/ep - 
 (48*as^3*G[1, u]*G[0, 1 - u, -u, 1 - u, v])/ep + 
 10*as^2*ep*G[1, u]*G[0, 1 - u, -u, 1 - u, v] + 
 20*as^3*G[0, 0, u]*G[0, 1 - u, -u, 1 - u, v] - 
 2*as^2*ep^2*G[0, 0, u]*G[0, 1 - u, -u, 1 - u, v] - 
 20*as^3*G[0, 1, u]*G[0, 1 - u, -u, 1 - u, v] + 
 8*as^2*ep^2*G[0, 1, u]*G[0, 1 - u, -u, 1 - u, v] - 
 2*as^3*G[1, 0, u]*G[0, 1 - u, -u, 1 - u, v] + 
 8*as^2*ep^2*G[1, 0, u]*G[0, 1 - u, -u, 1 - u, v] + 
 146*as^3*G[1, 1, u]*G[0, 1 - u, -u, 1 - u, v] - 
 22*as^2*ep^2*G[1, 1, u]*G[0, 1 - u, -u, 1 - u, v] - 
 (10*as^3*G[1, u]*G[0, 1 - u, -u, -u, v])/ep + 
 6*as^2*ep*G[1, u]*G[0, 1 - u, -u, -u, v] + 
 30*as^3*G[0, 1, u]*G[0, 1 - u, -u, -u, v] - 
 8*as^2*ep^2*G[0, 1, u]*G[0, 1 - u, -u, -u, v] + 
 2*as^3*G[1, 0, u]*G[0, 1 - u, -u, -u, v] - 
 6*as^3*G[1, 1, u]*G[0, 1 - u, -u, -u, v] - 10*as^2*ep^2*G[1, 1, u]*
  G[0, 1 - u, -u, -u, v] + (14*as^3*G[1, u]*G[0, -u, 0, 0, v])/ep - 
 4*as^2*ep*G[1, u]*G[0, -u, 0, 0, v] + 28*as^3*G[0, 1, u]*G[0, -u, 0, 0, v] - 
 8*as^2*ep^2*G[0, 1, u]*G[0, -u, 0, 0, v] - 
 2*as^3*G[1, 0, u]*G[0, -u, 0, 0, v] + 12*as^3*G[1, 1, u]*G[0, -u, 0, 0, v] - 
 4*as^2*ep^2*G[1, 1, u]*G[0, -u, 0, 0, v] + 2*as^2*G[0, -u, 0, 1 - u, v] - 
 (4*as^3*G[0, -u, 0, 1 - u, v])/ep^2 + 
 (14*as^3*G[0, u]*G[0, -u, 0, 1 - u, v])/ep - 
 4*as^2*ep*G[0, u]*G[0, -u, 0, 1 - u, v] - 
 (12*as^3*G[1, u]*G[0, -u, 0, 1 - u, v])/ep + 
 2*as^2*ep*G[1, u]*G[0, -u, 0, 1 - u, v] - 
 36*as^3*G[0, 0, u]*G[0, -u, 0, 1 - u, v] + 8*as^2*ep^2*G[0, 0, u]*
  G[0, -u, 0, 1 - u, v] - 16*as^3*G[0, 1, u]*G[0, -u, 0, 1 - u, v] + 
 4*as^2*ep^2*G[0, 1, u]*G[0, -u, 0, 1 - u, v] + 
 14*as^3*G[1, 0, u]*G[0, -u, 0, 1 - u, v] - 10*as^2*ep^2*G[1, 0, u]*
  G[0, -u, 0, 1 - u, v] + 68*as^3*G[1, 1, u]*G[0, -u, 0, 1 - u, v] - 
 10*as^2*ep^2*G[1, 1, u]*G[0, -u, 0, 1 - u, v] - 
 (24*as^3*G[1, u]*G[0, -u, 0, -u, v])/ep + 
 8*as^2*ep*G[1, u]*G[0, -u, 0, -u, v] + 2*as^2*ep^2*G[0, 1, u]*
  G[0, -u, 0, -u, v] + 20*as^3*G[1, 0, u]*G[0, -u, 0, -u, v] - 
 2*as^2*ep^2*G[1, 0, u]*G[0, -u, 0, -u, v] + 
 24*as^3*G[1, 1, u]*G[0, -u, 0, -u, v] + 2*as^2*G[0, -u, 1 - u, 0, v] - 
 (4*as^3*G[0, -u, 1 - u, 0, v])/ep^2 + (2*as^3*G[0, u]*G[0, -u, 1 - u, 0, v])/
  ep - (12*as^3*G[1, u]*G[0, -u, 1 - u, 0, v])/ep + 
 2*as^2*ep*G[1, u]*G[0, -u, 1 - u, 0, v] - 
 6*as^3*G[0, 0, u]*G[0, -u, 1 - u, 0, v] - 
 44*as^3*G[0, 1, u]*G[0, -u, 1 - u, 0, v] + 16*as^2*ep^2*G[0, 1, u]*
  G[0, -u, 1 - u, 0, v] - 38*as^3*G[1, 0, u]*G[0, -u, 1 - u, 0, v] + 
 12*as^2*ep^2*G[1, 0, u]*G[0, -u, 1 - u, 0, v] + 
 68*as^3*G[1, 1, u]*G[0, -u, 1 - u, 0, v] - 10*as^2*ep^2*G[1, 1, u]*
  G[0, -u, 1 - u, 0, v] - 6*as^2*G[0, -u, 1 - u, 1 - u, v] + 
 (22*as^3*G[0, -u, 1 - u, 1 - u, v])/ep^2 - 
 (8*as^3*G[0, u]*G[0, -u, 1 - u, 1 - u, v])/ep - 
 2*as^2*ep*G[0, u]*G[0, -u, 1 - u, 1 - u, v] - 
 (66*as^3*G[1, u]*G[0, -u, 1 - u, 1 - u, v])/ep + 
 14*as^2*ep*G[1, u]*G[0, -u, 1 - u, 1 - u, v] + 
 12*as^3*G[0, 0, u]*G[0, -u, 1 - u, 1 - u, v] + 
 4*as^2*ep^2*G[0, 0, u]*G[0, -u, 1 - u, 1 - u, v] - 
 28*as^3*G[0, 1, u]*G[0, -u, 1 - u, 1 - u, v] + 
 10*as^2*ep^2*G[0, 1, u]*G[0, -u, 1 - u, 1 - u, v] + 
 2*as^3*G[1, 0, u]*G[0, -u, 1 - u, 1 - u, v] + 
 6*as^2*ep^2*G[1, 0, u]*G[0, -u, 1 - u, 1 - u, v] + 
 190*as^3*G[1, 1, u]*G[0, -u, 1 - u, 1 - u, v] - 
 30*as^2*ep^2*G[1, 1, u]*G[0, -u, 1 - u, 1 - u, v] + 
 (8*as^3*G[1, u]*G[0, -u, 1 - u, -u, v])/ep + 
 64*as^3*G[0, 1, u]*G[0, -u, 1 - u, -u, v] - 24*as^2*ep^2*G[0, 1, u]*
  G[0, -u, 1 - u, -u, v] + 64*as^3*G[1, 0, u]*G[0, -u, 1 - u, -u, v] - 
 24*as^2*ep^2*G[1, 0, u]*G[0, -u, 1 - u, -u, v] - 
 48*as^3*G[1, 1, u]*G[0, -u, 1 - u, -u, v] - 
 4*as^3*G[0, 1, u]*G[0, -u, -u, 0, v] + 32*as^3*G[1, 1, u]*
  G[0, -u, -u, 0, v] - 8*as^2*ep^2*G[1, 1, u]*G[0, -u, -u, 0, v] + 
 (8*as^3*G[1, u]*G[0, -u, -u, 1 - u, v])/ep - 
 4*as^3*G[0, 0, u]*G[0, -u, -u, 1 - u, v] - 
 24*as^3*G[0, 1, u]*G[0, -u, -u, 1 - u, v] + 
 8*as^2*ep^2*G[0, 1, u]*G[0, -u, -u, 1 - u, v] - 
 28*as^3*G[1, 0, u]*G[0, -u, -u, 1 - u, v] + 
 8*as^2*ep^2*G[1, 0, u]*G[0, -u, -u, 1 - u, v] - 
 48*as^3*G[1, 1, u]*G[0, -u, -u, 1 - u, v] - 
 (8*as^3*G[1, u]*G[0, -u, -u, -u, v])/ep + 
 24*as^3*G[0, 1, u]*G[0, -u, -u, -u, v] + 
 8*as^3*G[1, 0, u]*G[0, -u, -u, -u, v] + 24*as^3*G[1, 1, u]*
  G[0, -u, -u, -u, v] - 8*as^2*G[1, 0, 0, 0, u] + 
 (39*as^3*G[1, 0, 0, 0, u])/(2*ep^2) + as*ep^2*G[1, 0, 0, 0, u] - 
 (85*as^3*G[0, v]*G[1, 0, 0, 0, u])/(2*ep) + 
 14*as^2*ep*G[0, v]*G[1, 0, 0, 0, u] - as*ep^3*G[0, v]*G[1, 0, 0, 0, u] + 
 (17*as^3*G[1 - u, v]*G[1, 0, 0, 0, u])/(2*ep) - 
 4*as^2*ep*G[1 - u, v]*G[1, 0, 0, 0, u] + as*ep^3*G[1 - u, v]*
  G[1, 0, 0, 0, u] - (12*as^3*G[-u, v]*G[1, 0, 0, 0, u])/ep + 
 2*as^2*ep*G[-u, v]*G[1, 0, 0, 0, u] + (199*as^3*G[0, 0, v]*G[1, 0, 0, 0, u])/
  2 - 26*as^2*ep^2*G[0, 0, v]*G[1, 0, 0, 0, u] + 
 as*ep^4*G[0, 0, v]*G[1, 0, 0, 0, u] - 
 (95*as^3*G[0, 1 - u, v]*G[1, 0, 0, 0, u])/2 + 
 16*as^2*ep^2*G[0, 1 - u, v]*G[1, 0, 0, 0, u] - 
 as*ep^4*G[0, 1 - u, v]*G[1, 0, 0, 0, u] + 
 44*as^3*G[0, -u, v]*G[1, 0, 0, 0, u] - 8*as^2*ep^2*G[0, -u, v]*
  G[1, 0, 0, 0, u] - 16*as^3*G[1, 0, v]*G[1, 0, 0, 0, u] + 
 2*as^2*ep^2*G[1, 0, v]*G[1, 0, 0, 0, u] - 24*as^3*G[1, 1 - u, v]*
  G[1, 0, 0, 0, u] + 6*as^2*ep^2*G[1, 1 - u, v]*G[1, 0, 0, 0, u] + 
 (25*as^3*G[1 - u, 0, v]*G[1, 0, 0, 0, u])/2 + 
 6*as^2*ep^2*G[1 - u, 0, v]*G[1, 0, 0, 0, u] - 
 as*ep^4*G[1 - u, 0, v]*G[1, 0, 0, 0, u] - 
 (185*as^3*G[1 - u, 1 - u, v]*G[1, 0, 0, 0, u])/2 + 
 12*as^2*ep^2*G[1 - u, 1 - u, v]*G[1, 0, 0, 0, u] + 
 as*ep^4*G[1 - u, 1 - u, v]*G[1, 0, 0, 0, u] + 
 56*as^3*G[1 - u, -u, v]*G[1, 0, 0, 0, u] - 10*as^2*ep^2*G[1 - u, -u, v]*
  G[1, 0, 0, 0, u] - 40*as^3*G[-u, 0, v]*G[1, 0, 0, 0, u] + 
 8*as^2*ep^2*G[-u, 0, v]*G[1, 0, 0, 0, u] + 100*as^3*G[-u, 1 - u, v]*
  G[1, 0, 0, 0, u] - 18*as^2*ep^2*G[-u, 1 - u, v]*G[1, 0, 0, 0, u] - 
 48*as^3*G[-u, -u, v]*G[1, 0, 0, 0, u] + 12*as^2*ep^2*G[-u, -u, v]*
  G[1, 0, 0, 0, u] - 18*as^2*G[1, 0, 0, 0, v] + 
 (51*as^3*G[1, 0, 0, 0, v])/ep^2 + 2*as*ep^2*G[1, 0, 0, 0, v] - 
 (66*as^3*G[0, u]*G[1, 0, 0, 0, v])/ep + 14*as^2*ep*G[0, u]*
  G[1, 0, 0, 0, v] - (66*as^3*G[1, u]*G[1, 0, 0, 0, v])/ep + 
 14*as^2*ep*G[1, u]*G[1, 0, 0, 0, v] + 128*as^3*G[0, 0, u]*G[1, 0, 0, 0, v] - 
 20*as^2*ep^2*G[0, 0, u]*G[1, 0, 0, 0, v] - 
 52*as^3*G[0, 1, u]*G[1, 0, 0, 0, v] + 20*as^2*ep^2*G[0, 1, u]*
  G[1, 0, 0, 0, v] - 52*as^3*G[1, 0, u]*G[1, 0, 0, 0, v] + 
 20*as^2*ep^2*G[1, 0, u]*G[1, 0, 0, 0, v] + 
 128*as^3*G[1, 1, u]*G[1, 0, 0, 0, v] - 20*as^2*ep^2*G[1, 1, u]*
  G[1, 0, 0, 0, v] + 4*as^2*G[1, 0, 0, 1, u] - 
 (11*as^3*G[1, 0, 0, 1, u])/(2*ep^2) - as*ep^2*G[1, 0, 0, 1, u] + 
 (17*as^3*G[0, v]*G[1, 0, 0, 1, u])/(2*ep) - 
 6*as^2*ep*G[0, v]*G[1, 0, 0, 1, u] + as*ep^3*G[0, v]*G[1, 0, 0, 1, u] - 
 (6*as^3*G[1, v]*G[1, 0, 0, 1, u])/ep + 2*as^2*ep*G[1, v]*G[1, 0, 0, 1, u] + 
 (53*as^3*G[1 - u, v]*G[1, 0, 0, 1, u])/(2*ep) - 
 8*as^2*ep*G[1 - u, v]*G[1, 0, 0, 1, u] + as*ep^3*G[1 - u, v]*
  G[1, 0, 0, 1, u] - (6*as^3*G[-u, v]*G[1, 0, 0, 1, u])/ep - 
 (27*as^3*G[0, 0, v]*G[1, 0, 0, 1, u])/2 + 10*as^2*ep^2*G[0, 0, v]*
  G[1, 0, 0, 1, u] - as*ep^4*G[0, 0, v]*G[1, 0, 0, 1, u] + 
 12*as^3*G[0, 1, v]*G[1, 0, 0, 1, u] - 4*as^2*ep^2*G[0, 1, v]*
  G[1, 0, 0, 1, u] - (131*as^3*G[0, 1 - u, v]*G[1, 0, 0, 1, u])/2 + 
 22*as^2*ep^2*G[0, 1 - u, v]*G[1, 0, 0, 1, u] - 
 as*ep^4*G[0, 1 - u, v]*G[1, 0, 0, 1, u] + 
 84*as^3*G[0, -u, v]*G[1, 0, 0, 1, u] - 28*as^2*ep^2*G[0, -u, v]*
  G[1, 0, 0, 1, u] + 20*as^3*G[1, 0, v]*G[1, 0, 0, 1, u] - 
 6*as^2*ep^2*G[1, 0, v]*G[1, 0, 0, 1, u] + 
 4*as^3*G[1, 1, v]*G[1, 0, 0, 1, u] + 30*as^3*G[1, 1 - u, v]*
  G[1, 0, 0, 1, u] - 12*as^2*ep^2*G[1, 1 - u, v]*G[1, 0, 0, 1, u] - 
 (55*as^3*G[1 - u, 0, v]*G[1, 0, 0, 1, u])/2 + 
 6*as^2*ep^2*G[1 - u, 0, v]*G[1, 0, 0, 1, u] - 
 as*ep^4*G[1 - u, 0, v]*G[1, 0, 0, 1, u] - 6*as^3*G[1 - u, 1, v]*
  G[1, 0, 0, 1, u] + 4*as^2*ep^2*G[1 - u, 1, v]*G[1, 0, 0, 1, u] - 
 (359*as^3*G[1 - u, 1 - u, v]*G[1, 0, 0, 1, u])/2 + 
 50*as^2*ep^2*G[1 - u, 1 - u, v]*G[1, 0, 0, 1, u] - 
 as*ep^4*G[1 - u, 1 - u, v]*G[1, 0, 0, 1, u] + 
 34*as^3*G[1 - u, -u, v]*G[1, 0, 0, 1, u] + 4*as^2*ep^2*G[1 - u, -u, v]*
  G[1, 0, 0, 1, u] - 26*as^3*G[-u, 0, v]*G[1, 0, 0, 1, u] + 
 8*as^2*ep^2*G[-u, 0, v]*G[1, 0, 0, 1, u] + 110*as^3*G[-u, 1 - u, v]*
  G[1, 0, 0, 1, u] - 24*as^2*ep^2*G[-u, 1 - u, v]*G[1, 0, 0, 1, u] - 
 28*as^3*G[-u, -u, v]*G[1, 0, 0, 1, u] - 8*as^2*ep^2*G[-u, -u, v]*
  G[1, 0, 0, 1, u] - 6*as^2*G[1, 0, 0, 1 - u, v] + 
 (22*as^3*G[1, 0, 0, 1 - u, v])/ep^2 - (12*as^3*G[0, u]*G[1, 0, 0, 1 - u, v])/
  ep + 2*as^2*ep*G[0, u]*G[1, 0, 0, 1 - u, v] - 
 (38*as^3*G[1, u]*G[1, 0, 0, 1 - u, v])/ep + 
 8*as^2*ep*G[1, u]*G[1, 0, 0, 1 - u, v] + 18*as^3*G[0, 0, u]*
  G[1, 0, 0, 1 - u, v] - 4*as^2*ep^2*G[0, 0, u]*G[1, 0, 0, 1 - u, v] - 
 30*as^3*G[0, 1, u]*G[1, 0, 0, 1 - u, v] + 6*as^2*ep^2*G[0, 1, u]*
  G[1, 0, 0, 1 - u, v] + 70*as^3*G[1, 0, u]*G[1, 0, 0, 1 - u, v] - 
 22*as^2*ep^2*G[1, 0, u]*G[1, 0, 0, 1 - u, v] + 
 76*as^3*G[1, 1, u]*G[1, 0, 0, 1 - u, v] - 12*as^2*ep^2*G[1, 1, u]*
  G[1, 0, 0, 1 - u, v] + (30*as^3*G[1, u]*G[1, 0, 0, -u, v])/ep - 
 10*as^2*ep*G[1, u]*G[1, 0, 0, -u, v] - 44*as^3*G[0, 1, u]*
  G[1, 0, 0, -u, v] + 12*as^2*ep^2*G[0, 1, u]*G[1, 0, 0, -u, v] - 
 20*as^3*G[1, 0, u]*G[1, 0, 0, -u, v] + 4*as^2*ep^2*G[1, 0, u]*
  G[1, 0, 0, -u, v] - 70*as^3*G[1, 1, u]*G[1, 0, 0, -u, v] + 
 16*as^2*ep^2*G[1, 1, u]*G[1, 0, 0, -u, v] + 4*as^2*G[1, 0, 1, 0, u] - 
 (11*as^3*G[1, 0, 1, 0, u])/(2*ep^2) - as*ep^2*G[1, 0, 1, 0, u] + 
 (17*as^3*G[0, v]*G[1, 0, 1, 0, u])/(2*ep) - 
 6*as^2*ep*G[0, v]*G[1, 0, 1, 0, u] + as*ep^3*G[0, v]*G[1, 0, 1, 0, u] - 
 (12*as^3*G[1, v]*G[1, 0, 1, 0, u])/ep + 4*as^2*ep*G[1, v]*G[1, 0, 1, 0, u] + 
 (3*as^3*G[1 - u, v]*G[1, 0, 1, 0, u])/(2*ep) + 
 4*as^2*ep*G[1 - u, v]*G[1, 0, 1, 0, u] - as*ep^3*G[1 - u, v]*
  G[1, 0, 1, 0, u] - (18*as^3*G[-u, v]*G[1, 0, 1, 0, u])/ep + 
 4*as^2*ep*G[-u, v]*G[1, 0, 1, 0, u] - (27*as^3*G[0, 0, v]*G[1, 0, 1, 0, u])/
  2 + 10*as^2*ep^2*G[0, 0, v]*G[1, 0, 1, 0, u] - 
 as*ep^4*G[0, 0, v]*G[1, 0, 1, 0, u] + 44*as^3*G[0, 1, v]*G[1, 0, 1, 0, u] - 
 14*as^2*ep^2*G[0, 1, v]*G[1, 0, 1, 0, u] + 
 (19*as^3*G[0, 1 - u, v]*G[1, 0, 1, 0, u])/2 - 
 6*as^2*ep^2*G[0, 1 - u, v]*G[1, 0, 1, 0, u] + 
 as*ep^4*G[0, 1 - u, v]*G[1, 0, 1, 0, u] + 
 46*as^3*G[0, -u, v]*G[1, 0, 1, 0, u] - 14*as^2*ep^2*G[0, -u, v]*
  G[1, 0, 1, 0, u] + 52*as^3*G[1, 0, v]*G[1, 0, 1, 0, u] - 
 16*as^2*ep^2*G[1, 0, v]*G[1, 0, 1, 0, u] - 
 32*as^3*G[1, 1, v]*G[1, 0, 1, 0, u] + 12*as^2*ep^2*G[1, 1, v]*
  G[1, 0, 1, 0, u] - 24*as^3*G[1, 1 - u, v]*G[1, 0, 1, 0, u] + 
 8*as^2*ep^2*G[1, 1 - u, v]*G[1, 0, 1, 0, u] + 
 (7*as^3*G[1 - u, 0, v]*G[1, 0, 1, 0, u])/2 - 
 6*as^2*ep^2*G[1 - u, 0, v]*G[1, 0, 1, 0, u] + 
 as*ep^4*G[1 - u, 0, v]*G[1, 0, 1, 0, u] + 62*as^3*G[1 - u, 1, v]*
  G[1, 0, 1, 0, u] - 18*as^2*ep^2*G[1 - u, 1, v]*G[1, 0, 1, 0, u] + 
 (57*as^3*G[1 - u, 1 - u, v]*G[1, 0, 1, 0, u])/2 - 
 8*as^2*ep^2*G[1 - u, 1 - u, v]*G[1, 0, 1, 0, u] - 
 as*ep^4*G[1 - u, 1 - u, v]*G[1, 0, 1, 0, u] + 
 36*as^3*G[1 - u, -u, v]*G[1, 0, 1, 0, u] - 10*as^2*ep^2*G[1 - u, -u, v]*
  G[1, 0, 1, 0, u] + 6*as^3*G[-u, 0, v]*G[1, 0, 1, 0, u] + 
 16*as^3*G[-u, 1 - u, v]*G[1, 0, 1, 0, u] - 6*as^2*ep^2*G[-u, 1 - u, v]*
  G[1, 0, 1, 0, u] - 4*as^3*G[-u, -u, v]*G[1, 0, 1, 0, u] + 
 4*as^2*ep^2*G[-u, -u, v]*G[1, 0, 1, 0, u] + 8*as^2*G[1, 0, 1, 0, v] - 
 (24*as^3*G[1, 0, 1, 0, v])/ep^2 + (8*as^3*G[0, u]*G[1, 0, 1, 0, v])/ep + 
 (8*as^3*G[1, u]*G[1, 0, 1, 0, v])/ep + 10*as^3*G[0, 0, u]*G[1, 0, 1, 0, v] - 
 4*as^2*ep^2*G[0, 0, u]*G[1, 0, 1, 0, v] - 
 10*as^3*G[0, 1, u]*G[1, 0, 1, 0, v] + 4*as^2*ep^2*G[0, 1, u]*
  G[1, 0, 1, 0, v] - 10*as^3*G[1, 0, u]*G[1, 0, 1, 0, v] + 
 4*as^2*ep^2*G[1, 0, u]*G[1, 0, 1, 0, v] + 
 10*as^3*G[1, 1, u]*G[1, 0, 1, 0, v] - 4*as^2*ep^2*G[1, 1, u]*
  G[1, 0, 1, 0, v] - 8*as^2*G[1, 0, 1, 1, u] + 
 (39*as^3*G[1, 0, 1, 1, u])/(2*ep^2) + as*ep^2*G[1, 0, 1, 1, u] - 
 (85*as^3*G[0, v]*G[1, 0, 1, 1, u])/(2*ep) + 
 14*as^2*ep*G[0, v]*G[1, 0, 1, 1, u] - as*ep^3*G[0, v]*G[1, 0, 1, 1, u] - 
 (6*as^3*G[1, v]*G[1, 0, 1, 1, u])/ep + 2*as^2*ep*G[1, v]*G[1, 0, 1, 1, u] - 
 (81*as^3*G[1 - u, v]*G[1, 0, 1, 1, u])/(2*ep) + 
 14*as^2*ep*G[1 - u, v]*G[1, 0, 1, 1, u] - 
 as*ep^3*G[1 - u, v]*G[1, 0, 1, 1, u] + (30*as^3*G[-u, v]*G[1, 0, 1, 1, u])/
  ep - 10*as^2*ep*G[-u, v]*G[1, 0, 1, 1, u] + 
 (199*as^3*G[0, 0, v]*G[1, 0, 1, 1, u])/2 - 26*as^2*ep^2*G[0, 0, v]*
  G[1, 0, 1, 1, u] + as*ep^4*G[0, 0, v]*G[1, 0, 1, 1, u] - 
 12*as^3*G[0, 1, v]*G[1, 0, 1, 1, u] + 2*as^2*ep^2*G[0, 1, v]*
  G[1, 0, 1, 1, u] + (203*as^3*G[0, 1 - u, v]*G[1, 0, 1, 1, u])/2 - 
 26*as^2*ep^2*G[0, 1 - u, v]*G[1, 0, 1, 1, u] + 
 as*ep^4*G[0, 1 - u, v]*G[1, 0, 1, 1, u] - 
 40*as^3*G[0, -u, v]*G[1, 0, 1, 1, u] + 10*as^2*ep^2*G[0, -u, v]*
  G[1, 0, 1, 1, u] - 30*as^3*G[1, 0, v]*G[1, 0, 1, 1, u] + 
 6*as^2*ep^2*G[1, 0, v]*G[1, 0, 1, 1, u] + 
 48*as^3*G[1, 1, v]*G[1, 0, 1, 1, u] - 12*as^2*ep^2*G[1, 1, v]*
  G[1, 0, 1, 1, u] - 10*as^3*G[1, 1 - u, v]*G[1, 0, 1, 1, u] + 
 2*as^2*ep^2*G[1, 1 - u, v]*G[1, 0, 1, 1, u] + 
 (179*as^3*G[1 - u, 0, v]*G[1, 0, 1, 1, u])/2 - 
 18*as^2*ep^2*G[1 - u, 0, v]*G[1, 0, 1, 1, u] + 
 as*ep^4*G[1 - u, 0, v]*G[1, 0, 1, 1, u] + 34*as^3*G[1 - u, 1, v]*
  G[1, 0, 1, 1, u] - 8*as^2*ep^2*G[1 - u, 1, v]*G[1, 0, 1, 1, u] + 
 (471*as^3*G[1 - u, 1 - u, v]*G[1, 0, 1, 1, u])/2 - 
 58*as^2*ep^2*G[1 - u, 1 - u, v]*G[1, 0, 1, 1, u] + 
 as*ep^4*G[1 - u, 1 - u, v]*G[1, 0, 1, 1, u] - 
 118*as^3*G[1 - u, -u, v]*G[1, 0, 1, 1, u] + 24*as^2*ep^2*G[1 - u, -u, v]*
  G[1, 0, 1, 1, u] - 74*as^3*G[-u, 0, v]*G[1, 0, 1, 1, u] + 
 14*as^2*ep^2*G[-u, 0, v]*G[1, 0, 1, 1, u] - 112*as^3*G[-u, 1 - u, v]*
  G[1, 0, 1, 1, u] + 24*as^2*ep^2*G[-u, 1 - u, v]*G[1, 0, 1, 1, u] + 
 20*as^3*G[-u, -u, v]*G[1, 0, 1, 1, u] + 4*as^2*ep^2*G[-u, -u, v]*
  G[1, 0, 1, 1, u] - 2*as^3*G[0, 1, u]*G[1, 0, 1, 1 - u, v] + 
 2*as^3*G[1, 0, u]*G[1, 0, 1, 1 - u, v] - 6*as^2*G[1, 0, 1 - u, 0, v] + 
 (22*as^3*G[1, 0, 1 - u, 0, v])/ep^2 + (6*as^3*G[0, u]*G[1, 0, 1 - u, 0, v])/
  ep - 4*as^2*ep*G[0, u]*G[1, 0, 1 - u, 0, v] - 
 (38*as^3*G[1, u]*G[1, 0, 1 - u, 0, v])/ep + 
 8*as^2*ep*G[1, u]*G[1, 0, 1 - u, 0, v] - 20*as^3*G[0, 0, u]*
  G[1, 0, 1 - u, 0, v] + 4*as^2*ep^2*G[0, 0, u]*G[1, 0, 1 - u, 0, v] - 
 42*as^3*G[0, 1, u]*G[1, 0, 1 - u, 0, v] + 8*as^2*ep^2*G[0, 1, u]*
  G[1, 0, 1 - u, 0, v] + 10*as^3*G[1, 0, u]*G[1, 0, 1 - u, 0, v] - 
 4*as^2*ep^2*G[1, 0, u]*G[1, 0, 1 - u, 0, v] + 
 76*as^3*G[1, 1, u]*G[1, 0, 1 - u, 0, v] - 12*as^2*ep^2*G[1, 1, u]*
  G[1, 0, 1 - u, 0, v] - 2*as^2*G[1, 0, 1 - u, 1 - u, v] + 
 (8*as^3*G[1, 0, 1 - u, 1 - u, v])/ep^2 + 
 (14*as^3*G[0, u]*G[1, 0, 1 - u, 1 - u, v])/ep - 
 4*as^2*ep*G[0, u]*G[1, 0, 1 - u, 1 - u, v] - 
 (12*as^3*G[1, u]*G[1, 0, 1 - u, 1 - u, v])/ep + 
 2*as^2*ep*G[1, u]*G[1, 0, 1 - u, 1 - u, v] - 
 38*as^3*G[0, 0, u]*G[1, 0, 1 - u, 1 - u, v] + 
 8*as^2*ep^2*G[0, 0, u]*G[1, 0, 1 - u, 1 - u, v] - 
 94*as^3*G[0, 1, u]*G[1, 0, 1 - u, 1 - u, v] + 
 22*as^2*ep^2*G[0, 1, u]*G[1, 0, 1 - u, 1 - u, v] - 
 6*as^3*G[1, 0, u]*G[1, 0, 1 - u, 1 - u, v] + 
 4*as^2*ep^2*G[1, 0, u]*G[1, 0, 1 - u, 1 - u, v] + 
 20*as^3*G[1, 1, u]*G[1, 0, 1 - u, 1 - u, v] - 
 2*as^2*ep^2*G[1, 1, u]*G[1, 0, 1 - u, 1 - u, v] + 
 (12*as^3*G[1, u]*G[1, 0, 1 - u, -u, v])/ep - 
 4*as^2*ep*G[1, u]*G[1, 0, 1 - u, -u, v] - 
 18*as^3*G[0, 1, u]*G[1, 0, 1 - u, -u, v] + 4*as^2*ep^2*G[0, 1, u]*
  G[1, 0, 1 - u, -u, v] - 10*as^3*G[1, 0, u]*G[1, 0, 1 - u, -u, v] + 
 4*as^2*ep^2*G[1, 0, u]*G[1, 0, 1 - u, -u, v] - 
 24*as^3*G[1, 1, u]*G[1, 0, 1 - u, -u, v] + 6*as^2*ep^2*G[1, 1, u]*
  G[1, 0, 1 - u, -u, v] + (12*as^3*G[1, u]*G[1, 0, -u, 0, v])/ep - 
 4*as^2*ep*G[1, u]*G[1, 0, -u, 0, v] + 16*as^3*G[0, 1, u]*G[1, 0, -u, 0, v] - 
 6*as^2*ep^2*G[0, 1, u]*G[1, 0, -u, 0, v] - 
 8*as^3*G[1, 0, u]*G[1, 0, -u, 0, v] + 2*as^2*ep^2*G[1, 0, u]*
  G[1, 0, -u, 0, v] - 32*as^3*G[1, 1, u]*G[1, 0, -u, 0, v] + 
 8*as^2*ep^2*G[1, 1, u]*G[1, 0, -u, 0, v] - 
 (12*as^3*G[0, u]*G[1, 0, -u, 1 - u, v])/ep + 
 4*as^2*ep*G[0, u]*G[1, 0, -u, 1 - u, v] - 
 (6*as^3*G[1, u]*G[1, 0, -u, 1 - u, v])/ep + 
 2*as^2*ep*G[1, u]*G[1, 0, -u, 1 - u, v] + 
 34*as^3*G[0, 0, u]*G[1, 0, -u, 1 - u, v] - 8*as^2*ep^2*G[0, 0, u]*
  G[1, 0, -u, 1 - u, v] + 40*as^3*G[0, 1, u]*G[1, 0, -u, 1 - u, v] - 
 12*as^2*ep^2*G[0, 1, u]*G[1, 0, -u, 1 - u, v] + 
 18*as^3*G[1, 0, u]*G[1, 0, -u, 1 - u, v] - 2*as^2*ep^2*G[1, 0, u]*
  G[1, 0, -u, 1 - u, v] + 24*as^3*G[1, 1, u]*G[1, 0, -u, 1 - u, v] - 
 6*as^2*ep^2*G[1, 1, u]*G[1, 0, -u, 1 - u, v] + 
 (18*as^3*G[1, u]*G[1, 0, -u, -u, v])/ep - 
 6*as^2*ep*G[1, u]*G[1, 0, -u, -u, v] - 26*as^3*G[0, 1, u]*
  G[1, 0, -u, -u, v] + 8*as^2*ep^2*G[0, 1, u]*G[1, 0, -u, -u, v] - 
 10*as^3*G[1, 0, u]*G[1, 0, -u, -u, v] - 46*as^3*G[1, 1, u]*
  G[1, 0, -u, -u, v] + 10*as^2*ep^2*G[1, 1, u]*G[1, 0, -u, -u, v] + 
 6*as^2*G[1, 1, 0, 0, u] - (23*as^3*G[1, 1, 0, 0, u])/(2*ep^2) - 
 as*ep^2*G[1, 1, 0, 0, u] + (45*as^3*G[0, v]*G[1, 1, 0, 0, u])/(2*ep) - 
 10*as^2*ep*G[0, v]*G[1, 1, 0, 0, u] + as*ep^3*G[0, v]*G[1, 1, 0, 0, u] + 
 (6*as^3*G[1, v]*G[1, 1, 0, 0, u])/ep - 2*as^2*ep*G[1, v]*G[1, 1, 0, 0, u] + 
 (87*as^3*G[1 - u, v]*G[1, 1, 0, 0, u])/(2*ep) - 
 6*as^2*ep*G[1 - u, v]*G[1, 1, 0, 0, u] - as*ep^3*G[1 - u, v]*
  G[1, 1, 0, 0, u] - (44*as^3*G[-u, v]*G[1, 1, 0, 0, u])/ep + 
 10*as^2*ep*G[-u, v]*G[1, 1, 0, 0, u] - (95*as^3*G[0, 0, v]*G[1, 1, 0, 0, u])/
  2 + 18*as^2*ep^2*G[0, 0, v]*G[1, 1, 0, 0, u] - 
 as*ep^4*G[0, 0, v]*G[1, 1, 0, 0, u] + 12*as^3*G[0, 1, v]*G[1, 1, 0, 0, u] - 
 2*as^2*ep^2*G[0, 1, v]*G[1, 1, 0, 0, u] + 
 (111*as^3*G[0, 1 - u, v]*G[1, 1, 0, 0, u])/2 - 
 30*as^2*ep^2*G[0, 1 - u, v]*G[1, 1, 0, 0, u] + 
 as*ep^4*G[0, 1 - u, v]*G[1, 1, 0, 0, u] - 
 18*as^3*G[0, -u, v]*G[1, 1, 0, 0, u] + 12*as^2*ep^2*G[0, -u, v]*
  G[1, 1, 0, 0, u] + 26*as^3*G[1, 0, v]*G[1, 1, 0, 0, u] - 
 6*as^2*ep^2*G[1, 0, v]*G[1, 1, 0, 0, u] - 
 48*as^3*G[1, 1, v]*G[1, 1, 0, 0, u] + 12*as^2*ep^2*G[1, 1, v]*
  G[1, 1, 0, 0, u] - 22*as^3*G[1, 1 - u, v]*G[1, 1, 0, 0, u] + 
 4*as^2*ep^2*G[1, 1 - u, v]*G[1, 1, 0, 0, u] - 
 (145*as^3*G[1 - u, 0, v]*G[1, 1, 0, 0, u])/2 + 
 10*as^2*ep^2*G[1 - u, 0, v]*G[1, 1, 0, 0, u] + 
 as*ep^4*G[1 - u, 0, v]*G[1, 1, 0, 0, u] + 30*as^3*G[1 - u, 1, v]*
  G[1, 1, 0, 0, u] - 8*as^2*ep^2*G[1 - u, 1, v]*G[1, 1, 0, 0, u] - 
 (191*as^3*G[1 - u, 1 - u, v]*G[1, 1, 0, 0, u])/2 + 
 10*as^2*ep^2*G[1 - u, 1 - u, v]*G[1, 1, 0, 0, u] - 
 as*ep^4*G[1 - u, 1 - u, v]*G[1, 1, 0, 0, u] + 
 90*as^3*G[1 - u, -u, v]*G[1, 1, 0, 0, u] - 18*as^2*ep^2*G[1 - u, -u, v]*
  G[1, 1, 0, 0, u] + 54*as^3*G[-u, 0, v]*G[1, 1, 0, 0, u] - 
 12*as^2*ep^2*G[-u, 0, v]*G[1, 1, 0, 0, u] - 20*as^3*G[-u, 1 - u, v]*
  G[1, 1, 0, 0, u] + 14*as^2*ep^2*G[-u, 1 - u, v]*G[1, 1, 0, 0, u] + 
 20*as^3*G[-u, -u, v]*G[1, 1, 0, 0, u] - 4*as^2*ep^2*G[-u, -u, v]*
  G[1, 1, 0, 0, u] + 8*as^2*G[1, 1, 0, 0, v] - 
 (24*as^3*G[1, 1, 0, 0, v])/ep^2 + (8*as^3*G[0, u]*G[1, 1, 0, 0, v])/ep + 
 (8*as^3*G[1, u]*G[1, 1, 0, 0, v])/ep - 28*as^3*G[0, 0, u]*G[1, 1, 0, 0, v] + 
 8*as^2*ep^2*G[0, 0, u]*G[1, 1, 0, 0, v] + 
 28*as^3*G[0, 1, u]*G[1, 1, 0, 0, v] - 8*as^2*ep^2*G[0, 1, u]*
  G[1, 1, 0, 0, v] + 28*as^3*G[1, 0, u]*G[1, 1, 0, 0, v] - 
 8*as^2*ep^2*G[1, 0, u]*G[1, 1, 0, 0, v] - 
 28*as^3*G[1, 1, u]*G[1, 1, 0, 0, v] + 8*as^2*ep^2*G[1, 1, u]*
  G[1, 1, 0, 0, v] - 6*as^2*G[1, 1, 0, 1, u] + 
 (27*as^3*G[1, 1, 0, 1, u])/(2*ep^2) + as*ep^2*G[1, 1, 0, 1, u] - 
 (57*as^3*G[0, v]*G[1, 1, 0, 1, u])/(2*ep) + 
 10*as^2*ep*G[0, v]*G[1, 1, 0, 1, u] - as*ep^3*G[0, v]*G[1, 1, 0, 1, u] + 
 (12*as^3*G[1, v]*G[1, 1, 0, 1, u])/ep - 4*as^2*ep*G[1, v]*G[1, 1, 0, 1, u] - 
 (105*as^3*G[1 - u, v]*G[1, 1, 0, 1, u])/(2*ep) + 
 22*as^2*ep*G[1 - u, v]*G[1, 1, 0, 1, u] - 
 as*ep^3*G[1 - u, v]*G[1, 1, 0, 1, u] + (22*as^3*G[-u, v]*G[1, 1, 0, 1, u])/
  ep - 10*as^2*ep*G[-u, v]*G[1, 1, 0, 1, u] + 
 (131*as^3*G[0, 0, v]*G[1, 1, 0, 1, u])/2 - 18*as^2*ep^2*G[0, 0, v]*
  G[1, 1, 0, 1, u] + as*ep^4*G[0, 0, v]*G[1, 1, 0, 1, u] - 
 48*as^3*G[0, 1, v]*G[1, 1, 0, 1, u] + 14*as^2*ep^2*G[0, 1, v]*
  G[1, 1, 0, 1, u] + (243*as^3*G[0, 1 - u, v]*G[1, 1, 0, 1, u])/2 - 
 34*as^2*ep^2*G[0, 1 - u, v]*G[1, 1, 0, 1, u] + 
 as*ep^4*G[0, 1 - u, v]*G[1, 1, 0, 1, u] - 2*as^2*ep^2*G[0, -u, v]*
  G[1, 1, 0, 1, u] - 60*as^3*G[1, 0, v]*G[1, 1, 0, 1, u] + 
 16*as^2*ep^2*G[1, 0, v]*G[1, 1, 0, 1, u] + 
 40*as^3*G[1, 1, v]*G[1, 1, 0, 1, u] - 12*as^2*ep^2*G[1, 1, v]*
  G[1, 1, 0, 1, u] - 38*as^3*G[1, 1 - u, v]*G[1, 1, 0, 1, u] + 
 8*as^2*ep^2*G[1, 1 - u, v]*G[1, 1, 0, 1, u] + 
 (287*as^3*G[1 - u, 0, v]*G[1, 1, 0, 1, u])/2 - 
 42*as^2*ep^2*G[1 - u, 0, v]*G[1, 1, 0, 1, u] + 
 as*ep^4*G[1 - u, 0, v]*G[1, 1, 0, 1, u] + 62*as^3*G[1 - u, 1, v]*
  G[1, 1, 0, 1, u] - 18*as^2*ep^2*G[1 - u, 1, v]*G[1, 1, 0, 1, u] + 
 (271*as^3*G[1 - u, 1 - u, v]*G[1, 1, 0, 1, u])/2 - 
 26*as^2*ep^2*G[1 - u, 1 - u, v]*G[1, 1, 0, 1, u] + 
 as*ep^4*G[1 - u, 1 - u, v]*G[1, 1, 0, 1, u] - 
 40*as^3*G[1 - u, -u, v]*G[1, 1, 0, 1, u] + 8*as^2*ep^2*G[1 - u, -u, v]*
  G[1, 1, 0, 1, u] - 96*as^3*G[-u, 0, v]*G[1, 1, 0, 1, u] + 
 26*as^2*ep^2*G[-u, 0, v]*G[1, 1, 0, 1, u] - 52*as^3*G[-u, 1 - u, v]*
  G[1, 1, 0, 1, u] + 8*as^2*ep^2*G[-u, 1 - u, v]*G[1, 1, 0, 1, u] - 
 20*as^3*G[-u, -u, v]*G[1, 1, 0, 1, u] + 12*as^2*ep^2*G[-u, -u, v]*
  G[1, 1, 0, 1, u] + (12*as^3*G[1, u]*G[1, 1, 0, 1 - u, v])/ep - 
 4*as^2*ep*G[1, u]*G[1, 1, 0, 1 - u, v] - 
 8*as^3*G[0, 0, u]*G[1, 1, 0, 1 - u, v] + 
 8*as^3*G[0, 1, u]*G[1, 1, 0, 1 - u, v] - 4*as^2*ep^2*G[0, 1, u]*
  G[1, 1, 0, 1 - u, v] - 20*as^3*G[1, 0, u]*G[1, 1, 0, 1 - u, v] + 
 8*as^2*ep^2*G[1, 0, u]*G[1, 1, 0, 1 - u, v] - 
 48*as^3*G[1, 1, u]*G[1, 1, 0, 1 - u, v] + 12*as^2*ep^2*G[1, 1, u]*
  G[1, 1, 0, 1 - u, v] - (12*as^3*G[1, u]*G[1, 1, 0, -u, v])/ep + 
 4*as^2*ep*G[1, u]*G[1, 1, 0, -u, v] + 12*as^3*G[0, 1, u]*G[1, 1, 0, -u, v] - 
 4*as^2*ep^2*G[0, 1, u]*G[1, 1, 0, -u, v] + 
 8*as^3*G[1, 0, u]*G[1, 1, 0, -u, v] + 48*as^3*G[1, 1, u]*G[1, 1, 0, -u, v] - 
 12*as^2*ep^2*G[1, 1, u]*G[1, 1, 0, -u, v] - 2*as^2*G[1, 1, 1, 0, u] + 
 (3*as^3*G[1, 1, 1, 0, u])/(2*ep^2) + as*ep^2*G[1, 1, 1, 0, u] - 
 (as^3*G[0, v]*G[1, 1, 1, 0, u])/(2*ep) + 
 2*as^2*ep*G[0, v]*G[1, 1, 1, 0, u] - as*ep^3*G[0, v]*G[1, 1, 1, 0, u] + 
 (6*as^3*G[1, v]*G[1, 1, 1, 0, u])/ep - 2*as^2*ep*G[1, v]*G[1, 1, 1, 0, u] + 
 (77*as^3*G[1 - u, v]*G[1, 1, 1, 0, u])/(2*ep) - 
 4*as^2*ep*G[1 - u, v]*G[1, 1, 1, 0, u] + as*ep^3*G[1 - u, v]*
  G[1, 1, 1, 0, u] - (6*as^3*G[-u, v]*G[1, 1, 1, 0, u])/ep - 
 6*as^2*ep*G[-u, v]*G[1, 1, 1, 0, u] - (5*as^3*G[0, 0, v]*G[1, 1, 1, 0, u])/
  2 - 2*as^2*ep^2*G[0, 0, v]*G[1, 1, 1, 0, u] + 
 as*ep^4*G[0, 0, v]*G[1, 1, 1, 0, u] - 8*as^3*G[0, 1, v]*G[1, 1, 1, 0, u] + 
 4*as^2*ep^2*G[0, 1, v]*G[1, 1, 1, 0, u] - 
 (95*as^3*G[0, 1 - u, v]*G[1, 1, 1, 0, u])/2 + 
 10*as^2*ep^2*G[0, 1 - u, v]*G[1, 1, 1, 0, u] - 
 as*ep^4*G[0, 1 - u, v]*G[1, 1, 1, 0, u] + 
 54*as^3*G[0, -u, v]*G[1, 1, 1, 0, u] - 16*as^2*ep^2*G[0, -u, v]*
  G[1, 1, 1, 0, u] - 12*as^3*G[1, 0, v]*G[1, 1, 1, 0, u] + 
 6*as^2*ep^2*G[1, 0, v]*G[1, 1, 1, 0, u] - 
 12*as^3*G[1, 1, v]*G[1, 1, 1, 0, u] + 10*as^3*G[1, 1 - u, v]*
  G[1, 1, 1, 0, u] - 6*as^2*ep^2*G[1, 1 - u, v]*G[1, 1, 1, 0, u] + 
 (25*as^3*G[1 - u, 0, v]*G[1, 1, 1, 0, u])/2 - 
 12*as^2*ep^2*G[1 - u, 0, v]*G[1, 1, 1, 0, u] - 
 as*ep^4*G[1 - u, 0, v]*G[1, 1, 1, 0, u] - 2*as^3*G[1 - u, 1, v]*
  G[1, 1, 1, 0, u] + 4*as^2*ep^2*G[1 - u, 1, v]*G[1, 1, 1, 0, u] - 
 (341*as^3*G[1 - u, 1 - u, v]*G[1, 1, 1, 0, u])/2 + 
 24*as^2*ep^2*G[1 - u, 1 - u, v]*G[1, 1, 1, 0, u] + 
 as*ep^4*G[1 - u, 1 - u, v]*G[1, 1, 1, 0, u] + 
 30*as^3*G[1 - u, -u, v]*G[1, 1, 1, 0, u] + 18*as^2*ep^2*G[1 - u, -u, v]*
  G[1, 1, 1, 0, u] - 36*as^3*G[-u, 0, v]*G[1, 1, 1, 0, u] + 
 14*as^2*ep^2*G[-u, 0, v]*G[1, 1, 1, 0, u] + 92*as^3*G[-u, 1 - u, v]*
  G[1, 1, 1, 0, u] - 8*as^2*ep^2*G[-u, 1 - u, v]*G[1, 1, 1, 0, u] - 
 24*as^3*G[-u, -u, v]*G[1, 1, 1, 0, u] - 12*as^2*ep^2*G[-u, -u, v]*
  G[1, 1, 1, 0, u] - 8*as^2*G[1, 1, 1, 0, v] + 
 (24*as^3*G[1, 1, 1, 0, v])/ep^2 - (8*as^3*G[0, u]*G[1, 1, 1, 0, v])/ep - 
 (8*as^3*G[1, u]*G[1, 1, 1, 0, v])/ep - 24*as^3*G[0, 0, u]*G[1, 1, 1, 0, v] + 
 8*as^2*ep^2*G[0, 0, u]*G[1, 1, 1, 0, v] + 
 24*as^3*G[0, 1, u]*G[1, 1, 1, 0, v] - 8*as^2*ep^2*G[0, 1, u]*
  G[1, 1, 1, 0, v] + 24*as^3*G[1, 0, u]*G[1, 1, 1, 0, v] - 
 8*as^2*ep^2*G[1, 0, u]*G[1, 1, 1, 0, v] - 
 24*as^3*G[1, 1, u]*G[1, 1, 1, 0, v] + 8*as^2*ep^2*G[1, 1, u]*
  G[1, 1, 1, 0, v] + 10*as^2*G[1, 1, 1, 1, u] - 
 (63*as^3*G[1, 1, 1, 1, u])/(2*ep^2) - as*ep^2*G[1, 1, 1, 1, u] + 
 (149*as^3*G[0, v]*G[1, 1, 1, 1, u])/(2*ep) - 
 18*as^2*ep*G[0, v]*G[1, 1, 1, 1, u] + as*ep^3*G[0, v]*G[1, 1, 1, 1, u] + 
 (149*as^3*G[1 - u, v]*G[1, 1, 1, 1, u])/(2*ep) - 
 18*as^2*ep*G[1 - u, v]*G[1, 1, 1, 1, u] + 
 as*ep^3*G[1 - u, v]*G[1, 1, 1, 1, u] - (129*as^3*G[-u, v]*G[1, 1, 1, 1, u])/
  ep + 34*as^2*ep*G[-u, v]*G[1, 1, 1, 1, u] - 
 2*as*ep^3*G[-u, v]*G[1, 1, 1, 1, u] - (375*as^3*G[0, 0, v]*G[1, 1, 1, 1, u])/
  2 + 34*as^2*ep^2*G[0, 0, v]*G[1, 1, 1, 1, u] - 
 as*ep^4*G[0, 0, v]*G[1, 1, 1, 1, u] - 
 (375*as^3*G[0, 1 - u, v]*G[1, 1, 1, 1, u])/2 + 
 34*as^2*ep^2*G[0, 1 - u, v]*G[1, 1, 1, 1, u] - 
 as*ep^4*G[0, 1 - u, v]*G[1, 1, 1, 1, u] + 190*as^3*G[0, -u, v]*
  G[1, 1, 1, 1, u] - 30*as^2*ep^2*G[0, -u, v]*G[1, 1, 1, 1, u] + 
 20*as^3*G[1, 0, v]*G[1, 1, 1, 1, u] - 2*as^2*ep^2*G[1, 0, v]*
  G[1, 1, 1, 1, u] - (375*as^3*G[1 - u, 0, v]*G[1, 1, 1, 1, u])/2 + 
 34*as^2*ep^2*G[1 - u, 0, v]*G[1, 1, 1, 1, u] - 
 as*ep^4*G[1 - u, 0, v]*G[1, 1, 1, 1, u] - 
 (375*as^3*G[1 - u, 1 - u, v]*G[1, 1, 1, 1, u])/2 + 
 34*as^2*ep^2*G[1 - u, 1 - u, v]*G[1, 1, 1, 1, u] - 
 as*ep^4*G[1 - u, 1 - u, v]*G[1, 1, 1, 1, u] + 
 319*as^3*G[1 - u, -u, v]*G[1, 1, 1, 1, u] - 64*as^2*ep^2*G[1 - u, -u, v]*
  G[1, 1, 1, 1, u] + 2*as*ep^4*G[1 - u, -u, v]*G[1, 1, 1, 1, u] + 
 190*as^3*G[-u, 0, v]*G[1, 1, 1, 1, u] - 30*as^2*ep^2*G[-u, 0, v]*
  G[1, 1, 1, 1, u] + 339*as^3*G[-u, 1 - u, v]*G[1, 1, 1, 1, u] - 
 66*as^2*ep^2*G[-u, 1 - u, v]*G[1, 1, 1, 1, u] + 
 2*as*ep^4*G[-u, 1 - u, v]*G[1, 1, 1, 1, u] - 
 312*as^3*G[-u, -u, v]*G[1, 1, 1, 1, u] + 56*as^2*ep^2*G[-u, -u, v]*
  G[1, 1, 1, 1, u] + 32*as^3*G[0, 1, u]*G[1, 1, 1, 1 - u, v] - 
 8*as^2*ep^2*G[0, 1, u]*G[1, 1, 1, 1 - u, v] - 
 32*as^3*G[1, 0, u]*G[1, 1, 1, 1 - u, v] + 8*as^2*ep^2*G[1, 0, u]*
  G[1, 1, 1, 1 - u, v] - (12*as^3*G[0, u]*G[1, 1, 1 - u, 0, v])/ep + 
 4*as^2*ep*G[0, u]*G[1, 1, 1 - u, 0, v] + 
 (12*as^3*G[1, u]*G[1, 1, 1 - u, 0, v])/ep - 
 4*as^2*ep*G[1, u]*G[1, 1, 1 - u, 0, v] + 40*as^3*G[0, 0, u]*
  G[1, 1, 1 - u, 0, v] - 12*as^2*ep^2*G[0, 0, u]*G[1, 1, 1 - u, 0, v] + 
 16*as^3*G[0, 1, u]*G[1, 1, 1 - u, 0, v] - 4*as^2*ep^2*G[0, 1, u]*
  G[1, 1, 1 - u, 0, v] - 8*as^3*G[1, 0, u]*G[1, 1, 1 - u, 0, v] + 
 4*as^2*ep^2*G[1, 0, u]*G[1, 1, 1 - u, 0, v] - 
 48*as^3*G[1, 1, u]*G[1, 1, 1 - u, 0, v] + 12*as^2*ep^2*G[1, 1, u]*
  G[1, 1, 1 - u, 0, v] + 48*as^3*G[0, 1, u]*G[1, 1, 1 - u, 1 - u, v] - 
 12*as^2*ep^2*G[0, 1, u]*G[1, 1, 1 - u, 1 - u, v] - 
 4*as^2*ep^2*G[1, 0, u]*G[1, 1, 1 - u, 1 - u, v] - 
 (12*as^3*G[1, u]*G[1, 1, 1 - u, -u, v])/ep + 
 4*as^2*ep*G[1, u]*G[1, 1, 1 - u, -u, v] + 
 12*as^3*G[0, 1, u]*G[1, 1, 1 - u, -u, v] - 4*as^2*ep^2*G[0, 1, u]*
  G[1, 1, 1 - u, -u, v] + 8*as^3*G[1, 0, u]*G[1, 1, 1 - u, -u, v] + 
 48*as^3*G[1, 1, u]*G[1, 1, 1 - u, -u, v] - 12*as^2*ep^2*G[1, 1, u]*
  G[1, 1, 1 - u, -u, v] - 6*as^2*G[1, 1 - u, 0, 0, v] + 
 (22*as^3*G[1, 1 - u, 0, 0, v])/ep^2 + (18*as^3*G[0, u]*G[1, 1 - u, 0, 0, v])/
  ep - 8*as^2*ep*G[0, u]*G[1, 1 - u, 0, 0, v] - 
 (38*as^3*G[1, u]*G[1, 1 - u, 0, 0, v])/ep + 
 8*as^2*ep*G[1, u]*G[1, 1 - u, 0, 0, v] - 52*as^3*G[0, 0, u]*
  G[1, 1 - u, 0, 0, v] + 12*as^2*ep^2*G[0, 0, u]*G[1, 1 - u, 0, 0, v] - 
 50*as^3*G[0, 1, u]*G[1, 1 - u, 0, 0, v] + 10*as^2*ep^2*G[0, 1, u]*
  G[1, 1 - u, 0, 0, v] + 26*as^3*G[1, 0, u]*G[1, 1 - u, 0, 0, v] - 
 10*as^2*ep^2*G[1, 0, u]*G[1, 1 - u, 0, 0, v] + 
 76*as^3*G[1, 1, u]*G[1, 1 - u, 0, 0, v] - 12*as^2*ep^2*G[1, 1, u]*
  G[1, 1 - u, 0, 0, v] - 2*as^2*G[1, 1 - u, 0, 1 - u, v] + 
 (8*as^3*G[1, 1 - u, 0, 1 - u, v])/ep^2 + 
 (2*as^3*G[0, u]*G[1, 1 - u, 0, 1 - u, v])/ep - 
 (12*as^3*G[1, u]*G[1, 1 - u, 0, 1 - u, v])/ep + 
 2*as^2*ep*G[1, u]*G[1, 1 - u, 0, 1 - u, v] - 
 2*as^3*G[0, 0, u]*G[1, 1 - u, 0, 1 - u, v] - 
 78*as^3*G[0, 1, u]*G[1, 1 - u, 0, 1 - u, v] + 
 20*as^2*ep^2*G[0, 1, u]*G[1, 1 - u, 0, 1 - u, v] - 
 26*as^3*G[1, 0, u]*G[1, 1 - u, 0, 1 - u, v] + 
 10*as^2*ep^2*G[1, 0, u]*G[1, 1 - u, 0, 1 - u, v] + 
 20*as^3*G[1, 1, u]*G[1, 1 - u, 0, 1 - u, v] - 
 2*as^2*ep^2*G[1, 1, u]*G[1, 1 - u, 0, 1 - u, v] + 
 (12*as^3*G[1, u]*G[1, 1 - u, 0, -u, v])/ep - 
 4*as^2*ep*G[1, u]*G[1, 1 - u, 0, -u, v] - 
 18*as^3*G[0, 1, u]*G[1, 1 - u, 0, -u, v] + 4*as^2*ep^2*G[0, 1, u]*
  G[1, 1 - u, 0, -u, v] - 10*as^3*G[1, 0, u]*G[1, 1 - u, 0, -u, v] + 
 4*as^2*ep^2*G[1, 0, u]*G[1, 1 - u, 0, -u, v] - 
 24*as^3*G[1, 1, u]*G[1, 1 - u, 0, -u, v] + 6*as^2*ep^2*G[1, 1, u]*
  G[1, 1 - u, 0, -u, v] - (18*as^3*G[0, u]*G[1, 1 - u, 1, 0, v])/ep + 
 6*as^2*ep*G[0, u]*G[1, 1 - u, 1, 0, v] + 
 (18*as^3*G[1, u]*G[1, 1 - u, 1, 0, v])/ep - 
 6*as^2*ep*G[1, u]*G[1, 1 - u, 1, 0, v] + 58*as^3*G[0, 0, u]*
  G[1, 1 - u, 1, 0, v] - 16*as^2*ep^2*G[0, 0, u]*G[1, 1 - u, 1, 0, v] + 
 72*as^3*G[0, 1, u]*G[1, 1 - u, 1, 0, v] - 22*as^2*ep^2*G[0, 1, u]*
  G[1, 1 - u, 1, 0, v] - 64*as^3*G[1, 0, u]*G[1, 1 - u, 1, 0, v] + 
 22*as^2*ep^2*G[1, 0, u]*G[1, 1 - u, 1, 0, v] - 
 66*as^3*G[1, 1, u]*G[1, 1 - u, 1, 0, v] + 16*as^2*ep^2*G[1, 1, u]*
  G[1, 1 - u, 1, 0, v] + 72*as^3*G[0, 1, u]*G[1, 1 - u, 1, 1 - u, v] - 
 22*as^2*ep^2*G[0, 1, u]*G[1, 1 - u, 1, 1 - u, v] + 
 64*as^3*G[1, 0, u]*G[1, 1 - u, 1, 1 - u, v] - 
 22*as^2*ep^2*G[1, 0, u]*G[1, 1 - u, 1, 1 - u, v] - 
 2*as^2*G[1, 1 - u, 1 - u, 0, v] + (8*as^3*G[1, 1 - u, 1 - u, 0, v])/ep^2 + 
 (2*as^3*G[0, u]*G[1, 1 - u, 1 - u, 0, v])/ep - 
 (12*as^3*G[1, u]*G[1, 1 - u, 1 - u, 0, v])/ep + 
 2*as^2*ep*G[1, u]*G[1, 1 - u, 1 - u, 0, v] - 
 6*as^3*G[0, 0, u]*G[1, 1 - u, 1 - u, 0, v] + 
 2*as^2*ep^2*G[0, 0, u]*G[1, 1 - u, 1 - u, 0, v] - 
 68*as^3*G[0, 1, u]*G[1, 1 - u, 1 - u, 0, v] + 
 18*as^2*ep^2*G[0, 1, u]*G[1, 1 - u, 1 - u, 0, v] + 
 4*as^3*G[1, 0, u]*G[1, 1 - u, 1 - u, 0, v] + 
 20*as^3*G[1, 1, u]*G[1, 1 - u, 1 - u, 0, v] - 
 2*as^2*ep^2*G[1, 1, u]*G[1, 1 - u, 1 - u, 0, v] - 
 6*as^3*G[0, 1, u]*G[1, 1 - u, 1 - u, 1 - u, v] + 
 2*as^2*ep^2*G[0, 1, u]*G[1, 1 - u, 1 - u, 1 - u, v] - 
 26*as^3*G[1, 0, u]*G[1, 1 - u, 1 - u, 1 - u, v] + 
 4*as^2*ep^2*G[1, 0, u]*G[1, 1 - u, 1 - u, 1 - u, v] - 
 6*as^3*G[0, 1, u]*G[1, 1 - u, 1 - u, -u, v] - 
 2*as^3*G[1, 0, u]*G[1, 1 - u, 1 - u, -u, v] + 
 4*as^2*ep^2*G[1, 0, u]*G[1, 1 - u, 1 - u, -u, v] + 
 24*as^3*G[1, 1, u]*G[1, 1 - u, 1 - u, -u, v] - 
 6*as^2*ep^2*G[1, 1, u]*G[1, 1 - u, 1 - u, -u, v] + 
 (12*as^3*G[1, u]*G[1, 1 - u, -u, 0, v])/ep - 
 4*as^2*ep*G[1, u]*G[1, 1 - u, -u, 0, v] + 
 16*as^3*G[0, 1, u]*G[1, 1 - u, -u, 0, v] - 6*as^2*ep^2*G[0, 1, u]*
  G[1, 1 - u, -u, 0, v] - 8*as^3*G[1, 0, u]*G[1, 1 - u, -u, 0, v] + 
 2*as^2*ep^2*G[1, 0, u]*G[1, 1 - u, -u, 0, v] - 
 32*as^3*G[1, 1, u]*G[1, 1 - u, -u, 0, v] + 8*as^2*ep^2*G[1, 1, u]*
  G[1, 1 - u, -u, 0, v] - (12*as^3*G[0, u]*G[1, 1 - u, -u, 1 - u, v])/ep + 
 4*as^2*ep*G[0, u]*G[1, 1 - u, -u, 1 - u, v] - 
 (6*as^3*G[1, u]*G[1, 1 - u, -u, 1 - u, v])/ep + 
 2*as^2*ep*G[1, u]*G[1, 1 - u, -u, 1 - u, v] + 
 34*as^3*G[0, 0, u]*G[1, 1 - u, -u, 1 - u, v] - 
 8*as^2*ep^2*G[0, 0, u]*G[1, 1 - u, -u, 1 - u, v] + 
 40*as^3*G[0, 1, u]*G[1, 1 - u, -u, 1 - u, v] - 
 12*as^2*ep^2*G[0, 1, u]*G[1, 1 - u, -u, 1 - u, v] + 
 18*as^3*G[1, 0, u]*G[1, 1 - u, -u, 1 - u, v] - 
 2*as^2*ep^2*G[1, 0, u]*G[1, 1 - u, -u, 1 - u, v] + 
 24*as^3*G[1, 1, u]*G[1, 1 - u, -u, 1 - u, v] - 
 6*as^2*ep^2*G[1, 1, u]*G[1, 1 - u, -u, 1 - u, v] + 
 (18*as^3*G[1, u]*G[1, 1 - u, -u, -u, v])/ep - 
 6*as^2*ep*G[1, u]*G[1, 1 - u, -u, -u, v] - 
 26*as^3*G[0, 1, u]*G[1, 1 - u, -u, -u, v] + 
 8*as^2*ep^2*G[0, 1, u]*G[1, 1 - u, -u, -u, v] - 
 10*as^3*G[1, 0, u]*G[1, 1 - u, -u, -u, v] - 
 46*as^3*G[1, 1, u]*G[1, 1 - u, -u, -u, v] + 10*as^2*ep^2*G[1, 1, u]*
  G[1, 1 - u, -u, -u, v] + 10*as^2*G[1 - u, 0, 0, 0, v] - 
 (63*as^3*G[1 - u, 0, 0, 0, v])/(2*ep^2) - as*ep^2*G[1 - u, 0, 0, 0, v] + 
 (47*as^3*G[0, u]*G[1 - u, 0, 0, 0, v])/(2*ep) - 
 as*ep^3*G[0, u]*G[1 - u, 0, 0, 0, v] + 
 (149*as^3*G[1, u]*G[1 - u, 0, 0, 0, v])/(2*ep) - 
 18*as^2*ep*G[1, u]*G[1 - u, 0, 0, 0, v] + 
 as*ep^3*G[1, u]*G[1 - u, 0, 0, 0, v] - 
 (57*as^3*G[0, 0, u]*G[1 - u, 0, 0, 0, v])/2 - 
 6*as^2*ep^2*G[0, 0, u]*G[1 - u, 0, 0, 0, v] + 
 as*ep^4*G[0, 0, u]*G[1 - u, 0, 0, 0, v] + 
 (175*as^3*G[0, 1, u]*G[1 - u, 0, 0, 0, v])/2 - 
 26*as^2*ep^2*G[0, 1, u]*G[1 - u, 0, 0, 0, v] + 
 as*ep^4*G[0, 1, u]*G[1 - u, 0, 0, 0, v] + 
 (97*as^3*G[1, 0, u]*G[1 - u, 0, 0, 0, v])/2 - 
 12*as^2*ep^2*G[1, 0, u]*G[1 - u, 0, 0, 0, v] - 
 as*ep^4*G[1, 0, u]*G[1 - u, 0, 0, 0, v] - 
 (375*as^3*G[1, 1, u]*G[1 - u, 0, 0, 0, v])/2 + 
 34*as^2*ep^2*G[1, 1, u]*G[1 - u, 0, 0, 0, v] - 
 as*ep^4*G[1, 1, u]*G[1 - u, 0, 0, 0, v] + 10*as^2*G[1 - u, 0, 0, 1 - u, v] - 
 (63*as^3*G[1 - u, 0, 0, 1 - u, v])/(2*ep^2) - 
 as*ep^2*G[1 - u, 0, 0, 1 - u, v] + 
 (13*as^3*G[0, u]*G[1 - u, 0, 0, 1 - u, v])/(2*ep) - 
 2*as^2*ep*G[0, u]*G[1 - u, 0, 0, 1 - u, v] + 
 as*ep^3*G[0, u]*G[1 - u, 0, 0, 1 - u, v] + 
 (149*as^3*G[1, u]*G[1 - u, 0, 0, 1 - u, v])/(2*ep) - 
 18*as^2*ep*G[1, u]*G[1 - u, 0, 0, 1 - u, v] + 
 as*ep^3*G[1, u]*G[1 - u, 0, 0, 1 - u, v] - 
 (7*as^3*G[0, 0, u]*G[1 - u, 0, 0, 1 - u, v])/2 + 
 4*as^2*ep^2*G[0, 0, u]*G[1 - u, 0, 0, 1 - u, v] - 
 as*ep^4*G[0, 0, u]*G[1 - u, 0, 0, 1 - u, v] + 
 (103*as^3*G[0, 1, u]*G[1 - u, 0, 0, 1 - u, v])/2 - 
 14*as^2*ep^2*G[0, 1, u]*G[1 - u, 0, 0, 1 - u, v] + 
 as*ep^4*G[0, 1, u]*G[1 - u, 0, 0, 1 - u, v] - 
 (85*as^3*G[1, 0, u]*G[1 - u, 0, 0, 1 - u, v])/2 + 
 8*as^2*ep^2*G[1, 0, u]*G[1 - u, 0, 0, 1 - u, v] + 
 as*ep^4*G[1, 0, u]*G[1 - u, 0, 0, 1 - u, v] - 
 (375*as^3*G[1, 1, u]*G[1 - u, 0, 0, 1 - u, v])/2 + 
 34*as^2*ep^2*G[1, 1, u]*G[1 - u, 0, 0, 1 - u, v] - 
 as*ep^4*G[1, 1, u]*G[1 - u, 0, 0, 1 - u, v] - 
 (43*as^3*G[1, u]*G[1 - u, 0, 0, -u, v])/ep + 
 16*as^2*ep*G[1, u]*G[1 - u, 0, 0, -u, v] - 
 2*as*ep^3*G[1, u]*G[1 - u, 0, 0, -u, v] - 
 4*as^3*G[0, 1, u]*G[1 - u, 0, 0, -u, v] + 2*as^2*ep^2*G[0, 1, u]*
  G[1 - u, 0, 0, -u, v] - 12*as^3*G[1, 0, u]*G[1 - u, 0, 0, -u, v] + 
 4*as^2*ep^2*G[1, 0, u]*G[1 - u, 0, 0, -u, v] + 
 149*as^3*G[1, 1, u]*G[1 - u, 0, 0, -u, v] - 36*as^2*ep^2*G[1, 1, u]*
  G[1 - u, 0, 0, -u, v] + 2*as*ep^4*G[1, 1, u]*G[1 - u, 0, 0, -u, v] - 
 4*as^2*G[1 - u, 0, 1, 0, v] + (14*as^3*G[1 - u, 0, 1, 0, v])/ep^2 - 
 (8*as^3*G[0, u]*G[1 - u, 0, 1, 0, v])/ep - 
 (4*as^3*G[1, u]*G[1 - u, 0, 1, 0, v])/ep + 
 20*as^3*G[0, 0, u]*G[1 - u, 0, 1, 0, v] - 2*as^2*ep^2*G[0, 0, u]*
  G[1 - u, 0, 1, 0, v] + 8*as^3*G[0, 1, u]*G[1 - u, 0, 1, 0, v] - 
 4*as^2*ep^2*G[0, 1, u]*G[1 - u, 0, 1, 0, v] - 
 16*as^3*G[1, 0, u]*G[1 - u, 0, 1, 0, v] + 2*as^2*ep^2*G[1, 0, u]*
  G[1 - u, 0, 1, 0, v] - 12*as^3*G[1, 1, u]*G[1 - u, 0, 1, 0, v] + 
 4*as^2*ep^2*G[1, 1, u]*G[1 - u, 0, 1, 0, v] + 
 6*as^3*G[0, 1, u]*G[1 - u, 0, 1, 1 - u, v] - 
 2*as^2*ep^2*G[0, 1, u]*G[1 - u, 0, 1, 1 - u, v] + 
 18*as^3*G[1, 0, u]*G[1 - u, 0, 1, 1 - u, v] - 
 4*as^2*ep^2*G[1, 0, u]*G[1 - u, 0, 1, 1 - u, v] + 
 10*as^2*G[1 - u, 0, 1 - u, 0, v] - (63*as^3*G[1 - u, 0, 1 - u, 0, v])/
  (2*ep^2) - as*ep^2*G[1 - u, 0, 1 - u, 0, v] - 
 (11*as^3*G[0, u]*G[1 - u, 0, 1 - u, 0, v])/(2*ep) + 
 2*as^2*ep*G[0, u]*G[1 - u, 0, 1 - u, 0, v] + 
 as*ep^3*G[0, u]*G[1 - u, 0, 1 - u, 0, v] + 
 (149*as^3*G[1, u]*G[1 - u, 0, 1 - u, 0, v])/(2*ep) - 
 18*as^2*ep*G[1, u]*G[1 - u, 0, 1 - u, 0, v] + 
 as*ep^3*G[1, u]*G[1 - u, 0, 1 - u, 0, v] + 
 (9*as^3*G[0, 0, u]*G[1 - u, 0, 1 - u, 0, v])/2 + 
 4*as^2*ep^2*G[0, 0, u]*G[1 - u, 0, 1 - u, 0, v] - 
 as*ep^4*G[0, 0, u]*G[1 - u, 0, 1 - u, 0, v] + 
 (155*as^3*G[0, 1, u]*G[1 - u, 0, 1 - u, 0, v])/2 - 
 22*as^2*ep^2*G[0, 1, u]*G[1 - u, 0, 1 - u, 0, v] + 
 as*ep^4*G[0, 1, u]*G[1 - u, 0, 1 - u, 0, v] - 
 (81*as^3*G[1, 0, u]*G[1 - u, 0, 1 - u, 0, v])/2 + 
 8*as^2*ep^2*G[1, 0, u]*G[1 - u, 0, 1 - u, 0, v] + 
 as*ep^4*G[1, 0, u]*G[1 - u, 0, 1 - u, 0, v] - 
 (375*as^3*G[1, 1, u]*G[1 - u, 0, 1 - u, 0, v])/2 + 
 34*as^2*ep^2*G[1, 1, u]*G[1 - u, 0, 1 - u, 0, v] - 
 as*ep^4*G[1, 1, u]*G[1 - u, 0, 1 - u, 0, v] + 
 10*as^2*G[1 - u, 0, 1 - u, 1 - u, v] - 
 (63*as^3*G[1 - u, 0, 1 - u, 1 - u, v])/(2*ep^2) - 
 as*ep^2*G[1 - u, 0, 1 - u, 1 - u, v] - 
 (5*as^3*G[0, u]*G[1 - u, 0, 1 - u, 1 - u, v])/(2*ep) + 
 6*as^2*ep*G[0, u]*G[1 - u, 0, 1 - u, 1 - u, v] - 
 as*ep^3*G[0, u]*G[1 - u, 0, 1 - u, 1 - u, v] + 
 (149*as^3*G[1, u]*G[1 - u, 0, 1 - u, 1 - u, v])/(2*ep) - 
 18*as^2*ep*G[1, u]*G[1 - u, 0, 1 - u, 1 - u, v] + 
 as*ep^3*G[1, u]*G[1 - u, 0, 1 - u, 1 - u, v] + 
 (71*as^3*G[0, 0, u]*G[1 - u, 0, 1 - u, 1 - u, v])/2 - 
 14*as^2*ep^2*G[0, 0, u]*G[1 - u, 0, 1 - u, 1 - u, v] + 
 as*ep^4*G[0, 0, u]*G[1 - u, 0, 1 - u, 1 - u, v] + 
 (179*as^3*G[0, 1, u]*G[1 - u, 0, 1 - u, 1 - u, v])/2 - 
 20*as^2*ep^2*G[0, 1, u]*G[1 - u, 0, 1 - u, 1 - u, v] + 
 as*ep^4*G[0, 1, u]*G[1 - u, 0, 1 - u, 1 - u, v] - 
 (39*as^3*G[1, 0, u]*G[1 - u, 0, 1 - u, 1 - u, v])/2 - 
 4*as^2*ep^2*G[1, 0, u]*G[1 - u, 0, 1 - u, 1 - u, v] - 
 as*ep^4*G[1, 0, u]*G[1 - u, 0, 1 - u, 1 - u, v] - 
 (375*as^3*G[1, 1, u]*G[1 - u, 0, 1 - u, 1 - u, v])/2 + 
 34*as^2*ep^2*G[1, 1, u]*G[1 - u, 0, 1 - u, 1 - u, v] - 
 as*ep^4*G[1, 1, u]*G[1 - u, 0, 1 - u, 1 - u, v] - 
 (26*as^3*G[1, u]*G[1 - u, 0, 1 - u, -u, v])/ep + 
 4*as^2*ep*G[1, u]*G[1 - u, 0, 1 - u, -u, v] + 
 32*as^3*G[0, 1, u]*G[1 - u, 0, 1 - u, -u, v] - 
 14*as^2*ep^2*G[0, 1, u]*G[1 - u, 0, 1 - u, -u, v] + 
 24*as^3*G[1, 0, u]*G[1 - u, 0, 1 - u, -u, v] - 
 4*as^2*ep^2*G[1, 0, u]*G[1 - u, 0, 1 - u, -u, v] + 
 120*as^3*G[1, 1, u]*G[1 - u, 0, 1 - u, -u, v] - 
 16*as^2*ep^2*G[1, 1, u]*G[1 - u, 0, 1 - u, -u, v] - 
 (16*as^3*G[1, u]*G[1 - u, 0, -u, 0, v])/ep + 
 4*as^2*ep*G[1, u]*G[1 - u, 0, -u, 0, v] - 
 18*as^3*G[0, 1, u]*G[1 - u, 0, -u, 0, v] + 4*as^2*ep^2*G[0, 1, u]*
  G[1 - u, 0, -u, 0, v] - 6*as^3*G[1, 0, u]*G[1 - u, 0, -u, 0, v] + 
 76*as^3*G[1, 1, u]*G[1 - u, 0, -u, 0, v] - 12*as^2*ep^2*G[1, 1, u]*
  G[1 - u, 0, -u, 0, v] - 4*as^2*G[1 - u, 0, -u, 1 - u, v] + 
 (14*as^3*G[1 - u, 0, -u, 1 - u, v])/ep^2 + 
 (4*as^3*G[0, u]*G[1 - u, 0, -u, 1 - u, v])/ep - 
 4*as^2*ep*G[0, u]*G[1 - u, 0, -u, 1 - u, v] - 
 (54*as^3*G[1, u]*G[1 - u, 0, -u, 1 - u, v])/ep + 
 12*as^2*ep*G[1, u]*G[1 - u, 0, -u, 1 - u, v] - 
 6*as^3*G[0, 0, u]*G[1 - u, 0, -u, 1 - u, v] + 
 4*as^2*ep^2*G[0, 0, u]*G[1 - u, 0, -u, 1 - u, v] - 
 48*as^3*G[0, 1, u]*G[1 - u, 0, -u, 1 - u, v] + 
 12*as^2*ep^2*G[0, 1, u]*G[1 - u, 0, -u, 1 - u, v] - 
 8*as^3*G[1, 0, u]*G[1 - u, 0, -u, 1 - u, v] + 
 8*as^2*ep^2*G[1, 0, u]*G[1 - u, 0, -u, 1 - u, v] + 
 170*as^3*G[1, 1, u]*G[1 - u, 0, -u, 1 - u, v] - 
 28*as^2*ep^2*G[1, 1, u]*G[1 - u, 0, -u, 1 - u, v] + 
 (8*as^3*G[1, u]*G[1 - u, 0, -u, -u, v])/ep + 
 12*as^3*G[0, 1, u]*G[1 - u, 0, -u, -u, v] - 
 52*as^3*G[1, 1, u]*G[1 - u, 0, -u, -u, v] - 6*as^2*G[1 - u, 1, 0, 0, v] + 
 (22*as^3*G[1 - u, 1, 0, 0, v])/ep^2 - (8*as^3*G[0, u]*G[1 - u, 1, 0, 0, v])/
  ep - 2*as^2*ep*G[0, u]*G[1 - u, 1, 0, 0, v] - 
 (12*as^3*G[1, u]*G[1 - u, 1, 0, 0, v])/ep + 
 2*as^2*ep*G[1, u]*G[1 - u, 1, 0, 0, v] + 12*as^3*G[0, 0, u]*
  G[1 - u, 1, 0, 0, v] + 4*as^2*ep^2*G[0, 0, u]*G[1 - u, 1, 0, 0, v] - 
 16*as^3*G[0, 1, u]*G[1 - u, 1, 0, 0, v] + 4*as^2*ep^2*G[0, 1, u]*
  G[1 - u, 1, 0, 0, v] - 8*as^3*G[1, 0, u]*G[1 - u, 1, 0, 0, v] - 
 4*as^2*ep^2*G[1, 0, u]*G[1 - u, 1, 0, 0, v] + 
 12*as^3*G[1, 1, u]*G[1 - u, 1, 0, 0, v] - 4*as^2*ep^2*G[1, 1, u]*
  G[1 - u, 1, 0, 0, v] + 2*as^2*G[1 - u, 1, 0, 1 - u, v] - 
 (4*as^3*G[1 - u, 1, 0, 1 - u, v])/ep^2 + 
 (2*as^3*G[0, u]*G[1 - u, 1, 0, 1 - u, v])/ep + 
 (14*as^3*G[1, u]*G[1 - u, 1, 0, 1 - u, v])/ep - 
 4*as^2*ep*G[1, u]*G[1 - u, 1, 0, 1 - u, v] - 
 6*as^3*G[0, 0, u]*G[1 - u, 1, 0, 1 - u, v] + 
 20*as^3*G[0, 1, u]*G[1 - u, 1, 0, 1 - u, v] - 
 6*as^2*ep^2*G[0, 1, u]*G[1 - u, 1, 0, 1 - u, v] - 
 4*as^3*G[1, 0, u]*G[1 - u, 1, 0, 1 - u, v] + 
 4*as^2*ep^2*G[1, 0, u]*G[1 - u, 1, 0, 1 - u, v] - 
 40*as^3*G[1, 1, u]*G[1 - u, 1, 0, 1 - u, v] + 
 8*as^2*ep^2*G[1, 1, u]*G[1 - u, 1, 0, 1 - u, v] - 
 (12*as^3*G[1, u]*G[1 - u, 1, 0, -u, v])/ep + 
 4*as^2*ep*G[1, u]*G[1 - u, 1, 0, -u, v] + 
 8*as^3*G[0, 1, u]*G[1 - u, 1, 0, -u, v] - 2*as^2*ep^2*G[0, 1, u]*
  G[1 - u, 1, 0, -u, v] + 44*as^3*G[1, 0, u]*G[1 - u, 1, 0, -u, v] - 
 12*as^2*ep^2*G[1, 0, u]*G[1 - u, 1, 0, -u, v] + 
 34*as^3*G[1, 1, u]*G[1 - u, 1, 0, -u, v] - 8*as^2*ep^2*G[1, 1, u]*
  G[1 - u, 1, 0, -u, v] - 4*as^3*G[0, 0, u]*G[1 - u, 1, 1, 0, v] + 
 4*as^3*G[0, 1, u]*G[1 - u, 1, 1, 0, v] + 
 4*as^3*G[1, 0, u]*G[1 - u, 1, 1, 0, v] - 
 4*as^3*G[1, 1, u]*G[1 - u, 1, 1, 0, v] + 
 4*as^3*G[0, 1, u]*G[1 - u, 1, 1, 1 - u, v] - 
 4*as^3*G[1, 0, u]*G[1 - u, 1, 1, 1 - u, v] + 
 2*as^2*G[1 - u, 1, 1 - u, 0, v] - (4*as^3*G[1 - u, 1, 1 - u, 0, v])/ep^2 + 
 (14*as^3*G[0, u]*G[1 - u, 1, 1 - u, 0, v])/ep - 
 4*as^2*ep*G[0, u]*G[1 - u, 1, 1 - u, 0, v] + 
 (14*as^3*G[1, u]*G[1 - u, 1, 1 - u, 0, v])/ep - 
 4*as^2*ep*G[1, u]*G[1 - u, 1, 1 - u, 0, v] - 
 36*as^3*G[0, 0, u]*G[1 - u, 1, 1 - u, 0, v] + 
 8*as^2*ep^2*G[0, 0, u]*G[1 - u, 1, 1 - u, 0, v] - 
 16*as^3*G[0, 1, u]*G[1 - u, 1, 1 - u, 0, v] + 
 6*as^2*ep^2*G[0, 1, u]*G[1 - u, 1, 1 - u, 0, v] - 
 16*as^3*G[1, 0, u]*G[1 - u, 1, 1 - u, 0, v] + 
 6*as^2*ep^2*G[1, 0, u]*G[1 - u, 1, 1 - u, 0, v] - 
 40*as^3*G[1, 1, u]*G[1 - u, 1, 1 - u, 0, v] + 
 8*as^2*ep^2*G[1, 1, u]*G[1 - u, 1, 1 - u, 0, v] + 
 26*as^3*G[0, 1, u]*G[1 - u, 1, 1 - u, 1 - u, v] - 
 6*as^2*ep^2*G[0, 1, u]*G[1 - u, 1, 1 - u, 1 - u, v] - 
 14*as^3*G[1, 0, u]*G[1 - u, 1, 1 - u, 1 - u, v] + 
 6*as^2*ep^2*G[1, 0, u]*G[1 - u, 1, 1 - u, 1 - u, v] - 
 (12*as^3*G[1, u]*G[1 - u, 1, 1 - u, -u, v])/ep + 
 4*as^2*ep*G[1, u]*G[1 - u, 1, 1 - u, -u, v] + 
 8*as^3*G[0, 1, u]*G[1 - u, 1, 1 - u, -u, v] - 
 2*as^2*ep^2*G[0, 1, u]*G[1 - u, 1, 1 - u, -u, v] + 
 44*as^3*G[1, 0, u]*G[1 - u, 1, 1 - u, -u, v] - 
 12*as^2*ep^2*G[1, 0, u]*G[1 - u, 1, 1 - u, -u, v] + 
 34*as^3*G[1, 1, u]*G[1 - u, 1, 1 - u, -u, v] - 
 8*as^2*ep^2*G[1, 1, u]*G[1 - u, 1, 1 - u, -u, v] + 
 10*as^2*G[1 - u, 1 - u, 0, 0, v] - (63*as^3*G[1 - u, 1 - u, 0, 0, v])/
  (2*ep^2) - as*ep^2*G[1 - u, 1 - u, 0, 0, v] + 
 (9*as^3*G[0, u]*G[1 - u, 1 - u, 0, 0, v])/(2*ep) + 
 as*ep^3*G[0, u]*G[1 - u, 1 - u, 0, 0, v] + 
 (149*as^3*G[1, u]*G[1 - u, 1 - u, 0, 0, v])/(2*ep) - 
 18*as^2*ep*G[1, u]*G[1 - u, 1 - u, 0, 0, v] + 
 as*ep^3*G[1, u]*G[1 - u, 1 - u, 0, 0, v] + 
 (41*as^3*G[0, 0, u]*G[1 - u, 1 - u, 0, 0, v])/2 - 
 6*as^2*ep^2*G[0, 0, u]*G[1 - u, 1 - u, 0, 0, v] - 
 as*ep^4*G[0, 0, u]*G[1 - u, 1 - u, 0, 0, v] + 
 (95*as^3*G[0, 1, u]*G[1 - u, 1 - u, 0, 0, v])/2 - 
 10*as^2*ep^2*G[0, 1, u]*G[1 - u, 1 - u, 0, 0, v] + 
 as*ep^4*G[0, 1, u]*G[1 - u, 1 - u, 0, 0, v] - 
 (61*as^3*G[1, 0, u]*G[1 - u, 1 - u, 0, 0, v])/2 + 
 8*as^2*ep^2*G[1, 0, u]*G[1 - u, 1 - u, 0, 0, v] + 
 as*ep^4*G[1, 0, u]*G[1 - u, 1 - u, 0, 0, v] - 
 (375*as^3*G[1, 1, u]*G[1 - u, 1 - u, 0, 0, v])/2 + 
 34*as^2*ep^2*G[1, 1, u]*G[1 - u, 1 - u, 0, 0, v] - 
 as*ep^4*G[1, 1, u]*G[1 - u, 1 - u, 0, 0, v] + 
 10*as^2*G[1 - u, 1 - u, 0, 1 - u, v] - 
 (63*as^3*G[1 - u, 1 - u, 0, 1 - u, v])/(2*ep^2) - 
 as*ep^2*G[1 - u, 1 - u, 0, 1 - u, v] + 
 (35*as^3*G[0, u]*G[1 - u, 1 - u, 0, 1 - u, v])/(2*ep) - 
 2*as^2*ep*G[0, u]*G[1 - u, 1 - u, 0, 1 - u, v] - 
 as*ep^3*G[0, u]*G[1 - u, 1 - u, 0, 1 - u, v] + 
 (149*as^3*G[1, u]*G[1 - u, 1 - u, 0, 1 - u, v])/(2*ep) - 
 18*as^2*ep*G[1, u]*G[1 - u, 1 - u, 0, 1 - u, v] + 
 as*ep^3*G[1, u]*G[1 - u, 1 - u, 0, 1 - u, v] - 
 (17*as^3*G[0, 0, u]*G[1 - u, 1 - u, 0, 1 - u, v])/2 + 
 as*ep^4*G[0, 0, u]*G[1 - u, 1 - u, 0, 1 - u, v] + 
 (247*as^3*G[0, 1, u]*G[1 - u, 1 - u, 0, 1 - u, v])/2 - 
 36*as^2*ep^2*G[0, 1, u]*G[1 - u, 1 - u, 0, 1 - u, v] + 
 as*ep^4*G[0, 1, u]*G[1 - u, 1 - u, 0, 1 - u, v] - 
 (63*as^3*G[1, 0, u]*G[1 - u, 1 - u, 0, 1 - u, v])/2 - 
 6*as^2*ep^2*G[1, 0, u]*G[1 - u, 1 - u, 0, 1 - u, v] - 
 as*ep^4*G[1, 0, u]*G[1 - u, 1 - u, 0, 1 - u, v] - 
 (375*as^3*G[1, 1, u]*G[1 - u, 1 - u, 0, 1 - u, v])/2 + 
 34*as^2*ep^2*G[1, 1, u]*G[1 - u, 1 - u, 0, 1 - u, v] - 
 as*ep^4*G[1, 1, u]*G[1 - u, 1 - u, 0, 1 - u, v] - 
 (38*as^3*G[1, u]*G[1 - u, 1 - u, 0, -u, v])/ep + 
 8*as^2*ep*G[1, u]*G[1 - u, 1 - u, 0, -u, v] - 
 40*as^3*G[0, 1, u]*G[1 - u, 1 - u, 0, -u, v] + 
 8*as^2*ep^2*G[0, 1, u]*G[1 - u, 1 - u, 0, -u, v] - 
 12*as^3*G[1, 0, u]*G[1 - u, 1 - u, 0, -u, v] + 
 8*as^2*ep^2*G[1, 0, u]*G[1 - u, 1 - u, 0, -u, v] + 
 154*as^3*G[1, 1, u]*G[1 - u, 1 - u, 0, -u, v] - 
 24*as^2*ep^2*G[1, 1, u]*G[1 - u, 1 - u, 0, -u, v] - 
 4*as^2*G[1 - u, 1 - u, 1, 0, v] + (5*as^3*G[1 - u, 1 - u, 1, 0, v])/ep^2 + 
 2*as*ep^2*G[1 - u, 1 - u, 1, 0, v] + 
 (4*as^3*G[0, u]*G[1 - u, 1 - u, 1, 0, v])/ep - 
 2*as^2*ep*G[0, u]*G[1 - u, 1 - u, 1, 0, v] - 
 (6*as^3*G[1, u]*G[1 - u, 1 - u, 1, 0, v])/ep + 
 4*as^2*ep*G[1, u]*G[1 - u, 1 - u, 1, 0, v] - 
 22*as^3*G[0, 0, u]*G[1 - u, 1 - u, 1, 0, v] + 
 8*as^2*ep^2*G[0, 0, u]*G[1 - u, 1 - u, 1, 0, v] - 
 36*as^3*G[0, 1, u]*G[1 - u, 1 - u, 1, 0, v] + 
 14*as^2*ep^2*G[0, 1, u]*G[1 - u, 1 - u, 1, 0, v] + 
 16*as^3*G[1, 0, u]*G[1 - u, 1 - u, 1, 0, v] - 
 8*as^2*ep^2*G[1, 0, u]*G[1 - u, 1 - u, 1, 0, v] + 
 24*as^3*G[1, 1, u]*G[1 - u, 1 - u, 1, 0, v] - 
 8*as^2*ep^2*G[1, 1, u]*G[1 - u, 1 - u, 1, 0, v] - 
 72*as^3*G[0, 1, u]*G[1 - u, 1 - u, 1, 1 - u, v] + 
 26*as^2*ep^2*G[0, 1, u]*G[1 - u, 1 - u, 1, 1 - u, v] + 
 20*as^3*G[1, 0, u]*G[1 - u, 1 - u, 1, 1 - u, v] - 
 4*as^2*ep^2*G[1, 0, u]*G[1 - u, 1 - u, 1, 1 - u, v] + 
 10*as^2*G[1 - u, 1 - u, 1 - u, 0, v] - 
 (63*as^3*G[1 - u, 1 - u, 1 - u, 0, v])/(2*ep^2) - 
 as*ep^2*G[1 - u, 1 - u, 1 - u, 0, v] + 
 (35*as^3*G[0, u]*G[1 - u, 1 - u, 1 - u, 0, v])/(2*ep) - 
 2*as^2*ep*G[0, u]*G[1 - u, 1 - u, 1 - u, 0, v] - 
 as*ep^3*G[0, u]*G[1 - u, 1 - u, 1 - u, 0, v] + 
 (149*as^3*G[1, u]*G[1 - u, 1 - u, 1 - u, 0, v])/(2*ep) - 
 18*as^2*ep*G[1, u]*G[1 - u, 1 - u, 1 - u, 0, v] + 
 as*ep^3*G[1, u]*G[1 - u, 1 - u, 1 - u, 0, v] - 
 (17*as^3*G[0, 0, u]*G[1 - u, 1 - u, 1 - u, 0, v])/2 + 
 as*ep^4*G[0, 0, u]*G[1 - u, 1 - u, 1 - u, 0, v] + 
 (203*as^3*G[0, 1, u]*G[1 - u, 1 - u, 1 - u, 0, v])/2 - 
 30*as^2*ep^2*G[0, 1, u]*G[1 - u, 1 - u, 1 - u, 0, v] + 
 as*ep^4*G[0, 1, u]*G[1 - u, 1 - u, 1 - u, 0, v] - 
 (107*as^3*G[1, 0, u]*G[1 - u, 1 - u, 1 - u, 0, v])/2 + 
 4*as^2*ep^2*G[1, 0, u]*G[1 - u, 1 - u, 1 - u, 0, v] - 
 as*ep^4*G[1, 0, u]*G[1 - u, 1 - u, 1 - u, 0, v] - 
 (375*as^3*G[1, 1, u]*G[1 - u, 1 - u, 1 - u, 0, v])/2 + 
 34*as^2*ep^2*G[1, 1, u]*G[1 - u, 1 - u, 1 - u, 0, v] - 
 as*ep^4*G[1, 1, u]*G[1 - u, 1 - u, 1 - u, 0, v] + 
 10*as^2*G[1 - u, 1 - u, 1 - u, 1 - u, v] - 
 (63*as^3*G[1 - u, 1 - u, 1 - u, 1 - u, v])/(2*ep^2) - 
 as*ep^2*G[1 - u, 1 - u, 1 - u, 1 - u, v] + 
 (149*as^3*G[0, u]*G[1 - u, 1 - u, 1 - u, 1 - u, v])/(2*ep) - 
 18*as^2*ep*G[0, u]*G[1 - u, 1 - u, 1 - u, 1 - u, v] + 
 as*ep^3*G[0, u]*G[1 - u, 1 - u, 1 - u, 1 - u, v] + 
 (149*as^3*G[1, u]*G[1 - u, 1 - u, 1 - u, 1 - u, v])/(2*ep) - 
 18*as^2*ep*G[1, u]*G[1 - u, 1 - u, 1 - u, 1 - u, v] + 
 as*ep^3*G[1, u]*G[1 - u, 1 - u, 1 - u, 1 - u, v] - 
 (375*as^3*G[0, 0, u]*G[1 - u, 1 - u, 1 - u, 1 - u, v])/2 + 
 34*as^2*ep^2*G[0, 0, u]*G[1 - u, 1 - u, 1 - u, 1 - u, v] - 
 as*ep^4*G[0, 0, u]*G[1 - u, 1 - u, 1 - u, 1 - u, v] + 
 (387*as^3*G[0, 1, u]*G[1 - u, 1 - u, 1 - u, 1 - u, v])/2 - 
 50*as^2*ep^2*G[0, 1, u]*G[1 - u, 1 - u, 1 - u, 1 - u, v] + 
 as*ep^4*G[0, 1, u]*G[1 - u, 1 - u, 1 - u, 1 - u, v] - 
 (349*as^3*G[1, 0, u]*G[1 - u, 1 - u, 1 - u, 1 - u, v])/2 + 
 26*as^2*ep^2*G[1, 0, u]*G[1 - u, 1 - u, 1 - u, 1 - u, v] + 
 as*ep^4*G[1, 0, u]*G[1 - u, 1 - u, 1 - u, 1 - u, v] - 
 (375*as^3*G[1, 1, u]*G[1 - u, 1 - u, 1 - u, 1 - u, v])/2 + 
 34*as^2*ep^2*G[1, 1, u]*G[1 - u, 1 - u, 1 - u, 1 - u, v] - 
 as*ep^4*G[1, 1, u]*G[1 - u, 1 - u, 1 - u, 1 - u, v] - 
 (123*as^3*G[1, u]*G[1 - u, 1 - u, 1 - u, -u, v])/ep + 
 36*as^2*ep*G[1, u]*G[1 - u, 1 - u, 1 - u, -u, v] - 
 2*as*ep^3*G[1, u]*G[1 - u, 1 - u, 1 - u, -u, v] - 
 90*as^3*G[0, 1, u]*G[1 - u, 1 - u, 1 - u, -u, v] + 
 24*as^2*ep^2*G[0, 1, u]*G[1 - u, 1 - u, 1 - u, -u, v] + 
 114*as^3*G[1, 0, u]*G[1 - u, 1 - u, 1 - u, -u, v] - 
 16*as^2*ep^2*G[1, 0, u]*G[1 - u, 1 - u, 1 - u, -u, v] + 
 399*as^3*G[1, 1, u]*G[1 - u, 1 - u, 1 - u, -u, v] - 
 84*as^2*ep^2*G[1, 1, u]*G[1 - u, 1 - u, 1 - u, -u, v] + 
 2*as*ep^4*G[1, 1, u]*G[1 - u, 1 - u, 1 - u, -u, v] - 
 (38*as^3*G[1, u]*G[1 - u, 1 - u, -u, 0, v])/ep + 
 8*as^2*ep*G[1, u]*G[1 - u, 1 - u, -u, 0, v] - 
 48*as^3*G[0, 1, u]*G[1 - u, 1 - u, -u, 0, v] + 
 10*as^2*ep^2*G[0, 1, u]*G[1 - u, 1 - u, -u, 0, v] - 
 4*as^3*G[1, 0, u]*G[1 - u, 1 - u, -u, 0, v] + 
 4*as^2*ep^2*G[1, 0, u]*G[1 - u, 1 - u, -u, 0, v] + 
 154*as^3*G[1, 1, u]*G[1 - u, 1 - u, -u, 0, v] - 
 24*as^2*ep^2*G[1, 1, u]*G[1 - u, 1 - u, -u, 0, v] - 
 16*as^2*G[1 - u, 1 - u, -u, 1 - u, v] + 
 (41*as^3*G[1 - u, 1 - u, -u, 1 - u, v])/ep^2 + 
 2*as*ep^2*G[1 - u, 1 - u, -u, 1 - u, v] - 
 (38*as^3*G[0, u]*G[1 - u, 1 - u, -u, 1 - u, v])/ep + 
 8*as^2*ep*G[0, u]*G[1 - u, 1 - u, -u, 1 - u, v] - 
 (129*as^3*G[1, u]*G[1 - u, 1 - u, -u, 1 - u, v])/ep + 
 36*as^2*ep*G[1, u]*G[1 - u, 1 - u, -u, 1 - u, v] - 
 2*as*ep^3*G[1, u]*G[1 - u, 1 - u, -u, 1 - u, v] + 
 56*as^3*G[0, 0, u]*G[1 - u, 1 - u, -u, 1 - u, v] - 
 10*as^2*ep^2*G[0, 0, u]*G[1 - u, 1 - u, -u, 1 - u, v] - 
 74*as^3*G[0, 1, u]*G[1 - u, 1 - u, -u, 1 - u, v] + 
 20*as^2*ep^2*G[0, 1, u]*G[1 - u, 1 - u, -u, 1 - u, v] + 
 138*as^3*G[1, 0, u]*G[1 - u, 1 - u, -u, 1 - u, v] - 
 18*as^2*ep^2*G[1, 0, u]*G[1 - u, 1 - u, -u, 1 - u, v] + 
 371*as^3*G[1, 1, u]*G[1 - u, 1 - u, -u, 1 - u, v] - 
 76*as^2*ep^2*G[1, 1, u]*G[1 - u, 1 - u, -u, 1 - u, v] + 
 2*as*ep^4*G[1, 1, u]*G[1 - u, 1 - u, -u, 1 - u, v] + 
 (52*as^3*G[1, u]*G[1 - u, 1 - u, -u, -u, v])/ep - 
 12*as^2*ep*G[1, u]*G[1 - u, 1 - u, -u, -u, v] + 
 100*as^3*G[0, 1, u]*G[1 - u, 1 - u, -u, -u, v] - 
 16*as^2*ep^2*G[0, 1, u]*G[1 - u, 1 - u, -u, -u, v] - 
 28*as^3*G[1, 0, u]*G[1 - u, 1 - u, -u, -u, v] - 
 272*as^3*G[1, 1, u]*G[1 - u, 1 - u, -u, -u, v] + 
 48*as^2*ep^2*G[1, 1, u]*G[1 - u, 1 - u, -u, -u, v] - 
 (26*as^3*G[1, u]*G[1 - u, -u, 0, 0, v])/ep + 
 6*as^2*ep*G[1, u]*G[1 - u, -u, 0, 0, v] - 
 56*as^3*G[0, 1, u]*G[1 - u, -u, 0, 0, v] + 14*as^2*ep^2*G[0, 1, u]*
  G[1 - u, -u, 0, 0, v] - 28*as^3*G[1, 0, u]*G[1 - u, -u, 0, 0, v] + 
 8*as^2*ep^2*G[1, 0, u]*G[1 - u, -u, 0, 0, v] + 
 102*as^3*G[1, 1, u]*G[1 - u, -u, 0, 0, v] - 20*as^2*ep^2*G[1, 1, u]*
  G[1 - u, -u, 0, 0, v] - 4*as^2*G[1 - u, -u, 0, 1 - u, v] + 
 (14*as^3*G[1 - u, -u, 0, 1 - u, v])/ep^2 + 
 (14*as^3*G[0, u]*G[1 - u, -u, 0, 1 - u, v])/ep - 
 6*as^2*ep*G[0, u]*G[1 - u, -u, 0, 1 - u, v] - 
 (54*as^3*G[1, u]*G[1 - u, -u, 0, 1 - u, v])/ep + 
 12*as^2*ep*G[1, u]*G[1 - u, -u, 0, 1 - u, v] - 
 40*as^3*G[0, 0, u]*G[1 - u, -u, 0, 1 - u, v] + 
 10*as^2*ep^2*G[0, 0, u]*G[1 - u, -u, 0, 1 - u, v] - 
 74*as^3*G[0, 1, u]*G[1 - u, -u, 0, 1 - u, v] + 
 20*as^2*ep^2*G[0, 1, u]*G[1 - u, -u, 0, 1 - u, v] - 
 12*as^3*G[1, 0, u]*G[1 - u, -u, 0, 1 - u, v] + 
 10*as^2*ep^2*G[1, 0, u]*G[1 - u, -u, 0, 1 - u, v] + 
 170*as^3*G[1, 1, u]*G[1 - u, -u, 0, 1 - u, v] - 
 28*as^2*ep^2*G[1, 1, u]*G[1 - u, -u, 0, 1 - u, v] + 
 (8*as^3*G[1, u]*G[1 - u, -u, 0, -u, v])/ep + 
 54*as^3*G[0, 1, u]*G[1 - u, -u, 0, -u, v] - 12*as^2*ep^2*G[0, 1, u]*
  G[1 - u, -u, 0, -u, v] + 42*as^3*G[1, 0, u]*G[1 - u, -u, 0, -u, v] - 
 12*as^2*ep^2*G[1, 0, u]*G[1 - u, -u, 0, -u, v] - 
 52*as^3*G[1, 1, u]*G[1 - u, -u, 0, -u, v] - 
 4*as^2*G[1 - u, -u, 1 - u, 0, v] + (14*as^3*G[1 - u, -u, 1 - u, 0, v])/
  ep^2 + (8*as^3*G[0, u]*G[1 - u, -u, 1 - u, 0, v])/ep - 
 4*as^2*ep*G[0, u]*G[1 - u, -u, 1 - u, 0, v] - 
 (54*as^3*G[1, u]*G[1 - u, -u, 1 - u, 0, v])/ep + 
 12*as^2*ep*G[1, u]*G[1 - u, -u, 1 - u, 0, v] - 
 28*as^3*G[0, 0, u]*G[1 - u, -u, 1 - u, 0, v] + 
 8*as^2*ep^2*G[0, 0, u]*G[1 - u, -u, 1 - u, 0, v] - 
 48*as^3*G[0, 1, u]*G[1 - u, -u, 1 - u, 0, v] + 
 12*as^2*ep^2*G[0, 1, u]*G[1 - u, -u, 1 - u, 0, v] + 
 54*as^3*G[1, 0, u]*G[1 - u, -u, 1 - u, 0, v] - 
 12*as^2*ep^2*G[1, 0, u]*G[1 - u, -u, 1 - u, 0, v] + 
 170*as^3*G[1, 1, u]*G[1 - u, -u, 1 - u, 0, v] - 
 28*as^2*ep^2*G[1, 1, u]*G[1 - u, -u, 1 - u, 0, v] - 
 16*as^2*G[1 - u, -u, 1 - u, 1 - u, v] + 
 (43*as^3*G[1 - u, -u, 1 - u, 1 - u, v])/ep^2 + 
 2*as*ep^2*G[1 - u, -u, 1 - u, 1 - u, v] - 
 (54*as^3*G[0, u]*G[1 - u, -u, 1 - u, 1 - u, v])/ep + 
 12*as^2*ep*G[0, u]*G[1 - u, -u, 1 - u, 1 - u, v] - 
 (117*as^3*G[1, u]*G[1 - u, -u, 1 - u, 1 - u, v])/ep + 
 32*as^2*ep*G[1, u]*G[1 - u, -u, 1 - u, 1 - u, v] - 
 2*as*ep^3*G[1, u]*G[1 - u, -u, 1 - u, 1 - u, v] + 
 102*as^3*G[0, 0, u]*G[1 - u, -u, 1 - u, 1 - u, v] - 
 20*as^2*ep^2*G[0, 0, u]*G[1 - u, -u, 1 - u, 1 - u, v] - 
 14*as^3*G[0, 1, u]*G[1 - u, -u, 1 - u, 1 - u, v] + 
 96*as^3*G[1, 0, u]*G[1 - u, -u, 1 - u, 1 - u, v] - 
 4*as^2*ep^2*G[1, 0, u]*G[1 - u, -u, 1 - u, 1 - u, v] + 
 319*as^3*G[1, 1, u]*G[1 - u, -u, 1 - u, 1 - u, v] - 
 64*as^2*ep^2*G[1, 1, u]*G[1 - u, -u, 1 - u, 1 - u, v] + 
 2*as*ep^4*G[1, 1, u]*G[1 - u, -u, 1 - u, 1 - u, v] + 
 (64*as^3*G[1, u]*G[1 - u, -u, 1 - u, -u, v])/ep - 
 16*as^2*ep*G[1, u]*G[1 - u, -u, 1 - u, -u, v] - 
 36*as^3*G[0, 1, u]*G[1 - u, -u, 1 - u, -u, v] + 
 24*as^2*ep^2*G[0, 1, u]*G[1 - u, -u, 1 - u, -u, v] - 
 32*as^3*G[1, 0, u]*G[1 - u, -u, 1 - u, -u, v] - 
 288*as^3*G[1, 1, u]*G[1 - u, -u, 1 - u, -u, v] + 
 52*as^2*ep^2*G[1, 1, u]*G[1 - u, -u, 1 - u, -u, v] + 
 (8*as^3*G[1, u]*G[1 - u, -u, -u, 0, v])/ep + 
 28*as^3*G[0, 1, u]*G[1 - u, -u, -u, 0, v] - 
 4*as^2*ep^2*G[0, 1, u]*G[1 - u, -u, -u, 0, v] + 
 8*as^3*G[1, 0, u]*G[1 - u, -u, -u, 0, v] - 
 52*as^3*G[1, 1, u]*G[1 - u, -u, -u, 0, v] + 
 8*as^2*G[1 - u, -u, -u, 1 - u, v] - (24*as^3*G[1 - u, -u, -u, 1 - u, v])/
  ep^2 + (8*as^3*G[0, u]*G[1 - u, -u, -u, 1 - u, v])/ep + 
 (108*as^3*G[1, u]*G[1 - u, -u, -u, 1 - u, v])/ep - 
 28*as^2*ep*G[1, u]*G[1 - u, -u, -u, 1 - u, v] - 
 16*as^3*G[0, 0, u]*G[1 - u, -u, -u, 1 - u, v] + 
 4*as^2*ep^2*G[0, 0, u]*G[1 - u, -u, -u, 1 - u, v] + 
 12*as^3*G[0, 1, u]*G[1 - u, -u, -u, 1 - u, v] + 
 4*as^2*ep^2*G[0, 1, u]*G[1 - u, -u, -u, 1 - u, v] - 
 44*as^3*G[1, 0, u]*G[1 - u, -u, -u, 1 - u, v] - 
 4*as^2*ep^2*G[1, 0, u]*G[1 - u, -u, -u, 1 - u, v] - 
 360*as^3*G[1, 1, u]*G[1 - u, -u, -u, 1 - u, v] + 
 68*as^2*ep^2*G[1, 1, u]*G[1 - u, -u, -u, 1 - u, v] - 
 (20*as^3*G[1, u]*G[1 - u, -u, -u, -u, v])/ep + 
 4*as^2*ep*G[1, u]*G[1 - u, -u, -u, -u, v] - 
 32*as^3*G[0, 1, u]*G[1 - u, -u, -u, -u, v] - 
 12*as^2*ep^2*G[0, 1, u]*G[1 - u, -u, -u, -u, v] + 
 12*as^3*G[1, 0, u]*G[1 - u, -u, -u, -u, v] + 
 108*as^3*G[1, 1, u]*G[1 - u, -u, -u, -u, v] - 
 4*as^2*ep^2*G[1, 1, u]*G[1 - u, -u, -u, -u, v] - 
 (12*as^3*G[1, u]*G[-u, 0, 0, 0, v])/ep + 
 2*as^2*ep*G[1, u]*G[-u, 0, 0, 0, v] - 64*as^3*G[0, 1, u]*G[-u, 0, 0, 0, v] + 
 14*as^2*ep^2*G[0, 1, u]*G[-u, 0, 0, 0, v] - 
 40*as^3*G[1, 0, u]*G[-u, 0, 0, 0, v] + 8*as^2*ep^2*G[1, 0, u]*
  G[-u, 0, 0, 0, v] + 76*as^3*G[1, 1, u]*G[-u, 0, 0, 0, v] - 
 12*as^2*ep^2*G[1, 1, u]*G[-u, 0, 0, 0, v] - 2*as^2*G[-u, 0, 0, 1 - u, v] + 
 (8*as^3*G[-u, 0, 0, 1 - u, v])/ep^2 + (2*as^3*G[0, u]*G[-u, 0, 0, 1 - u, v])/
  ep - (38*as^3*G[1, u]*G[-u, 0, 0, 1 - u, v])/ep + 
 8*as^2*ep*G[1, u]*G[-u, 0, 0, 1 - u, v] - 
 6*as^3*G[0, 0, u]*G[-u, 0, 0, 1 - u, v] + 2*as^2*ep^2*G[0, 0, u]*
  G[-u, 0, 0, 1 - u, v] - 28*as^3*G[0, 1, u]*G[-u, 0, 0, 1 - u, v] + 
 4*as^2*ep^2*G[0, 1, u]*G[-u, 0, 0, 1 - u, v] + 
 18*as^3*G[1, 0, u]*G[-u, 0, 0, 1 - u, v] - 8*as^2*ep^2*G[1, 0, u]*
  G[-u, 0, 0, 1 - u, v] + 128*as^3*G[1, 1, u]*G[-u, 0, 0, 1 - u, v] - 
 20*as^2*ep^2*G[1, 1, u]*G[-u, 0, 0, 1 - u, v] + 
 (18*as^3*G[1, u]*G[-u, 0, 0, -u, v])/ep - 
 6*as^2*ep*G[1, u]*G[-u, 0, 0, -u, v] + 6*as^3*G[0, 1, u]*
  G[-u, 0, 0, -u, v] + 12*as^3*G[1, 0, u]*G[-u, 0, 0, -u, v] - 
 2*as^2*ep^2*G[1, 0, u]*G[-u, 0, 0, -u, v] - 
 80*as^3*G[1, 1, u]*G[-u, 0, 0, -u, v] + 24*as^2*ep^2*G[1, 1, u]*
  G[-u, 0, 0, -u, v] - (12*as^3*G[0, u]*G[-u, 0, 1, 0, v])/ep + 
 4*as^2*ep*G[0, u]*G[-u, 0, 1, 0, v] + (12*as^3*G[1, u]*G[-u, 0, 1, 0, v])/
  ep - 4*as^2*ep*G[1, u]*G[-u, 0, 1, 0, v] + 
 34*as^3*G[0, 0, u]*G[-u, 0, 1, 0, v] - 8*as^2*ep^2*G[0, 0, u]*
  G[-u, 0, 1, 0, v] + 18*as^3*G[0, 1, u]*G[-u, 0, 1, 0, v] - 
 6*as^2*ep^2*G[0, 1, u]*G[-u, 0, 1, 0, v] - 
 26*as^3*G[1, 0, u]*G[-u, 0, 1, 0, v] + 8*as^2*ep^2*G[1, 0, u]*
  G[-u, 0, 1, 0, v] - 26*as^3*G[1, 1, u]*G[-u, 0, 1, 0, v] + 
 6*as^2*ep^2*G[1, 1, u]*G[-u, 0, 1, 0, v] + 
 26*as^3*G[0, 1, u]*G[-u, 0, 1, 1 - u, v] - 8*as^2*ep^2*G[0, 1, u]*
  G[-u, 0, 1, 1 - u, v] + 18*as^3*G[1, 0, u]*G[-u, 0, 1, 1 - u, v] - 
 6*as^2*ep^2*G[1, 0, u]*G[-u, 0, 1, 1 - u, v] - 
 2*as^2*G[-u, 0, 1 - u, 0, v] + (8*as^3*G[-u, 0, 1 - u, 0, v])/ep^2 + 
 (2*as^3*G[0, u]*G[-u, 0, 1 - u, 0, v])/ep - 
 (38*as^3*G[1, u]*G[-u, 0, 1 - u, 0, v])/ep + 
 8*as^2*ep*G[1, u]*G[-u, 0, 1 - u, 0, v] - 
 2*as^3*G[0, 0, u]*G[-u, 0, 1 - u, 0, v] - 
 18*as^3*G[0, 1, u]*G[-u, 0, 1 - u, 0, v] + 2*as^2*ep^2*G[0, 1, u]*
  G[-u, 0, 1 - u, 0, v] + 16*as^3*G[1, 0, u]*G[-u, 0, 1 - u, 0, v] - 
 4*as^2*ep^2*G[1, 0, u]*G[-u, 0, 1 - u, 0, v] + 
 128*as^3*G[1, 1, u]*G[-u, 0, 1 - u, 0, v] - 20*as^2*ep^2*G[1, 1, u]*
  G[-u, 0, 1 - u, 0, v] - 6*as^2*G[-u, 0, 1 - u, 1 - u, v] + 
 (22*as^3*G[-u, 0, 1 - u, 1 - u, v])/ep^2 + 
 (18*as^3*G[0, u]*G[-u, 0, 1 - u, 1 - u, v])/ep - 
 8*as^2*ep*G[0, u]*G[-u, 0, 1 - u, 1 - u, v] - 
 (66*as^3*G[1, u]*G[-u, 0, 1 - u, 1 - u, v])/ep + 
 14*as^2*ep*G[1, u]*G[-u, 0, 1 - u, 1 - u, v] - 
 52*as^3*G[0, 0, u]*G[-u, 0, 1 - u, 1 - u, v] + 
 12*as^2*ep^2*G[0, 0, u]*G[-u, 0, 1 - u, 1 - u, v] - 
 88*as^3*G[0, 1, u]*G[-u, 0, 1 - u, 1 - u, v] + 
 20*as^2*ep^2*G[0, 1, u]*G[-u, 0, 1 - u, 1 - u, v] - 
 24*as^3*G[1, 0, u]*G[-u, 0, 1 - u, 1 - u, v] + 
 10*as^2*ep^2*G[1, 0, u]*G[-u, 0, 1 - u, 1 - u, v] + 
 190*as^3*G[1, 1, u]*G[-u, 0, 1 - u, 1 - u, v] - 
 30*as^2*ep^2*G[1, 1, u]*G[-u, 0, 1 - u, 1 - u, v] + 
 (8*as^3*G[1, u]*G[-u, 0, 1 - u, -u, v])/ep - 
 34*as^3*G[0, 1, u]*G[-u, 0, 1 - u, -u, v] + 12*as^2*ep^2*G[0, 1, u]*
  G[-u, 0, 1 - u, -u, v] - 34*as^3*G[1, 0, u]*G[-u, 0, 1 - u, -u, v] + 
 12*as^2*ep^2*G[1, 0, u]*G[-u, 0, 1 - u, -u, v] - 
 48*as^3*G[1, 1, u]*G[-u, 0, 1 - u, -u, v] + 
 (18*as^3*G[1, u]*G[-u, 0, -u, 0, v])/ep - 
 6*as^2*ep*G[1, u]*G[-u, 0, -u, 0, v] + 54*as^3*G[0, 1, u]*
  G[-u, 0, -u, 0, v] - 16*as^2*ep^2*G[0, 1, u]*G[-u, 0, -u, 0, v] - 
 56*as^3*G[1, 1, u]*G[-u, 0, -u, 0, v] + 16*as^2*ep^2*G[1, 1, u]*
  G[-u, 0, -u, 0, v] - (18*as^3*G[0, u]*G[-u, 0, -u, 1 - u, v])/ep + 
 6*as^2*ep*G[0, u]*G[-u, 0, -u, 1 - u, v] + 
 (8*as^3*G[1, u]*G[-u, 0, -u, 1 - u, v])/ep + 
 58*as^3*G[0, 0, u]*G[-u, 0, -u, 1 - u, v] - 16*as^2*ep^2*G[0, 0, u]*
  G[-u, 0, -u, 1 - u, v] + 64*as^3*G[0, 1, u]*G[-u, 0, -u, 1 - u, v] - 
 16*as^2*ep^2*G[0, 1, u]*G[-u, 0, -u, 1 - u, v] - 
 8*as^3*G[1, 0, u]*G[-u, 0, -u, 1 - u, v] + 6*as^2*ep^2*G[1, 0, u]*
  G[-u, 0, -u, 1 - u, v] - 48*as^3*G[1, 1, u]*G[-u, 0, -u, 1 - u, v] - 
 (8*as^3*G[1, u]*G[-u, 0, -u, -u, v])/ep + 
 34*as^3*G[0, 1, u]*G[-u, 0, -u, -u, v] - 6*as^2*ep^2*G[0, 1, u]*
  G[-u, 0, -u, -u, v] + 18*as^3*G[1, 0, u]*G[-u, 0, -u, -u, v] - 
 6*as^2*ep^2*G[1, 0, u]*G[-u, 0, -u, -u, v] + 
 24*as^3*G[1, 1, u]*G[-u, 0, -u, -u, v] - 2*as^2*G[-u, 1 - u, 0, 0, v] + 
 (8*as^3*G[-u, 1 - u, 0, 0, v])/ep^2 + 
 (14*as^3*G[0, u]*G[-u, 1 - u, 0, 0, v])/ep - 
 4*as^2*ep*G[0, u]*G[-u, 1 - u, 0, 0, v] - 
 (38*as^3*G[1, u]*G[-u, 1 - u, 0, 0, v])/ep + 
 8*as^2*ep*G[1, u]*G[-u, 1 - u, 0, 0, v] - 
 38*as^3*G[0, 0, u]*G[-u, 1 - u, 0, 0, v] + 8*as^2*ep^2*G[0, 0, u]*
  G[-u, 1 - u, 0, 0, v] - 10*as^3*G[0, 1, u]*G[-u, 1 - u, 0, 0, v] + 
 52*as^3*G[1, 0, u]*G[-u, 1 - u, 0, 0, v] - 12*as^2*ep^2*G[1, 0, u]*
  G[-u, 1 - u, 0, 0, v] + 128*as^3*G[1, 1, u]*G[-u, 1 - u, 0, 0, v] - 
 20*as^2*ep^2*G[1, 1, u]*G[-u, 1 - u, 0, 0, v] - 
 6*as^2*G[-u, 1 - u, 0, 1 - u, v] + (22*as^3*G[-u, 1 - u, 0, 1 - u, v])/
  ep^2 + (6*as^3*G[0, u]*G[-u, 1 - u, 0, 1 - u, v])/ep - 
 4*as^2*ep*G[0, u]*G[-u, 1 - u, 0, 1 - u, v] - 
 (66*as^3*G[1, u]*G[-u, 1 - u, 0, 1 - u, v])/ep + 
 14*as^2*ep*G[1, u]*G[-u, 1 - u, 0, 1 - u, v] - 
 20*as^3*G[0, 0, u]*G[-u, 1 - u, 0, 1 - u, v] + 
 4*as^2*ep^2*G[0, 0, u]*G[-u, 1 - u, 0, 1 - u, v] - 
 88*as^3*G[0, 1, u]*G[-u, 1 - u, 0, 1 - u, v] + 
 22*as^2*ep^2*G[0, 1, u]*G[-u, 1 - u, 0, 1 - u, v] - 
 40*as^3*G[1, 0, u]*G[-u, 1 - u, 0, 1 - u, v] + 
 18*as^2*ep^2*G[1, 0, u]*G[-u, 1 - u, 0, 1 - u, v] + 
 190*as^3*G[1, 1, u]*G[-u, 1 - u, 0, 1 - u, v] - 
 30*as^2*ep^2*G[1, 1, u]*G[-u, 1 - u, 0, 1 - u, v] + 
 (8*as^3*G[1, u]*G[-u, 1 - u, 0, -u, v])/ep - 
 34*as^3*G[0, 1, u]*G[-u, 1 - u, 0, -u, v] + 12*as^2*ep^2*G[0, 1, u]*
  G[-u, 1 - u, 0, -u, v] - 34*as^3*G[1, 0, u]*G[-u, 1 - u, 0, -u, v] + 
 12*as^2*ep^2*G[1, 0, u]*G[-u, 1 - u, 0, -u, v] - 
 48*as^3*G[1, 1, u]*G[-u, 1 - u, 0, -u, v] - 
 (12*as^3*G[0, u]*G[-u, 1 - u, 1, 0, v])/ep + 
 4*as^2*ep*G[0, u]*G[-u, 1 - u, 1, 0, v] + 
 (12*as^3*G[1, u]*G[-u, 1 - u, 1, 0, v])/ep - 
 4*as^2*ep*G[1, u]*G[-u, 1 - u, 1, 0, v] + 
 34*as^3*G[0, 0, u]*G[-u, 1 - u, 1, 0, v] - 8*as^2*ep^2*G[0, 0, u]*
  G[-u, 1 - u, 1, 0, v] + 18*as^3*G[0, 1, u]*G[-u, 1 - u, 1, 0, v] - 
 6*as^2*ep^2*G[0, 1, u]*G[-u, 1 - u, 1, 0, v] - 
 26*as^3*G[1, 0, u]*G[-u, 1 - u, 1, 0, v] + 8*as^2*ep^2*G[1, 0, u]*
  G[-u, 1 - u, 1, 0, v] - 26*as^3*G[1, 1, u]*G[-u, 1 - u, 1, 0, v] + 
 6*as^2*ep^2*G[1, 1, u]*G[-u, 1 - u, 1, 0, v] + 
 26*as^3*G[0, 1, u]*G[-u, 1 - u, 1, 1 - u, v] - 
 8*as^2*ep^2*G[0, 1, u]*G[-u, 1 - u, 1, 1 - u, v] + 
 18*as^3*G[1, 0, u]*G[-u, 1 - u, 1, 1 - u, v] - 
 6*as^2*ep^2*G[1, 0, u]*G[-u, 1 - u, 1, 1 - u, v] - 
 6*as^2*G[-u, 1 - u, 1 - u, 0, v] + (22*as^3*G[-u, 1 - u, 1 - u, 0, v])/
  ep^2 - (12*as^3*G[0, u]*G[-u, 1 - u, 1 - u, 0, v])/ep + 
 2*as^2*ep*G[0, u]*G[-u, 1 - u, 1 - u, 0, v] - 
 (66*as^3*G[1, u]*G[-u, 1 - u, 1 - u, 0, v])/ep + 
 14*as^2*ep*G[1, u]*G[-u, 1 - u, 1 - u, 0, v] + 
 18*as^3*G[0, 0, u]*G[-u, 1 - u, 1 - u, 0, v] - 
 4*as^2*ep^2*G[0, 0, u]*G[-u, 1 - u, 1 - u, 0, v] - 
 88*as^3*G[0, 1, u]*G[-u, 1 - u, 1 - u, 0, v] + 
 24*as^2*ep^2*G[0, 1, u]*G[-u, 1 - u, 1 - u, 0, v] + 
 6*as^2*ep^2*G[1, 0, u]*G[-u, 1 - u, 1 - u, 0, v] + 
 190*as^3*G[1, 1, u]*G[-u, 1 - u, 1 - u, 0, v] - 
 30*as^2*ep^2*G[1, 1, u]*G[-u, 1 - u, 1 - u, 0, v] - 
 18*as^2*G[-u, 1 - u, 1 - u, 1 - u, v] + 
 (51*as^3*G[-u, 1 - u, 1 - u, 1 - u, v])/ep^2 + 
 2*as*ep^2*G[-u, 1 - u, 1 - u, 1 - u, v] - 
 (66*as^3*G[0, u]*G[-u, 1 - u, 1 - u, 1 - u, v])/ep + 
 14*as^2*ep*G[0, u]*G[-u, 1 - u, 1 - u, 1 - u, v] - 
 (129*as^3*G[1, u]*G[-u, 1 - u, 1 - u, 1 - u, v])/ep + 
 34*as^2*ep*G[1, u]*G[-u, 1 - u, 1 - u, 1 - u, v] - 
 2*as*ep^3*G[1, u]*G[-u, 1 - u, 1 - u, 1 - u, v] + 
 128*as^3*G[0, 0, u]*G[-u, 1 - u, 1 - u, 1 - u, v] - 
 20*as^2*ep^2*G[0, 0, u]*G[-u, 1 - u, 1 - u, 1 - u, v] - 
 50*as^3*G[0, 1, u]*G[-u, 1 - u, 1 - u, 1 - u, v] + 
 14*as^2*ep^2*G[0, 1, u]*G[-u, 1 - u, 1 - u, 1 - u, v] + 
 118*as^3*G[1, 0, u]*G[-u, 1 - u, 1 - u, 1 - u, v] - 
 12*as^2*ep^2*G[1, 0, u]*G[-u, 1 - u, 1 - u, 1 - u, v] + 
 339*as^3*G[1, 1, u]*G[-u, 1 - u, 1 - u, 1 - u, v] - 
 66*as^2*ep^2*G[1, 1, u]*G[-u, 1 - u, 1 - u, 1 - u, v] + 
 2*as*ep^4*G[1, 1, u]*G[-u, 1 - u, 1 - u, 1 - u, v] + 
 (76*as^3*G[1, u]*G[-u, 1 - u, 1 - u, -u, v])/ep - 
 20*as^2*ep*G[1, u]*G[-u, 1 - u, 1 - u, -u, v] + 
 24*as^3*G[0, 1, u]*G[-u, 1 - u, 1 - u, -u, v] - 
 4*as^2*ep^2*G[0, 1, u]*G[-u, 1 - u, 1 - u, -u, v] - 
 36*as^3*G[1, 0, u]*G[-u, 1 - u, 1 - u, -u, v] - 
 276*as^3*G[1, 1, u]*G[-u, 1 - u, 1 - u, -u, v] + 
 48*as^2*ep^2*G[1, 1, u]*G[-u, 1 - u, 1 - u, -u, v] + 
 (8*as^3*G[1, u]*G[-u, 1 - u, -u, 0, v])/ep - 
 10*as^3*G[0, 1, u]*G[-u, 1 - u, -u, 0, v] + 
 4*as^2*ep^2*G[0, 1, u]*G[-u, 1 - u, -u, 0, v] - 
 8*as^3*G[1, 0, u]*G[-u, 1 - u, -u, 0, v] + 4*as^2*ep^2*G[1, 0, u]*
  G[-u, 1 - u, -u, 0, v] - 48*as^3*G[1, 1, u]*G[-u, 1 - u, -u, 0, v] + 
 8*as^2*G[-u, 1 - u, -u, 1 - u, v] - (24*as^3*G[-u, 1 - u, -u, 1 - u, v])/
  ep^2 + (8*as^3*G[0, u]*G[-u, 1 - u, -u, 1 - u, v])/ep + 
 (96*as^3*G[1, u]*G[-u, 1 - u, -u, 1 - u, v])/ep - 
 24*as^2*ep*G[1, u]*G[-u, 1 - u, -u, 1 - u, v] + 
 10*as^3*G[0, 0, u]*G[-u, 1 - u, -u, 1 - u, v] - 
 4*as^2*ep^2*G[0, 0, u]*G[-u, 1 - u, -u, 1 - u, v] + 
 60*as^3*G[0, 1, u]*G[-u, 1 - u, -u, 1 - u, v] - 
 16*as^2*ep^2*G[0, 1, u]*G[-u, 1 - u, -u, 1 - u, v] - 
 50*as^3*G[1, 0, u]*G[-u, 1 - u, -u, 1 - u, v] - 
 312*as^3*G[1, 1, u]*G[-u, 1 - u, -u, 1 - u, v] + 
 56*as^2*ep^2*G[1, 1, u]*G[-u, 1 - u, -u, 1 - u, v] + 
 (16*as^3*G[1, u]*G[-u, 1 - u, -u, -u, v])/ep - 
 8*as^2*ep*G[1, u]*G[-u, 1 - u, -u, -u, v] - 
 112*as^3*G[0, 1, u]*G[-u, 1 - u, -u, -u, v] + 
 16*as^2*ep^2*G[0, 1, u]*G[-u, 1 - u, -u, -u, v] + 
 16*as^3*G[1, 1, u]*G[-u, 1 - u, -u, -u, v] + 
 16*as^2*ep^2*G[1, 1, u]*G[-u, 1 - u, -u, -u, v] + 
 (12*as^3*G[1, u]*G[-u, -u, 0, 0, v])/ep - 
 4*as^2*ep*G[1, u]*G[-u, -u, 0, 0, v] + 16*as^3*G[0, 1, u]*
  G[-u, -u, 0, 0, v] - 4*as^2*ep^2*G[0, 1, u]*G[-u, -u, 0, 0, v] - 
 8*as^3*G[1, 0, u]*G[-u, -u, 0, 0, v] - 28*as^3*G[1, 1, u]*
  G[-u, -u, 0, 0, v] + 8*as^2*ep^2*G[1, 1, u]*G[-u, -u, 0, 0, v] - 
 (12*as^3*G[0, u]*G[-u, -u, 0, 1 - u, v])/ep + 
 4*as^2*ep*G[0, u]*G[-u, -u, 0, 1 - u, v] + 
 (8*as^3*G[1, u]*G[-u, -u, 0, 1 - u, v])/ep + 
 40*as^3*G[0, 0, u]*G[-u, -u, 0, 1 - u, v] - 12*as^2*ep^2*G[0, 0, u]*
  G[-u, -u, 0, 1 - u, v] + 36*as^3*G[0, 1, u]*G[-u, -u, 0, 1 - u, v] - 
 8*as^2*ep^2*G[0, 1, u]*G[-u, -u, 0, 1 - u, v] + 
 20*as^3*G[1, 0, u]*G[-u, -u, 0, 1 - u, v] - 
 4*as^2*ep^2*G[1, 0, u]*G[-u, -u, 0, 1 - u, v] - 
 48*as^3*G[1, 1, u]*G[-u, -u, 0, 1 - u, v] - 
 (8*as^3*G[1, u]*G[-u, -u, 0, -u, v])/ep + 
 16*as^3*G[0, 1, u]*G[-u, -u, 0, -u, v] + 24*as^3*G[1, 1, u]*
  G[-u, -u, 0, -u, v] + (8*as^3*G[1, u]*G[-u, -u, 1 - u, 0, v])/ep - 
 8*as^3*G[0, 0, u]*G[-u, -u, 1 - u, 0, v] + 
 36*as^3*G[0, 1, u]*G[-u, -u, 1 - u, 0, v] - 
 8*as^2*ep^2*G[0, 1, u]*G[-u, -u, 1 - u, 0, v] + 
 16*as^3*G[1, 0, u]*G[-u, -u, 1 - u, 0, v] - 
 48*as^3*G[1, 1, u]*G[-u, -u, 1 - u, 0, v] + 
 8*as^2*G[-u, -u, 1 - u, 1 - u, v] - (24*as^3*G[-u, -u, 1 - u, 1 - u, v])/
  ep^2 + (8*as^3*G[0, u]*G[-u, -u, 1 - u, 1 - u, v])/ep + 
 (96*as^3*G[1, u]*G[-u, -u, 1 - u, 1 - u, v])/ep - 
 24*as^2*ep*G[1, u]*G[-u, -u, 1 - u, 1 - u, v] - 
 28*as^3*G[0, 0, u]*G[-u, -u, 1 - u, 1 - u, v] + 
 8*as^2*ep^2*G[0, 0, u]*G[-u, -u, 1 - u, 1 - u, v] - 
 20*as^3*G[0, 1, u]*G[-u, -u, 1 - u, 1 - u, v] + 
 12*as^2*ep^2*G[0, 1, u]*G[-u, -u, 1 - u, 1 - u, v] - 
 28*as^3*G[1, 0, u]*G[-u, -u, 1 - u, 1 - u, v] - 
 8*as^2*ep^2*G[1, 0, u]*G[-u, -u, 1 - u, 1 - u, v] - 
 312*as^3*G[1, 1, u]*G[-u, -u, 1 - u, 1 - u, v] + 
 56*as^2*ep^2*G[1, 1, u]*G[-u, -u, 1 - u, 1 - u, v] - 
 (8*as^3*G[1, u]*G[-u, -u, 1 - u, -u, v])/ep - 
 8*as^3*G[0, 1, u]*G[-u, -u, 1 - u, -u, v] - 16*as^2*ep^2*G[0, 1, u]*
  G[-u, -u, 1 - u, -u, v] + 8*as^3*G[1, 0, u]*G[-u, -u, 1 - u, -u, v] + 
 68*as^3*G[1, 1, u]*G[-u, -u, 1 - u, -u, v] + 
 4*as^2*ep^2*G[1, 1, u]*G[-u, -u, 1 - u, -u, v] - 
 (8*as^3*G[1, u]*G[-u, -u, -u, 0, v])/ep + 
 40*as^3*G[0, 1, u]*G[-u, -u, -u, 0, v] - 8*as^2*ep^2*G[0, 1, u]*
  G[-u, -u, -u, 0, v] - 8*as^3*G[1, 0, u]*G[-u, -u, -u, 0, v] + 
 24*as^3*G[1, 1, u]*G[-u, -u, -u, 0, v] - 8*as^2*G[-u, -u, -u, 1 - u, v] + 
 (24*as^3*G[-u, -u, -u, 1 - u, v])/ep^2 - 
 (8*as^3*G[0, u]*G[-u, -u, -u, 1 - u, v])/ep - 
 (40*as^3*G[1, u]*G[-u, -u, -u, 1 - u, v])/ep + 
 8*as^2*ep*G[1, u]*G[-u, -u, -u, 1 - u, v] - 
 24*as^3*G[0, 0, u]*G[-u, -u, -u, 1 - u, v] + 
 8*as^2*ep^2*G[0, 0, u]*G[-u, -u, -u, 1 - u, v] - 
 40*as^3*G[0, 1, u]*G[-u, -u, -u, 1 - u, v] + 
 56*as^3*G[1, 0, u]*G[-u, -u, -u, 1 - u, v] - 
 8*as^2*ep^2*G[1, 0, u]*G[-u, -u, -u, 1 - u, v] + 
 120*as^3*G[1, 1, u]*G[-u, -u, -u, 1 - u, v] - 
 8*as^2*ep^2*G[1, 1, u]*G[-u, -u, -u, 1 - u, v] - 
 (48*as^3*G[1, u]*G[-u, -u, -u, -u, v])/ep + 
 16*as^2*ep*G[1, u]*G[-u, -u, -u, -u, v] + 
 208*as^3*G[0, 1, u]*G[-u, -u, -u, -u, v] - 32*as^2*ep^2*G[0, 1, u]*
  G[-u, -u, -u, -u, v] + 16*as^3*G[1, 0, u]*G[-u, -u, -u, -u, v] - 
 16*as^3*G[1, 1, u]*G[-u, -u, -u, -u, v] - 16*as^2*ep^2*G[1, 1, u]*
  G[-u, -u, -u, -u, v] + (149*as^3*G[0, 0, 0, 0, 0, u])/(2*ep) - 
 18*as^2*ep*G[0, 0, 0, 0, 0, u] + as*ep^3*G[0, 0, 0, 0, 0, u] - 
 (375*as^3*G[0, v]*G[0, 0, 0, 0, 0, u])/2 + 
 34*as^2*ep^2*G[0, v]*G[0, 0, 0, 0, 0, u] - 
 as*ep^4*G[0, v]*G[0, 0, 0, 0, 0, u] - 
 (375*as^3*G[1 - u, v]*G[0, 0, 0, 0, 0, u])/2 + 
 34*as^2*ep^2*G[1 - u, v]*G[0, 0, 0, 0, 0, u] - 
 as*ep^4*G[1 - u, v]*G[0, 0, 0, 0, 0, u] + (149*as^3*G[0, 0, 0, 0, 0, v])/
  (2*ep) - 18*as^2*ep*G[0, 0, 0, 0, 0, v] + as*ep^3*G[0, 0, 0, 0, 0, v] - 
 (375*as^3*G[0, u]*G[0, 0, 0, 0, 0, v])/2 + 
 34*as^2*ep^2*G[0, u]*G[0, 0, 0, 0, 0, v] - 
 as*ep^4*G[0, u]*G[0, 0, 0, 0, 0, v] - (375*as^3*G[1, u]*G[0, 0, 0, 0, 0, v])/
  2 + 34*as^2*ep^2*G[1, u]*G[0, 0, 0, 0, 0, v] - 
 as*ep^4*G[1, u]*G[0, 0, 0, 0, 0, v] + (5*as^3*G[0, 0, 0, 0, 1, u])/(2*ep) - 
 2*as^2*ep*G[0, 0, 0, 0, 1, u] + as*ep^3*G[0, 0, 0, 0, 1, u] - 
 (7*as^3*G[0, v]*G[0, 0, 0, 0, 1, u])/2 + 2*as^2*ep^2*G[0, v]*
  G[0, 0, 0, 0, 1, u] - as*ep^4*G[0, v]*G[0, 0, 0, 0, 1, u] + 
 10*as^3*G[1, v]*G[0, 0, 0, 0, 1, u] - 6*as^2*ep^2*G[1, v]*
  G[0, 0, 0, 0, 1, u] - (215*as^3*G[1 - u, v]*G[0, 0, 0, 0, 1, u])/2 + 
 18*as^2*ep^2*G[1 - u, v]*G[0, 0, 0, 0, 1, u] - 
 as*ep^4*G[1 - u, v]*G[0, 0, 0, 0, 1, u] + 
 212*as^3*G[-u, v]*G[0, 0, 0, 0, 1, u] - 34*as^2*ep^2*G[-u, v]*
  G[0, 0, 0, 0, 1, u] + (149*as^3*G[0, 0, 0, 0, 1 - u, v])/(2*ep) - 
 18*as^2*ep*G[0, 0, 0, 0, 1 - u, v] + as*ep^3*G[0, 0, 0, 0, 1 - u, v] - 
 (103*as^3*G[0, u]*G[0, 0, 0, 0, 1 - u, v])/2 + 
 6*as^2*ep^2*G[0, u]*G[0, 0, 0, 0, 1 - u, v] - 
 as*ep^4*G[0, u]*G[0, 0, 0, 0, 1 - u, v] - 
 (375*as^3*G[1, u]*G[0, 0, 0, 0, 1 - u, v])/2 + 
 34*as^2*ep^2*G[1, u]*G[0, 0, 0, 0, 1 - u, v] - 
 as*ep^4*G[1, u]*G[0, 0, 0, 0, 1 - u, v] + 
 13*as^3*G[1, u]*G[0, 0, 0, 0, -u, v] - 8*as^2*ep^2*G[1, u]*
  G[0, 0, 0, 0, -u, v] + 2*as*ep^4*G[1, u]*G[0, 0, 0, 0, -u, v] - 
 (109*as^3*G[0, 0, 0, 1, 0, u])/(2*ep) + 18*as^2*ep*G[0, 0, 0, 1, 0, u] - 
 as*ep^3*G[0, 0, 0, 1, 0, u] + (255*as^3*G[0, v]*G[0, 0, 0, 1, 0, u])/2 - 
 34*as^2*ep^2*G[0, v]*G[0, 0, 0, 1, 0, u] + 
 as*ep^4*G[0, v]*G[0, 0, 0, 1, 0, u] - 38*as^3*G[1, v]*G[0, 0, 0, 1, 0, u] + 
 8*as^2*ep^2*G[1, v]*G[0, 0, 0, 1, 0, u] - 
 (55*as^3*G[1 - u, v]*G[0, 0, 0, 1, 0, u])/2 + 
 16*as^2*ep^2*G[1 - u, v]*G[0, 0, 0, 1, 0, u] - 
 as*ep^4*G[1 - u, v]*G[0, 0, 0, 1, 0, u] + 
 32*as^3*G[-u, v]*G[0, 0, 0, 1, 0, u] - 8*as^2*ep^2*G[-u, v]*
  G[0, 0, 0, 1, 0, u] - (123*as^3*G[0, 0, 0, 1, 0, v])/ep + 
 36*as^2*ep*G[0, 0, 0, 1, 0, v] - 2*as*ep^3*G[0, 0, 0, 1, 0, v] + 
 114*as^3*G[0, u]*G[0, 0, 0, 1, 0, v] - 16*as^2*ep^2*G[0, u]*
  G[0, 0, 0, 1, 0, v] + 114*as^3*G[1, u]*G[0, 0, 0, 1, 0, v] - 
 16*as^2*ep^2*G[1, u]*G[0, 0, 0, 1, 0, v] - (37*as^3*G[0, 0, 0, 1, 1, u])/
  (2*ep) + 10*as^2*ep*G[0, 0, 0, 1, 1, u] - as*ep^3*G[0, 0, 0, 1, 1, u] + 
 (71*as^3*G[0, v]*G[0, 0, 0, 1, 1, u])/2 - 18*as^2*ep^2*G[0, v]*
  G[0, 0, 0, 1, 1, u] + as*ep^4*G[0, v]*G[0, 0, 0, 1, 1, u] - 
 22*as^3*G[1, v]*G[0, 0, 0, 1, 1, u] + 4*as^2*ep^2*G[1, v]*
  G[0, 0, 0, 1, 1, u] + (183*as^3*G[1 - u, v]*G[0, 0, 0, 1, 1, u])/2 - 
 38*as^2*ep^2*G[1 - u, v]*G[0, 0, 0, 1, 1, u] + 
 as*ep^4*G[1 - u, v]*G[0, 0, 0, 1, 1, u] - 
 32*as^3*G[-u, v]*G[0, 0, 0, 1, 1, u] + 20*as^2*ep^2*G[-u, v]*
  G[0, 0, 0, 1, 1, u] + (149*as^3*G[0, 0, 0, 1 - u, 0, v])/(2*ep) - 
 18*as^2*ep*G[0, 0, 0, 1 - u, 0, v] + as*ep^3*G[0, 0, 0, 1 - u, 0, v] - 
 (25*as^3*G[0, u]*G[0, 0, 0, 1 - u, 0, v])/2 - 
 14*as^2*ep^2*G[0, u]*G[0, 0, 0, 1 - u, 0, v] + 
 as*ep^4*G[0, u]*G[0, 0, 0, 1 - u, 0, v] - 
 (375*as^3*G[1, u]*G[0, 0, 0, 1 - u, 0, v])/2 + 
 34*as^2*ep^2*G[1, u]*G[0, 0, 0, 1 - u, 0, v] - 
 as*ep^4*G[1, u]*G[0, 0, 0, 1 - u, 0, v] + 
 (149*as^3*G[0, 0, 0, 1 - u, 1 - u, v])/(2*ep) - 
 18*as^2*ep*G[0, 0, 0, 1 - u, 1 - u, v] + 
 as*ep^3*G[0, 0, 0, 1 - u, 1 - u, v] - 
 (17*as^3*G[0, u]*G[0, 0, 0, 1 - u, 1 - u, v])/2 + 
 as*ep^4*G[0, u]*G[0, 0, 0, 1 - u, 1 - u, v] - 
 (375*as^3*G[1, u]*G[0, 0, 0, 1 - u, 1 - u, v])/2 + 
 34*as^2*ep^2*G[1, u]*G[0, 0, 0, 1 - u, 1 - u, v] - 
 as*ep^4*G[1, u]*G[0, 0, 0, 1 - u, 1 - u, v] + 
 58*as^3*G[1, u]*G[0, 0, 0, 1 - u, -u, v] - 
 16*as^2*ep^2*G[1, u]*G[0, 0, 0, 1 - u, -u, v] - 
 26*as^3*G[1, u]*G[0, 0, 0, -u, 0, v] + 12*as^2*ep^2*G[1, u]*
  G[0, 0, 0, -u, 0, v] - (6*as^3*G[0, 0, 0, -u, 1 - u, v])/ep + 
 4*as^2*ep*G[0, 0, 0, -u, 1 - u, v] - 
 2*as^3*G[0, u]*G[0, 0, 0, -u, 1 - u, v] - 
 2*as^2*ep^2*G[0, u]*G[0, 0, 0, -u, 1 - u, v] + 
 56*as^3*G[1, u]*G[0, 0, 0, -u, 1 - u, v] - 
 18*as^2*ep^2*G[1, u]*G[0, 0, 0, -u, 1 - u, v] + 
 36*as^3*G[1, u]*G[0, 0, 0, -u, -u, v] - 14*as^2*ep^2*G[1, u]*
  G[0, 0, 0, -u, -u, v] - (93*as^3*G[0, 0, 1, 0, 0, u])/(2*ep) + 
 14*as^2*ep*G[0, 0, 1, 0, 0, u] - as*ep^3*G[0, 0, 1, 0, 0, u] + 
 (223*as^3*G[0, v]*G[0, 0, 1, 0, 0, u])/2 - 
 26*as^2*ep^2*G[0, v]*G[0, 0, 1, 0, 0, u] + 
 as*ep^4*G[0, v]*G[0, 0, 1, 0, 0, u] - 10*as^3*G[1, v]*G[0, 0, 1, 0, 0, u] + 
 2*as^2*ep^2*G[1, v]*G[0, 0, 1, 0, 0, u] - 
 (15*as^3*G[1 - u, v]*G[0, 0, 1, 0, 0, u])/2 + 
 8*as^2*ep^2*G[1 - u, v]*G[0, 0, 1, 0, 0, u] - 
 as*ep^4*G[1 - u, v]*G[0, 0, 1, 0, 0, u] - 
 46*as^3*G[-u, v]*G[0, 0, 1, 0, 0, u] + 16*as^2*ep^2*G[-u, v]*
  G[0, 0, 1, 0, 0, u] - (129*as^3*G[0, 0, 1, 0, 0, v])/ep + 
 36*as^2*ep*G[0, 0, 1, 0, 0, v] - 2*as*ep^3*G[0, 0, 1, 0, 0, v] + 
 154*as^3*G[0, u]*G[0, 0, 1, 0, 0, v] - 24*as^2*ep^2*G[0, u]*
  G[0, 0, 1, 0, 0, v] + 154*as^3*G[1, u]*G[0, 0, 1, 0, 0, v] - 
 24*as^2*ep^2*G[1, u]*G[0, 0, 1, 0, 0, v] - (33*as^3*G[0, 0, 1, 0, 1, u])/
  (2*ep) + 8*as^2*ep*G[0, 0, 1, 0, 1, u] - as*ep^3*G[0, 0, 1, 0, 1, u] + 
 (67*as^3*G[0, v]*G[0, 0, 1, 0, 1, u])/2 - 14*as^2*ep^2*G[0, v]*
  G[0, 0, 1, 0, 1, u] + as*ep^4*G[0, v]*G[0, 0, 1, 0, 1, u] - 
 24*as^3*G[1, v]*G[0, 0, 1, 0, 1, u] + 8*as^2*ep^2*G[1, v]*
  G[0, 0, 1, 0, 1, u] + (51*as^3*G[1 - u, v]*G[0, 0, 1, 0, 1, u])/2 - 
 14*as^2*ep^2*G[1 - u, v]*G[0, 0, 1, 0, 1, u] + 
 as*ep^4*G[1 - u, v]*G[0, 0, 1, 0, 1, u] - 
 58*as^3*G[-u, v]*G[0, 0, 1, 0, 1, u] + 16*as^2*ep^2*G[-u, v]*
  G[0, 0, 1, 0, 1, u] - (38*as^3*G[0, 0, 1, 0, 1 - u, v])/ep + 
 8*as^2*ep*G[0, 0, 1, 0, 1 - u, v] - 4*as^3*G[0, u]*G[0, 0, 1, 0, 1 - u, v] + 
 4*as^2*ep^2*G[0, u]*G[0, 0, 1, 0, 1 - u, v] + 
 56*as^3*G[1, u]*G[0, 0, 1, 0, 1 - u, v] - 10*as^2*ep^2*G[1, u]*
  G[0, 0, 1, 0, 1 - u, v] - 16*as^3*G[1, u]*G[0, 0, 1, 0, -u, v] + 
 6*as^2*ep^2*G[1, u]*G[0, 0, 1, 0, -u, v] + (53*as^3*G[0, 0, 1, 1, 0, u])/
  (2*ep) - 10*as^2*ep*G[0, 0, 1, 1, 0, u] + as*ep^3*G[0, 0, 1, 1, 0, u] - 
 (119*as^3*G[0, v]*G[0, 0, 1, 1, 0, u])/2 + 
 18*as^2*ep^2*G[0, v]*G[0, 0, 1, 1, 0, u] - 
 as*ep^4*G[0, v]*G[0, 0, 1, 1, 0, u] + 30*as^3*G[1, v]*G[0, 0, 1, 1, 0, u] - 
 12*as^2*ep^2*G[1, v]*G[0, 0, 1, 1, 0, u] - 
 (129*as^3*G[1 - u, v]*G[0, 0, 1, 1, 0, u])/2 + 
 4*as^2*ep^2*G[1 - u, v]*G[0, 0, 1, 1, 0, u] + 
 as*ep^4*G[1 - u, v]*G[0, 0, 1, 1, 0, u] + 
 84*as^3*G[-u, v]*G[0, 0, 1, 1, 0, u] - 20*as^2*ep^2*G[-u, v]*
  G[0, 0, 1, 1, 0, u] + (52*as^3*G[0, 0, 1, 1, 0, v])/ep - 
 12*as^2*ep*G[0, 0, 1, 1, 0, v] - 28*as^3*G[0, u]*G[0, 0, 1, 1, 0, v] - 
 28*as^3*G[1, u]*G[0, 0, 1, 1, 0, v] + (77*as^3*G[0, 0, 1, 1, 1, u])/(2*ep) - 
 14*as^2*ep*G[0, 0, 1, 1, 1, u] + as*ep^3*G[0, 0, 1, 1, 1, u] - 
 (175*as^3*G[0, v]*G[0, 0, 1, 1, 1, u])/2 + 
 26*as^2*ep^2*G[0, v]*G[0, 0, 1, 1, 1, u] - 
 as*ep^4*G[0, v]*G[0, 0, 1, 1, 1, u] - 24*as^3*G[1, v]*G[0, 0, 1, 1, 1, u] + 
 6*as^2*ep^2*G[1, v]*G[0, 0, 1, 1, 1, u] - 
 (415*as^3*G[1 - u, v]*G[0, 0, 1, 1, 1, u])/2 + 
 46*as^2*ep^2*G[1 - u, v]*G[0, 0, 1, 1, 1, u] - 
 as*ep^4*G[1 - u, v]*G[0, 0, 1, 1, 1, u] + 
 152*as^3*G[-u, v]*G[0, 0, 1, 1, 1, u] - 28*as^2*ep^2*G[-u, v]*
  G[0, 0, 1, 1, 1, u] - (38*as^3*G[0, 0, 1, 1 - u, 0, v])/ep + 
 8*as^2*ep*G[0, 0, 1, 1 - u, 0, v] - 20*as^3*G[0, u]*
  G[0, 0, 1, 1 - u, 0, v] + 10*as^2*ep^2*G[0, u]*G[0, 0, 1, 1 - u, 0, v] + 
 56*as^3*G[1, u]*G[0, 0, 1, 1 - u, 0, v] - 10*as^2*ep^2*G[1, u]*
  G[0, 0, 1, 1 - u, 0, v] - 16*as^3*G[1, u]*G[0, 0, 1, 1 - u, -u, v] + 
 6*as^2*ep^2*G[1, u]*G[0, 0, 1, 1 - u, -u, v] + 
 (149*as^3*G[0, 0, 1 - u, 0, 0, v])/(2*ep) - 
 18*as^2*ep*G[0, 0, 1 - u, 0, 0, v] + as*ep^3*G[0, 0, 1 - u, 0, 0, v] - 
 (125*as^3*G[0, u]*G[0, 0, 1 - u, 0, 0, v])/2 + 
 6*as^2*ep^2*G[0, u]*G[0, 0, 1 - u, 0, 0, v] + 
 as*ep^4*G[0, u]*G[0, 0, 1 - u, 0, 0, v] - 
 (375*as^3*G[1, u]*G[0, 0, 1 - u, 0, 0, v])/2 + 
 34*as^2*ep^2*G[1, u]*G[0, 0, 1 - u, 0, 0, v] - 
 as*ep^4*G[1, u]*G[0, 0, 1 - u, 0, 0, v] + 
 (149*as^3*G[0, 0, 1 - u, 0, 1 - u, v])/(2*ep) - 
 18*as^2*ep*G[0, 0, 1 - u, 0, 1 - u, v] + 
 as*ep^3*G[0, 0, 1 - u, 0, 1 - u, v] - 
 (53*as^3*G[0, u]*G[0, 0, 1 - u, 0, 1 - u, v])/2 + 
 6*as^2*ep^2*G[0, u]*G[0, 0, 1 - u, 0, 1 - u, v] + 
 as*ep^4*G[0, u]*G[0, 0, 1 - u, 0, 1 - u, v] - 
 (375*as^3*G[1, u]*G[0, 0, 1 - u, 0, 1 - u, v])/2 + 
 34*as^2*ep^2*G[1, u]*G[0, 0, 1 - u, 0, 1 - u, v] - 
 as*ep^4*G[1, u]*G[0, 0, 1 - u, 0, 1 - u, v] + 
 38*as^3*G[1, u]*G[0, 0, 1 - u, 0, -u, v] - 
 12*as^2*ep^2*G[1, u]*G[0, 0, 1 - u, 0, -u, v] - 
 (38*as^3*G[0, 0, 1 - u, 1, 0, v])/ep + 8*as^2*ep*G[0, 0, 1 - u, 1, 0, v] - 
 12*as^3*G[0, u]*G[0, 0, 1 - u, 1, 0, v] + 
 8*as^2*ep^2*G[0, u]*G[0, 0, 1 - u, 1, 0, v] + 
 48*as^3*G[1, u]*G[0, 0, 1 - u, 1, 0, v] - 
 8*as^2*ep^2*G[1, u]*G[0, 0, 1 - u, 1, 0, v] + 
 (149*as^3*G[0, 0, 1 - u, 1 - u, 0, v])/(2*ep) - 
 18*as^2*ep*G[0, 0, 1 - u, 1 - u, 0, v] + 
 as*ep^3*G[0, 0, 1 - u, 1 - u, 0, v] - 
 (19*as^3*G[0, u]*G[0, 0, 1 - u, 1 - u, 0, v])/2 - 
 as*ep^4*G[0, u]*G[0, 0, 1 - u, 1 - u, 0, v] - 
 (375*as^3*G[1, u]*G[0, 0, 1 - u, 1 - u, 0, v])/2 + 
 34*as^2*ep^2*G[1, u]*G[0, 0, 1 - u, 1 - u, 0, v] - 
 as*ep^4*G[1, u]*G[0, 0, 1 - u, 1 - u, 0, v] + 
 (149*as^3*G[0, 0, 1 - u, 1 - u, 1 - u, v])/(2*ep) - 
 18*as^2*ep*G[0, 0, 1 - u, 1 - u, 1 - u, v] + 
 as*ep^3*G[0, 0, 1 - u, 1 - u, 1 - u, v] + 
 (9*as^3*G[0, u]*G[0, 0, 1 - u, 1 - u, 1 - u, v])/2 - 
 4*as^2*ep^2*G[0, u]*G[0, 0, 1 - u, 1 - u, 1 - u, v] - 
 as*ep^4*G[0, u]*G[0, 0, 1 - u, 1 - u, 1 - u, v] - 
 (375*as^3*G[1, u]*G[0, 0, 1 - u, 1 - u, 1 - u, v])/2 + 
 34*as^2*ep^2*G[1, u]*G[0, 0, 1 - u, 1 - u, 1 - u, v] - 
 as*ep^4*G[1, u]*G[0, 0, 1 - u, 1 - u, 1 - u, v] + 
 101*as^3*G[1, u]*G[0, 0, 1 - u, 1 - u, -u, v] - 
 28*as^2*ep^2*G[1, u]*G[0, 0, 1 - u, 1 - u, -u, v] + 
 2*as*ep^4*G[1, u]*G[0, 0, 1 - u, 1 - u, -u, v] + 
 12*as^3*G[1, u]*G[0, 0, 1 - u, -u, 0, v] - 
 4*as^2*ep^2*G[1, u]*G[0, 0, 1 - u, -u, 0, v] - 
 (31*as^3*G[0, 0, 1 - u, -u, 1 - u, v])/ep + 
 12*as^2*ep*G[0, 0, 1 - u, -u, 1 - u, v] - 
 2*as*ep^3*G[0, 0, 1 - u, -u, 1 - u, v] + 
 6*as^3*G[0, u]*G[0, 0, 1 - u, -u, 1 - u, v] + 
 117*as^3*G[1, u]*G[0, 0, 1 - u, -u, 1 - u, v] - 
 30*as^2*ep^2*G[1, u]*G[0, 0, 1 - u, -u, 1 - u, v] + 
 2*as*ep^4*G[1, u]*G[0, 0, 1 - u, -u, 1 - u, v] + 
 24*as^3*G[1, u]*G[0, 0, 1 - u, -u, -u, v] - 
 2*as^2*ep^2*G[1, u]*G[0, 0, 1 - u, -u, -u, v] + 
 24*as^3*G[1, u]*G[0, 0, -u, 0, 0, v] - 8*as^2*ep^2*G[1, u]*
  G[0, 0, -u, 0, 0, v] - (6*as^3*G[0, 0, -u, 0, 1 - u, v])/ep + 
 4*as^2*ep*G[0, 0, -u, 0, 1 - u, v] + 16*as^3*G[0, u]*
  G[0, 0, -u, 0, 1 - u, v] - 8*as^2*ep^2*G[0, u]*G[0, 0, -u, 0, 1 - u, v] + 
 56*as^3*G[1, u]*G[0, 0, -u, 0, 1 - u, v] - 
 18*as^2*ep^2*G[1, u]*G[0, 0, -u, 0, 1 - u, v] - 
 36*as^3*G[1, u]*G[0, 0, -u, 0, -u, v] + 16*as^2*ep^2*G[1, u]*
  G[0, 0, -u, 0, -u, v] - (6*as^3*G[0, 0, -u, 1 - u, 0, v])/ep + 
 4*as^2*ep*G[0, 0, -u, 1 - u, 0, v] + 36*as^3*G[0, u]*
  G[0, 0, -u, 1 - u, 0, v] - 12*as^2*ep^2*G[0, u]*G[0, 0, -u, 1 - u, 0, v] + 
 56*as^3*G[1, u]*G[0, 0, -u, 1 - u, 0, v] - 
 18*as^2*ep^2*G[1, u]*G[0, 0, -u, 1 - u, 0, v] - 
 (27*as^3*G[0, 0, -u, 1 - u, 1 - u, v])/ep + 
 10*as^2*ep*G[0, 0, -u, 1 - u, 1 - u, v] - 
 2*as*ep^3*G[0, 0, -u, 1 - u, 1 - u, v] - 
 24*as^3*G[0, u]*G[0, 0, -u, 1 - u, 1 - u, v] + 
 6*as^2*ep^2*G[0, u]*G[0, 0, -u, 1 - u, 1 - u, v] + 
 95*as^3*G[1, u]*G[0, 0, -u, 1 - u, 1 - u, v] - 
 22*as^2*ep^2*G[1, u]*G[0, 0, -u, 1 - u, 1 - u, v] + 
 2*as*ep^4*G[1, u]*G[0, 0, -u, 1 - u, 1 - u, v] - 
 12*as^3*G[1, u]*G[0, 0, -u, 1 - u, -u, v] + 
 8*as^2*ep^2*G[1, u]*G[0, 0, -u, 1 - u, -u, v] + 
 16*as^3*G[1, u]*G[0, 0, -u, -u, 0, v] - 6*as^2*ep^2*G[1, u]*
  G[0, 0, -u, -u, 0, v] - (6*as^3*G[0, 0, -u, -u, 1 - u, v])/ep + 
 2*as^2*ep*G[0, 0, -u, -u, 1 - u, v] + 
 6*as^3*G[0, u]*G[0, 0, -u, -u, 1 - u, v] - 
 20*as^3*G[1, u]*G[0, 0, -u, -u, 1 - u, v] + 
 12*as^2*ep^2*G[1, u]*G[0, 0, -u, -u, 1 - u, v] - 
 10*as^3*G[1, u]*G[0, 0, -u, -u, -u, v] - 2*as^2*ep^2*G[1, u]*
  G[0, 0, -u, -u, -u, v] - (109*as^3*G[0, 1, 0, 0, 0, u])/(2*ep) + 
 16*as^2*ep*G[0, 1, 0, 0, 0, u] - as*ep^3*G[0, 1, 0, 0, 0, u] + 
 (263*as^3*G[0, v]*G[0, 1, 0, 0, 0, u])/2 - 
 30*as^2*ep^2*G[0, v]*G[0, 1, 0, 0, 0, u] + 
 as*ep^4*G[0, v]*G[0, 1, 0, 0, 0, u] + 24*as^3*G[1, v]*G[0, 1, 0, 0, 0, u] - 
 6*as^2*ep^2*G[1, v]*G[0, 1, 0, 0, 0, u] + 
 (29*as^3*G[1 - u, v]*G[0, 1, 0, 0, 0, u])/2 + 
 2*as^2*ep^2*G[1 - u, v]*G[0, 1, 0, 0, 0, u] - 
 as*ep^4*G[1 - u, v]*G[0, 1, 0, 0, 0, u] - 
 4*as^3*G[-u, v]*G[0, 1, 0, 0, 0, u] + 4*as^2*ep^2*G[-u, v]*
  G[0, 1, 0, 0, 0, u] - (117*as^3*G[0, 1, 0, 0, 0, v])/ep + 
 32*as^2*ep*G[0, 1, 0, 0, 0, v] - 2*as*ep^3*G[0, 1, 0, 0, 0, v] + 
 170*as^3*G[0, u]*G[0, 1, 0, 0, 0, v] - 28*as^2*ep^2*G[0, u]*
  G[0, 1, 0, 0, 0, v] + 170*as^3*G[1, u]*G[0, 1, 0, 0, 0, v] - 
 28*as^2*ep^2*G[1, u]*G[0, 1, 0, 0, 0, v] - (25*as^3*G[0, 1, 0, 0, 1, u])/
  (2*ep) + 6*as^2*ep*G[0, 1, 0, 0, 1, u] - as*ep^3*G[0, 1, 0, 0, 1, u] + 
 (51*as^3*G[0, v]*G[0, 1, 0, 0, 1, u])/2 - 10*as^2*ep^2*G[0, v]*
  G[0, 1, 0, 0, 1, u] + as*ep^4*G[0, v]*G[0, 1, 0, 0, 1, u] - 
 26*as^3*G[1, v]*G[0, 1, 0, 0, 1, u] + 12*as^2*ep^2*G[1, v]*
  G[0, 1, 0, 0, 1, u] + (95*as^3*G[1 - u, v]*G[0, 1, 0, 0, 1, u])/2 - 
 16*as^2*ep^2*G[1 - u, v]*G[0, 1, 0, 0, 1, u] + 
 as*ep^4*G[1 - u, v]*G[0, 1, 0, 0, 1, u] + 
 22*as^3*G[-u, v]*G[0, 1, 0, 0, 1, u] - 16*as^2*ep^2*G[-u, v]*
  G[0, 1, 0, 0, 1, u] - (54*as^3*G[0, 1, 0, 0, 1 - u, v])/ep + 
 12*as^2*ep*G[0, 1, 0, 0, 1 - u, v] + 32*as^3*G[0, u]*
  G[0, 1, 0, 0, 1 - u, v] - 4*as^2*ep^2*G[0, u]*G[0, 1, 0, 0, 1 - u, v] + 
 102*as^3*G[1, u]*G[0, 1, 0, 0, 1 - u, v] - 
 20*as^2*ep^2*G[1, u]*G[0, 1, 0, 0, 1 - u, v] - 
 74*as^3*G[1, u]*G[0, 1, 0, 0, -u, v] + 24*as^2*ep^2*G[1, u]*
  G[0, 1, 0, 0, -u, v] + (73*as^3*G[0, 1, 0, 1, 0, u])/(2*ep) - 
 14*as^2*ep*G[0, 1, 0, 1, 0, u] + as*ep^3*G[0, 1, 0, 1, 0, u] - 
 (163*as^3*G[0, v]*G[0, 1, 0, 1, 0, u])/2 + 
 26*as^2*ep^2*G[0, v]*G[0, 1, 0, 1, 0, u] - 
 as*ep^4*G[0, v]*G[0, 1, 0, 1, 0, u] + 32*as^3*G[1, v]*G[0, 1, 0, 1, 0, u] - 
 8*as^2*ep^2*G[1, v]*G[0, 1, 0, 1, 0, u] - 
 (161*as^3*G[1 - u, v]*G[0, 1, 0, 1, 0, u])/2 + 
 10*as^2*ep^2*G[1 - u, v]*G[0, 1, 0, 1, 0, u] + 
 as*ep^4*G[1 - u, v]*G[0, 1, 0, 1, 0, u] + 
 6*as^3*G[-u, v]*G[0, 1, 0, 1, 0, u] + 4*as^2*ep^2*G[-u, v]*
  G[0, 1, 0, 1, 0, u] + (64*as^3*G[0, 1, 0, 1, 0, v])/ep - 
 16*as^2*ep*G[0, 1, 0, 1, 0, v] - 32*as^3*G[0, u]*G[0, 1, 0, 1, 0, v] - 
 32*as^3*G[1, u]*G[0, 1, 0, 1, 0, v] + (61*as^3*G[0, 1, 0, 1, 1, u])/(2*ep) - 
 12*as^2*ep*G[0, 1, 0, 1, 1, u] + as*ep^3*G[0, 1, 0, 1, 1, u] - 
 (135*as^3*G[0, v]*G[0, 1, 0, 1, 1, u])/2 + 
 22*as^2*ep^2*G[0, v]*G[0, 1, 0, 1, 1, u] - 
 as*ep^4*G[0, v]*G[0, 1, 0, 1, 1, u] + 14*as^3*G[1, v]*G[0, 1, 0, 1, 1, u] - 
 2*as^2*ep^2*G[1, v]*G[0, 1, 0, 1, 1, u] - 
 (395*as^3*G[1 - u, v]*G[0, 1, 0, 1, 1, u])/2 + 
 46*as^2*ep^2*G[1 - u, v]*G[0, 1, 0, 1, 1, u] - 
 as*ep^4*G[1 - u, v]*G[0, 1, 0, 1, 1, u] + 
 74*as^3*G[-u, v]*G[0, 1, 0, 1, 1, u] - 10*as^2*ep^2*G[-u, v]*
  G[0, 1, 0, 1, 1, u] - (54*as^3*G[0, 1, 0, 1 - u, 0, v])/ep + 
 12*as^2*ep*G[0, 1, 0, 1 - u, 0, v] - 16*as^3*G[0, u]*
  G[0, 1, 0, 1 - u, 0, v] + 12*as^2*ep^2*G[0, u]*G[0, 1, 0, 1 - u, 0, v] + 
 102*as^3*G[1, u]*G[0, 1, 0, 1 - u, 0, v] - 
 20*as^2*ep^2*G[1, u]*G[0, 1, 0, 1 - u, 0, v] - 
 (26*as^3*G[0, 1, 0, 1 - u, 1 - u, v])/ep + 
 6*as^2*ep*G[0, 1, 0, 1 - u, 1 - u, v] - 
 28*as^3*G[0, u]*G[0, 1, 0, 1 - u, 1 - u, v] + 
 8*as^2*ep^2*G[0, u]*G[0, 1, 0, 1 - u, 1 - u, v] + 
 56*as^3*G[1, u]*G[0, 1, 0, 1 - u, 1 - u, v] - 
 10*as^2*ep^2*G[1, u]*G[0, 1, 0, 1 - u, 1 - u, v] - 
 34*as^3*G[1, u]*G[0, 1, 0, 1 - u, -u, v] + 
 10*as^2*ep^2*G[1, u]*G[0, 1, 0, 1 - u, -u, v] - 
 26*as^3*G[1, u]*G[0, 1, 0, -u, 0, v] + 8*as^2*ep^2*G[1, u]*
  G[0, 1, 0, -u, 0, v] + (6*as^3*G[0, 1, 0, -u, 1 - u, v])/ep - 
 2*as^2*ep*G[0, 1, 0, -u, 1 - u, v] + 22*as^3*G[0, u]*
  G[0, 1, 0, -u, 1 - u, v] - 8*as^2*ep^2*G[0, u]*G[0, 1, 0, -u, 1 - u, v] - 
 12*as^3*G[1, u]*G[0, 1, 0, -u, 1 - u, v] + 
 2*as^2*ep^2*G[1, u]*G[0, 1, 0, -u, 1 - u, v] - 
 40*as^3*G[1, u]*G[0, 1, 0, -u, -u, v] + 14*as^2*ep^2*G[1, u]*
  G[0, 1, 0, -u, -u, v] + (61*as^3*G[0, 1, 1, 0, 0, u])/(2*ep) - 
 12*as^2*ep*G[0, 1, 1, 0, 0, u] + as*ep^3*G[0, 1, 1, 0, 0, u] - 
 (135*as^3*G[0, v]*G[0, 1, 1, 0, 0, u])/2 + 
 22*as^2*ep^2*G[0, v]*G[0, 1, 1, 0, 0, u] - 
 as*ep^4*G[0, v]*G[0, 1, 1, 0, 0, u] + 18*as^3*G[1, v]*G[0, 1, 1, 0, 0, u] - 
 4*as^2*ep^2*G[1, v]*G[0, 1, 1, 0, 0, u] + 
 (47*as^3*G[1 - u, v]*G[0, 1, 1, 0, 0, u])/2 - 
 20*as^2*ep^2*G[1 - u, v]*G[0, 1, 1, 0, 0, u] + 
 as*ep^4*G[1 - u, v]*G[0, 1, 1, 0, 0, u] - 
 6*as^3*G[-u, v]*G[0, 1, 1, 0, 0, u] + 8*as^2*ep^2*G[-u, v]*
  G[0, 1, 1, 0, 0, u] + (108*as^3*G[0, 1, 1, 0, 0, v])/ep - 
 28*as^2*ep*G[0, 1, 1, 0, 0, v] - 52*as^3*G[0, u]*G[0, 1, 1, 0, 0, v] - 
 52*as^3*G[1, u]*G[0, 1, 1, 0, 0, v] + (61*as^3*G[0, 1, 1, 0, 1, u])/(2*ep) - 
 12*as^2*ep*G[0, 1, 1, 0, 1, u] + as*ep^3*G[0, 1, 1, 0, 1, u] - 
 (135*as^3*G[0, v]*G[0, 1, 1, 0, 1, u])/2 + 
 22*as^2*ep^2*G[0, v]*G[0, 1, 1, 0, 1, u] - 
 as*ep^4*G[0, v]*G[0, 1, 1, 0, 1, u] + 30*as^3*G[1, v]*G[0, 1, 1, 0, 1, u] - 
 8*as^2*ep^2*G[1, v]*G[0, 1, 1, 0, 1, u] - 
 (319*as^3*G[1 - u, v]*G[0, 1, 1, 0, 1, u])/2 + 
 42*as^2*ep^2*G[1 - u, v]*G[0, 1, 1, 0, 1, u] - 
 as*ep^4*G[1 - u, v]*G[0, 1, 1, 0, 1, u] + 
 72*as^3*G[-u, v]*G[0, 1, 1, 0, 1, u] - 14*as^2*ep^2*G[-u, v]*
  G[0, 1, 1, 0, 1, u] + (8*as^3*G[0, 1, 1, 0, 1 - u, v])/ep + 
 8*as^3*G[0, u]*G[0, 1, 1, 0, 1 - u, v] - 
 16*as^3*G[1, u]*G[0, 1, 1, 0, 1 - u, v] + 
 4*as^2*ep^2*G[1, u]*G[0, 1, 1, 0, 1 - u, v] + 
 8*as^3*G[1, u]*G[0, 1, 1, 0, -u, v] - 4*as^2*ep^2*G[1, u]*
  G[0, 1, 1, 0, -u, v] - (25*as^3*G[0, 1, 1, 1, 0, u])/(2*ep) + 
 6*as^2*ep*G[0, 1, 1, 1, 0, u] - as*ep^3*G[0, 1, 1, 1, 0, u] + 
 (51*as^3*G[0, v]*G[0, 1, 1, 1, 0, u])/2 - 10*as^2*ep^2*G[0, v]*
  G[0, 1, 1, 1, 0, u] + as*ep^4*G[0, v]*G[0, 1, 1, 1, 0, u] - 
 14*as^3*G[1, v]*G[0, 1, 1, 1, 0, u] + 6*as^2*ep^2*G[1, v]*
  G[0, 1, 1, 1, 0, u] - (3*as^3*G[1 - u, v]*G[0, 1, 1, 1, 0, u])/2 + 
 16*as^2*ep^2*G[1 - u, v]*G[0, 1, 1, 1, 0, u] - 
 as*ep^4*G[1 - u, v]*G[0, 1, 1, 1, 0, u] + 
 48*as^3*G[-u, v]*G[0, 1, 1, 1, 0, u] - 26*as^2*ep^2*G[-u, v]*
  G[0, 1, 1, 1, 0, u] - (20*as^3*G[0, 1, 1, 1, 0, v])/ep + 
 4*as^2*ep*G[0, 1, 1, 1, 0, v] + 12*as^3*G[0, u]*G[0, 1, 1, 1, 0, v] + 
 12*as^3*G[1, u]*G[0, 1, 1, 1, 0, v] - (109*as^3*G[0, 1, 1, 1, 1, u])/
  (2*ep) + 16*as^2*ep*G[0, 1, 1, 1, 1, u] - as*ep^3*G[0, 1, 1, 1, 1, u] + 
 (263*as^3*G[0, v]*G[0, 1, 1, 1, 1, u])/2 - 
 30*as^2*ep^2*G[0, v]*G[0, 1, 1, 1, 1, u] + 
 as*ep^4*G[0, v]*G[0, 1, 1, 1, 1, u] + 
 (263*as^3*G[1 - u, v]*G[0, 1, 1, 1, 1, u])/2 - 
 30*as^2*ep^2*G[1 - u, v]*G[0, 1, 1, 1, 1, u] + 
 as*ep^4*G[1 - u, v]*G[0, 1, 1, 1, 1, u] - 
 122*as^3*G[-u, v]*G[0, 1, 1, 1, 1, u] + 26*as^2*ep^2*G[-u, v]*
  G[0, 1, 1, 1, 1, u] + (8*as^3*G[0, 1, 1, 1 - u, 0, v])/ep + 
 16*as^3*G[0, u]*G[0, 1, 1, 1 - u, 0, v] - 
 4*as^2*ep^2*G[0, u]*G[0, 1, 1, 1 - u, 0, v] - 
 16*as^3*G[1, u]*G[0, 1, 1, 1 - u, 0, v] + 
 4*as^2*ep^2*G[1, u]*G[0, 1, 1, 1 - u, 0, v] + 
 8*as^3*G[1, u]*G[0, 1, 1, 1 - u, -u, v] - 
 4*as^2*ep^2*G[1, u]*G[0, 1, 1, 1 - u, -u, v] - 
 (54*as^3*G[0, 1, 1 - u, 0, 0, v])/ep + 12*as^2*ep*G[0, 1, 1 - u, 0, 0, v] - 
 42*as^3*G[0, u]*G[0, 1, 1 - u, 0, 0, v] + 20*as^2*ep^2*G[0, u]*
  G[0, 1, 1 - u, 0, 0, v] + 102*as^3*G[1, u]*G[0, 1, 1 - u, 0, 0, v] - 
 20*as^2*ep^2*G[1, u]*G[0, 1, 1 - u, 0, 0, v] - 
 (26*as^3*G[0, 1, 1 - u, 0, 1 - u, v])/ep + 
 6*as^2*ep*G[0, 1, 1 - u, 0, 1 - u, v] - 
 6*as^3*G[0, u]*G[0, 1, 1 - u, 0, 1 - u, v] + 
 56*as^3*G[1, u]*G[0, 1, 1 - u, 0, 1 - u, v] - 
 10*as^2*ep^2*G[1, u]*G[0, 1, 1 - u, 0, 1 - u, v] - 
 34*as^3*G[1, u]*G[0, 1, 1 - u, 0, -u, v] + 
 10*as^2*ep^2*G[1, u]*G[0, 1, 1 - u, 0, -u, v] + 
 (8*as^3*G[0, 1, 1 - u, 1, 0, v])/ep + 
 42*as^3*G[0, u]*G[0, 1, 1 - u, 1, 0, v] - 12*as^2*ep^2*G[0, u]*
  G[0, 1, 1 - u, 1, 0, v] - 42*as^3*G[1, u]*G[0, 1, 1 - u, 1, 0, v] + 
 12*as^2*ep^2*G[1, u]*G[0, 1, 1 - u, 1, 0, v] - 
 (26*as^3*G[0, 1, 1 - u, 1 - u, 0, v])/ep + 
 6*as^2*ep*G[0, 1, 1 - u, 1 - u, 0, v] - 
 2*as^3*G[0, u]*G[0, 1, 1 - u, 1 - u, 0, v] - 
 2*as^2*ep^2*G[0, u]*G[0, 1, 1 - u, 1 - u, 0, v] + 
 56*as^3*G[1, u]*G[0, 1, 1 - u, 1 - u, 0, v] - 
 10*as^2*ep^2*G[1, u]*G[0, 1, 1 - u, 1 - u, 0, v] - 
 26*as^3*G[1, u]*G[0, 1, 1 - u, 1 - u, -u, v] + 
 6*as^2*ep^2*G[1, u]*G[0, 1, 1 - u, 1 - u, -u, v] - 
 26*as^3*G[1, u]*G[0, 1, 1 - u, -u, 0, v] + 
 8*as^2*ep^2*G[1, u]*G[0, 1, 1 - u, -u, 0, v] + 
 (6*as^3*G[0, 1, 1 - u, -u, 1 - u, v])/ep - 
 2*as^2*ep*G[0, 1, 1 - u, -u, 1 - u, v] + 
 22*as^3*G[0, u]*G[0, 1, 1 - u, -u, 1 - u, v] - 
 8*as^2*ep^2*G[0, u]*G[0, 1, 1 - u, -u, 1 - u, v] - 
 12*as^3*G[1, u]*G[0, 1, 1 - u, -u, 1 - u, v] + 
 2*as^2*ep^2*G[1, u]*G[0, 1, 1 - u, -u, 1 - u, v] - 
 40*as^3*G[1, u]*G[0, 1, 1 - u, -u, -u, v] + 
 14*as^2*ep^2*G[1, u]*G[0, 1, 1 - u, -u, -u, v] + 
 (149*as^3*G[0, 1 - u, 0, 0, 0, v])/(2*ep) - 
 18*as^2*ep*G[0, 1 - u, 0, 0, 0, v] + as*ep^3*G[0, 1 - u, 0, 0, 0, v] + 
 (3*as^3*G[0, u]*G[0, 1 - u, 0, 0, 0, v])/2 - 
 10*as^2*ep^2*G[0, u]*G[0, 1 - u, 0, 0, 0, v] + 
 as*ep^4*G[0, u]*G[0, 1 - u, 0, 0, 0, v] - 
 (375*as^3*G[1, u]*G[0, 1 - u, 0, 0, 0, v])/2 + 
 34*as^2*ep^2*G[1, u]*G[0, 1 - u, 0, 0, 0, v] - 
 as*ep^4*G[1, u]*G[0, 1 - u, 0, 0, 0, v] + 
 (149*as^3*G[0, 1 - u, 0, 0, 1 - u, v])/(2*ep) - 
 18*as^2*ep*G[0, 1 - u, 0, 0, 1 - u, v] + 
 as*ep^3*G[0, 1 - u, 0, 0, 1 - u, v] - 
 (45*as^3*G[0, u]*G[0, 1 - u, 0, 0, 1 - u, v])/2 + 
 4*as^2*ep^2*G[0, u]*G[0, 1 - u, 0, 0, 1 - u, v] + 
 as*ep^4*G[0, u]*G[0, 1 - u, 0, 0, 1 - u, v] - 
 (375*as^3*G[1, u]*G[0, 1 - u, 0, 0, 1 - u, v])/2 + 
 34*as^2*ep^2*G[1, u]*G[0, 1 - u, 0, 0, 1 - u, v] - 
 as*ep^4*G[1, u]*G[0, 1 - u, 0, 0, 1 - u, v] + 
 72*as^3*G[1, u]*G[0, 1 - u, 0, 0, -u, v] - 
 22*as^2*ep^2*G[1, u]*G[0, 1 - u, 0, 0, -u, v] - 
 (26*as^3*G[0, 1 - u, 0, 1, 0, v])/ep + 4*as^2*ep*G[0, 1 - u, 0, 1, 0, v] + 
 24*as^3*G[0, u]*G[0, 1 - u, 0, 1, 0, v] - 
 4*as^2*ep^2*G[0, u]*G[0, 1 - u, 0, 1, 0, v] + 
 4*as^3*G[1, u]*G[0, 1 - u, 0, 1, 0, v] + 4*as^2*ep^2*G[1, u]*
  G[0, 1 - u, 0, 1, 0, v] + (149*as^3*G[0, 1 - u, 0, 1 - u, 0, v])/(2*ep) - 
 18*as^2*ep*G[0, 1 - u, 0, 1 - u, 0, v] + 
 as*ep^3*G[0, 1 - u, 0, 1 - u, 0, v] - 
 (131*as^3*G[0, u]*G[0, 1 - u, 0, 1 - u, 0, v])/2 + 
 20*as^2*ep^2*G[0, u]*G[0, 1 - u, 0, 1 - u, 0, v] - 
 as*ep^4*G[0, u]*G[0, 1 - u, 0, 1 - u, 0, v] - 
 (375*as^3*G[1, u]*G[0, 1 - u, 0, 1 - u, 0, v])/2 + 
 34*as^2*ep^2*G[1, u]*G[0, 1 - u, 0, 1 - u, 0, v] - 
 as*ep^4*G[1, u]*G[0, 1 - u, 0, 1 - u, 0, v] + 
 (149*as^3*G[0, 1 - u, 0, 1 - u, 1 - u, v])/(2*ep) - 
 18*as^2*ep*G[0, 1 - u, 0, 1 - u, 1 - u, v] + 
 as*ep^3*G[0, 1 - u, 0, 1 - u, 1 - u, v] + 
 (37*as^3*G[0, u]*G[0, 1 - u, 0, 1 - u, 1 - u, v])/2 - 
 4*as^2*ep^2*G[0, u]*G[0, 1 - u, 0, 1 - u, 1 - u, v] - 
 as*ep^4*G[0, u]*G[0, 1 - u, 0, 1 - u, 1 - u, v] - 
 (375*as^3*G[1, u]*G[0, 1 - u, 0, 1 - u, 1 - u, v])/2 + 
 34*as^2*ep^2*G[1, u]*G[0, 1 - u, 0, 1 - u, 1 - u, v] - 
 as*ep^4*G[1, u]*G[0, 1 - u, 0, 1 - u, 1 - u, v] + 
 63*as^3*G[1, u]*G[0, 1 - u, 0, 1 - u, -u, v] - 
 18*as^2*ep^2*G[1, u]*G[0, 1 - u, 0, 1 - u, -u, v] + 
 2*as*ep^4*G[1, u]*G[0, 1 - u, 0, 1 - u, -u, v] - 
 24*as^3*G[1, u]*G[0, 1 - u, 0, -u, 0, v] + 
 8*as^2*ep^2*G[1, u]*G[0, 1 - u, 0, -u, 0, v] - 
 (19*as^3*G[0, 1 - u, 0, -u, 1 - u, v])/ep + 
 8*as^2*ep*G[0, 1 - u, 0, -u, 1 - u, v] - 
 2*as*ep^3*G[0, 1 - u, 0, -u, 1 - u, v] + 
 34*as^3*G[0, u]*G[0, 1 - u, 0, -u, 1 - u, v] - 
 12*as^2*ep^2*G[0, u]*G[0, 1 - u, 0, -u, 1 - u, v] + 
 87*as^3*G[1, u]*G[0, 1 - u, 0, -u, 1 - u, v] - 
 22*as^2*ep^2*G[1, u]*G[0, 1 - u, 0, -u, 1 - u, v] + 
 2*as*ep^4*G[1, u]*G[0, 1 - u, 0, -u, 1 - u, v] + 
 48*as^3*G[1, u]*G[0, 1 - u, 0, -u, -u, v] - 
 12*as^2*ep^2*G[1, u]*G[0, 1 - u, 0, -u, -u, v] - 
 (54*as^3*G[0, 1 - u, 1, 0, 0, v])/ep + 12*as^2*ep*G[0, 1 - u, 1, 0, 0, v] - 
 16*as^3*G[0, u]*G[0, 1 - u, 1, 0, 0, v] + 12*as^2*ep^2*G[0, u]*
  G[0, 1 - u, 1, 0, 0, v] + 76*as^3*G[1, u]*G[0, 1 - u, 1, 0, 0, v] - 
 12*as^2*ep^2*G[1, u]*G[0, 1 - u, 1, 0, 0, v] - 
 (16*as^3*G[0, 1 - u, 1, 0, 1 - u, v])/ep + 
 4*as^2*ep*G[0, 1 - u, 1, 0, 1 - u, v] - 
 6*as^3*G[0, u]*G[0, 1 - u, 1, 0, 1 - u, v] + 
 22*as^3*G[1, u]*G[0, 1 - u, 1, 0, 1 - u, v] - 
 4*as^2*ep^2*G[1, u]*G[0, 1 - u, 1, 0, 1 - u, v] - 
 12*as^3*G[1, u]*G[0, 1 - u, 1, 0, -u, v] + 
 4*as^2*ep^2*G[1, u]*G[0, 1 - u, 1, 0, -u, v] + 
 (8*as^3*G[0, 1 - u, 1, 1, 0, v])/ep - (16*as^3*G[0, 1 - u, 1, 1 - u, 0, v])/
  ep + 4*as^2*ep*G[0, 1 - u, 1, 1 - u, 0, v] + 
 2*as^3*G[0, u]*G[0, 1 - u, 1, 1 - u, 0, v] - 
 4*as^2*ep^2*G[0, u]*G[0, 1 - u, 1, 1 - u, 0, v] + 
 22*as^3*G[1, u]*G[0, 1 - u, 1, 1 - u, 0, v] - 
 4*as^2*ep^2*G[1, u]*G[0, 1 - u, 1, 1 - u, 0, v] - 
 12*as^3*G[1, u]*G[0, 1 - u, 1, 1 - u, -u, v] + 
 4*as^2*ep^2*G[1, u]*G[0, 1 - u, 1, 1 - u, -u, v] + 
 (149*as^3*G[0, 1 - u, 1 - u, 0, 0, v])/(2*ep) - 
 18*as^2*ep*G[0, 1 - u, 1 - u, 0, 0, v] + 
 as*ep^3*G[0, 1 - u, 1 - u, 0, 0, v] - 
 (23*as^3*G[0, u]*G[0, 1 - u, 1 - u, 0, 0, v])/2 + 
 2*as^2*ep^2*G[0, u]*G[0, 1 - u, 1 - u, 0, 0, v] - 
 as*ep^4*G[0, u]*G[0, 1 - u, 1 - u, 0, 0, v] - 
 (375*as^3*G[1, u]*G[0, 1 - u, 1 - u, 0, 0, v])/2 + 
 34*as^2*ep^2*G[1, u]*G[0, 1 - u, 1 - u, 0, 0, v] - 
 as*ep^4*G[1, u]*G[0, 1 - u, 1 - u, 0, 0, v] + 
 (149*as^3*G[0, 1 - u, 1 - u, 0, 1 - u, v])/(2*ep) - 
 18*as^2*ep*G[0, 1 - u, 1 - u, 0, 1 - u, v] + 
 as*ep^3*G[0, 1 - u, 1 - u, 0, 1 - u, v] + 
 (49*as^3*G[0, u]*G[0, 1 - u, 1 - u, 0, 1 - u, v])/2 - 
 8*as^2*ep^2*G[0, u]*G[0, 1 - u, 1 - u, 0, 1 - u, v] - 
 as*ep^4*G[0, u]*G[0, 1 - u, 1 - u, 0, 1 - u, v] - 
 (375*as^3*G[1, u]*G[0, 1 - u, 1 - u, 0, 1 - u, v])/2 + 
 34*as^2*ep^2*G[1, u]*G[0, 1 - u, 1 - u, 0, 1 - u, v] - 
 as*ep^4*G[1, u]*G[0, 1 - u, 1 - u, 0, 1 - u, v] + 
 75*as^3*G[1, u]*G[0, 1 - u, 1 - u, 0, -u, v] - 
 22*as^2*ep^2*G[1, u]*G[0, 1 - u, 1 - u, 0, -u, v] + 
 2*as*ep^4*G[1, u]*G[0, 1 - u, 1 - u, 0, -u, v] - 
 (43*as^3*G[0, 1 - u, 1 - u, 1, 0, v])/ep + 
 16*as^2*ep*G[0, 1 - u, 1 - u, 1, 0, v] - 
 2*as*ep^3*G[0, 1 - u, 1 - u, 1, 0, v] - 
 12*as^3*G[0, u]*G[0, 1 - u, 1 - u, 1, 0, v] + 
 4*as^2*ep^2*G[0, u]*G[0, 1 - u, 1 - u, 1, 0, v] + 
 38*as^3*G[1, u]*G[0, 1 - u, 1 - u, 1, 0, v] - 
 8*as^2*ep^2*G[1, u]*G[0, 1 - u, 1 - u, 1, 0, v] + 
 (149*as^3*G[0, 1 - u, 1 - u, 1 - u, 0, v])/(2*ep) - 
 18*as^2*ep*G[0, 1 - u, 1 - u, 1 - u, 0, v] + 
 as*ep^3*G[0, 1 - u, 1 - u, 1 - u, 0, v] + 
 (7*as^3*G[0, u]*G[0, 1 - u, 1 - u, 1 - u, 0, v])/2 - 
 6*as^2*ep^2*G[0, u]*G[0, 1 - u, 1 - u, 1 - u, 0, v] + 
 as*ep^4*G[0, u]*G[0, 1 - u, 1 - u, 1 - u, 0, v] - 
 (375*as^3*G[1, u]*G[0, 1 - u, 1 - u, 1 - u, 0, v])/2 + 
 34*as^2*ep^2*G[1, u]*G[0, 1 - u, 1 - u, 1 - u, 0, v] - 
 as*ep^4*G[1, u]*G[0, 1 - u, 1 - u, 1 - u, 0, v] + 
 (149*as^3*G[0, 1 - u, 1 - u, 1 - u, 1 - u, v])/(2*ep) - 
 18*as^2*ep*G[0, 1 - u, 1 - u, 1 - u, 1 - u, v] + 
 as*ep^3*G[0, 1 - u, 1 - u, 1 - u, 1 - u, v] - 
 (117*as^3*G[0, u]*G[0, 1 - u, 1 - u, 1 - u, 1 - u, v])/2 + 
 as*ep^4*G[0, u]*G[0, 1 - u, 1 - u, 1 - u, 1 - u, v] - 
 (375*as^3*G[1, u]*G[0, 1 - u, 1 - u, 1 - u, 1 - u, v])/2 + 
 34*as^2*ep^2*G[1, u]*G[0, 1 - u, 1 - u, 1 - u, 1 - u, v] - 
 as*ep^4*G[1, u]*G[0, 1 - u, 1 - u, 1 - u, 1 - u, v] + 
 120*as^3*G[1, u]*G[0, 1 - u, 1 - u, 1 - u, -u, v] - 
 18*as^2*ep^2*G[1, u]*G[0, 1 - u, 1 - u, 1 - u, -u, v] + 
 50*as^3*G[1, u]*G[0, 1 - u, 1 - u, -u, 0, v] - 
 12*as^2*ep^2*G[1, u]*G[0, 1 - u, 1 - u, -u, 0, v] - 
 (38*as^3*G[0, 1 - u, 1 - u, -u, 1 - u, v])/ep + 
 8*as^2*ep*G[0, 1 - u, 1 - u, -u, 1 - u, v] - 
 14*as^3*G[0, u]*G[0, 1 - u, 1 - u, -u, 1 - u, v] + 
 12*as^2*ep^2*G[0, u]*G[0, 1 - u, 1 - u, -u, 1 - u, v] + 
 130*as^3*G[1, u]*G[0, 1 - u, 1 - u, -u, 1 - u, v] - 
 18*as^2*ep^2*G[1, u]*G[0, 1 - u, 1 - u, -u, 1 - u, v] - 
 24*as^3*G[1, u]*G[0, 1 - u, 1 - u, -u, -u, v] + 
 4*as^2*ep^2*G[1, u]*G[0, 1 - u, 1 - u, -u, -u, v] - 
 12*as^3*G[1, u]*G[0, 1 - u, -u, 0, 0, v] + 
 4*as^2*ep^2*G[1, u]*G[0, 1 - u, -u, 0, 0, v] - 
 (4*as^3*G[0, 1 - u, -u, 0, 1 - u, v])/ep - 
 16*as^3*G[0, u]*G[0, 1 - u, -u, 0, 1 - u, v] + 
 2*as^2*ep^2*G[0, u]*G[0, 1 - u, -u, 0, 1 - u, v] + 
 40*as^3*G[1, u]*G[0, 1 - u, -u, 0, 1 - u, v] - 
 4*as^2*ep^2*G[1, u]*G[0, 1 - u, -u, 0, 1 - u, v] + 
 34*as^3*G[1, u]*G[0, 1 - u, -u, 0, -u, v] - 
 6*as^2*ep^2*G[1, u]*G[0, 1 - u, -u, 0, -u, v] - 
 (4*as^3*G[0, 1 - u, -u, 1 - u, 0, v])/ep + 
 2*as^3*G[0, u]*G[0, 1 - u, -u, 1 - u, 0, v] - 
 2*as^2*ep^2*G[0, u]*G[0, 1 - u, -u, 1 - u, 0, v] + 
 40*as^3*G[1, u]*G[0, 1 - u, -u, 1 - u, 0, v] - 
 4*as^2*ep^2*G[1, u]*G[0, 1 - u, -u, 1 - u, 0, v] - 
 (48*as^3*G[0, 1 - u, -u, 1 - u, 1 - u, v])/ep + 
 10*as^2*ep*G[0, 1 - u, -u, 1 - u, 1 - u, v] + 
 16*as^3*G[0, u]*G[0, 1 - u, -u, 1 - u, 1 - u, v] + 
 4*as^2*ep^2*G[0, u]*G[0, 1 - u, -u, 1 - u, 1 - u, v] + 
 146*as^3*G[1, u]*G[0, 1 - u, -u, 1 - u, 1 - u, v] - 
 22*as^2*ep^2*G[1, u]*G[0, 1 - u, -u, 1 - u, 1 - u, v] - 
 36*as^3*G[1, u]*G[0, 1 - u, -u, 1 - u, -u, v] + 
 4*as^2*ep^2*G[1, u]*G[0, 1 - u, -u, 1 - u, -u, v] + 
 10*as^3*G[1, u]*G[0, 1 - u, -u, -u, 0, v] - 
 (10*as^3*G[0, 1 - u, -u, -u, 1 - u, v])/ep + 
 6*as^2*ep*G[0, 1 - u, -u, -u, 1 - u, v] + 
 2*as^3*G[0, u]*G[0, 1 - u, -u, -u, 1 - u, v] - 
 6*as^3*G[1, u]*G[0, 1 - u, -u, -u, 1 - u, v] - 
 10*as^2*ep^2*G[1, u]*G[0, 1 - u, -u, -u, 1 - u, v] + 
 28*as^3*G[1, u]*G[0, 1 - u, -u, -u, -u, v] - 
 8*as^2*ep^2*G[1, u]*G[0, 1 - u, -u, -u, -u, v] - 
 40*as^3*G[1, u]*G[0, -u, 0, 0, 0, v] + 8*as^2*ep^2*G[1, u]*
  G[0, -u, 0, 0, 0, v] + (14*as^3*G[0, -u, 0, 0, 1 - u, v])/ep - 
 4*as^2*ep*G[0, -u, 0, 0, 1 - u, v] + 12*as^3*G[0, u]*
  G[0, -u, 0, 0, 1 - u, v] - 6*as^2*ep^2*G[0, u]*G[0, -u, 0, 0, 1 - u, v] + 
 12*as^3*G[1, u]*G[0, -u, 0, 0, 1 - u, v] - 
 4*as^2*ep^2*G[1, u]*G[0, -u, 0, 0, 1 - u, v] + 
 16*as^3*G[1, u]*G[0, -u, 0, 0, -u, v] - 2*as^2*ep^2*G[1, u]*
  G[0, -u, 0, 0, -u, v] - (12*as^3*G[0, -u, 0, 1, 0, v])/ep + 
 4*as^2*ep*G[0, -u, 0, 1, 0, v] + 44*as^3*G[0, u]*G[0, -u, 0, 1, 0, v] - 
 12*as^2*ep^2*G[0, u]*G[0, -u, 0, 1, 0, v] - 
 36*as^3*G[1, u]*G[0, -u, 0, 1, 0, v] + 12*as^2*ep^2*G[1, u]*
  G[0, -u, 0, 1, 0, v] + (14*as^3*G[0, -u, 0, 1 - u, 0, v])/ep - 
 4*as^2*ep*G[0, -u, 0, 1 - u, 0, v] - 38*as^3*G[0, u]*
  G[0, -u, 0, 1 - u, 0, v] + 12*as^2*ep^2*G[0, u]*G[0, -u, 0, 1 - u, 0, v] + 
 12*as^3*G[1, u]*G[0, -u, 0, 1 - u, 0, v] - 
 4*as^2*ep^2*G[1, u]*G[0, -u, 0, 1 - u, 0, v] - 
 (12*as^3*G[0, -u, 0, 1 - u, 1 - u, v])/ep + 
 2*as^2*ep*G[0, -u, 0, 1 - u, 1 - u, v] - 
 8*as^3*G[0, u]*G[0, -u, 0, 1 - u, 1 - u, v] - 
 4*as^2*ep^2*G[0, u]*G[0, -u, 0, 1 - u, 1 - u, v] + 
 68*as^3*G[1, u]*G[0, -u, 0, 1 - u, 1 - u, v] - 
 10*as^2*ep^2*G[1, u]*G[0, -u, 0, 1 - u, 1 - u, v] - 
 8*as^3*G[1, u]*G[0, -u, 0, 1 - u, -u, v] + 
 8*as^2*ep^2*G[1, u]*G[0, -u, 0, 1 - u, -u, v] + 
 8*as^3*G[1, u]*G[0, -u, 0, -u, 0, v] - 2*as^2*ep^2*G[1, u]*
  G[0, -u, 0, -u, 0, v] - (24*as^3*G[0, -u, 0, -u, 1 - u, v])/ep + 
 8*as^2*ep*G[0, -u, 0, -u, 1 - u, v] + 
 20*as^3*G[0, u]*G[0, -u, 0, -u, 1 - u, v] - 
 2*as^2*ep^2*G[0, u]*G[0, -u, 0, -u, 1 - u, v] + 
 24*as^3*G[1, u]*G[0, -u, 0, -u, 1 - u, v] - 
 20*as^3*G[1, u]*G[0, -u, 0, -u, -u, v] + 4*as^2*ep^2*G[1, u]*
  G[0, -u, 0, -u, -u, v] + (14*as^3*G[0, -u, 1 - u, 0, 0, v])/ep - 
 4*as^2*ep*G[0, -u, 1 - u, 0, 0, v] - 
 2*as^3*G[0, u]*G[0, -u, 1 - u, 0, 0, v] + 
 12*as^3*G[1, u]*G[0, -u, 1 - u, 0, 0, v] - 
 4*as^2*ep^2*G[1, u]*G[0, -u, 1 - u, 0, 0, v] - 
 (12*as^3*G[0, -u, 1 - u, 0, 1 - u, v])/ep + 
 2*as^2*ep*G[0, -u, 1 - u, 0, 1 - u, v] - 
 36*as^3*G[0, u]*G[0, -u, 1 - u, 0, 1 - u, v] + 
 8*as^2*ep^2*G[0, u]*G[0, -u, 1 - u, 0, 1 - u, v] + 
 68*as^3*G[1, u]*G[0, -u, 1 - u, 0, 1 - u, v] - 
 10*as^2*ep^2*G[1, u]*G[0, -u, 1 - u, 0, 1 - u, v] - 
 8*as^3*G[1, u]*G[0, -u, 1 - u, 0, -u, v] + 
 8*as^2*ep^2*G[1, u]*G[0, -u, 1 - u, 0, -u, v] - 
 (12*as^3*G[0, -u, 1 - u, 1, 0, v])/ep + 4*as^2*ep*G[0, -u, 1 - u, 1, 0, v] + 
 44*as^3*G[0, u]*G[0, -u, 1 - u, 1, 0, v] - 
 12*as^2*ep^2*G[0, u]*G[0, -u, 1 - u, 1, 0, v] - 
 36*as^3*G[1, u]*G[0, -u, 1 - u, 1, 0, v] + 
 12*as^2*ep^2*G[1, u]*G[0, -u, 1 - u, 1, 0, v] - 
 (12*as^3*G[0, -u, 1 - u, 1 - u, 0, v])/ep + 
 2*as^2*ep*G[0, -u, 1 - u, 1 - u, 0, v] - 
 2*as^3*G[0, u]*G[0, -u, 1 - u, 1 - u, 0, v] + 
 68*as^3*G[1, u]*G[0, -u, 1 - u, 1 - u, 0, v] - 
 10*as^2*ep^2*G[1, u]*G[0, -u, 1 - u, 1 - u, 0, v] - 
 (66*as^3*G[0, -u, 1 - u, 1 - u, 1 - u, v])/ep + 
 14*as^2*ep*G[0, -u, 1 - u, 1 - u, 1 - u, v] + 
 8*as^3*G[0, u]*G[0, -u, 1 - u, 1 - u, 1 - u, v] + 
 10*as^2*ep^2*G[0, u]*G[0, -u, 1 - u, 1 - u, 1 - u, v] + 
 190*as^3*G[1, u]*G[0, -u, 1 - u, 1 - u, 1 - u, v] - 
 30*as^2*ep^2*G[1, u]*G[0, -u, 1 - u, 1 - u, 1 - u, v] - 
 36*as^3*G[1, u]*G[0, -u, 1 - u, 1 - u, -u, v] - 
 64*as^3*G[1, u]*G[0, -u, 1 - u, -u, 0, v] + 
 24*as^2*ep^2*G[1, u]*G[0, -u, 1 - u, -u, 0, v] + 
 (8*as^3*G[0, -u, 1 - u, -u, 1 - u, v])/ep + 
 64*as^3*G[0, u]*G[0, -u, 1 - u, -u, 1 - u, v] - 
 24*as^2*ep^2*G[0, u]*G[0, -u, 1 - u, -u, 1 - u, v] - 
 48*as^3*G[1, u]*G[0, -u, 1 - u, -u, 1 - u, v] - 
 4*as^3*G[1, u]*G[0, -u, -u, 0, 0, v] + 
 4*as^3*G[0, u]*G[0, -u, -u, 0, 1 - u, v] + 
 32*as^3*G[1, u]*G[0, -u, -u, 0, 1 - u, v] - 
 8*as^2*ep^2*G[1, u]*G[0, -u, -u, 0, 1 - u, v] - 
 8*as^3*G[1, u]*G[0, -u, -u, 0, -u, v] + 
 32*as^3*G[1, u]*G[0, -u, -u, 1 - u, 0, v] - 
 8*as^2*ep^2*G[1, u]*G[0, -u, -u, 1 - u, 0, v] + 
 (8*as^3*G[0, -u, -u, 1 - u, 1 - u, v])/ep - 
 32*as^3*G[0, u]*G[0, -u, -u, 1 - u, 1 - u, v] + 
 8*as^2*ep^2*G[0, u]*G[0, -u, -u, 1 - u, 1 - u, v] - 
 48*as^3*G[1, u]*G[0, -u, -u, 1 - u, 1 - u, v] + 
 8*as^3*G[1, u]*G[0, -u, -u, 1 - u, -u, v] - 
 8*as^3*G[1, u]*G[0, -u, -u, -u, 0, v] - (8*as^3*G[0, -u, -u, -u, 1 - u, v])/
  ep + 8*as^3*G[0, u]*G[0, -u, -u, -u, 1 - u, v] + 
 24*as^3*G[1, u]*G[0, -u, -u, -u, 1 - u, v] + 
 16*as^3*G[1, u]*G[0, -u, -u, -u, -u, v] - (109*as^3*G[1, 0, 0, 0, 0, u])/
  (2*ep) + 16*as^2*ep*G[1, 0, 0, 0, 0, u] - as*ep^3*G[1, 0, 0, 0, 0, u] + 
 (263*as^3*G[0, v]*G[1, 0, 0, 0, 0, u])/2 - 
 30*as^2*ep^2*G[0, v]*G[1, 0, 0, 0, 0, u] + 
 as*ep^4*G[0, v]*G[1, 0, 0, 0, 0, u] + 
 (5*as^3*G[1 - u, v]*G[1, 0, 0, 0, 0, u])/2 + 
 4*as^2*ep^2*G[1 - u, v]*G[1, 0, 0, 0, 0, u] - 
 as*ep^4*G[1 - u, v]*G[1, 0, 0, 0, 0, u] + 
 20*as^3*G[-u, v]*G[1, 0, 0, 0, 0, u] - 2*as^2*ep^2*G[-u, v]*
  G[1, 0, 0, 0, 0, u] - (129*as^3*G[1, 0, 0, 0, 0, v])/ep + 
 34*as^2*ep*G[1, 0, 0, 0, 0, v] - 2*as*ep^3*G[1, 0, 0, 0, 0, v] + 
 190*as^3*G[0, u]*G[1, 0, 0, 0, 0, v] - 30*as^2*ep^2*G[0, u]*
  G[1, 0, 0, 0, 0, v] + 190*as^3*G[1, u]*G[1, 0, 0, 0, 0, v] - 
 30*as^2*ep^2*G[1, u]*G[1, 0, 0, 0, 0, v] - (25*as^3*G[1, 0, 0, 0, 1, u])/
  (2*ep) + 6*as^2*ep*G[1, 0, 0, 0, 1, u] - as*ep^3*G[1, 0, 0, 0, 1, u] + 
 (51*as^3*G[0, v]*G[1, 0, 0, 0, 1, u])/2 - 10*as^2*ep^2*G[0, v]*
  G[1, 0, 0, 0, 1, u] + as*ep^4*G[0, v]*G[1, 0, 0, 0, 1, u] - 
 14*as^3*G[1, v]*G[1, 0, 0, 0, 1, u] + 6*as^2*ep^2*G[1, v]*
  G[1, 0, 0, 0, 1, u] - (as^3*G[1 - u, v]*G[1, 0, 0, 0, 1, u])/2 + 
 6*as^2*ep^2*G[1 - u, v]*G[1, 0, 0, 0, 1, u] + 
 as*ep^4*G[1 - u, v]*G[1, 0, 0, 0, 1, u] - 
 20*as^3*G[-u, v]*G[1, 0, 0, 0, 1, u] - 4*as^2*ep^2*G[-u, v]*
  G[1, 0, 0, 0, 1, u] - (66*as^3*G[1, 0, 0, 0, 1 - u, v])/ep + 
 14*as^2*ep*G[1, 0, 0, 0, 1 - u, v] + 20*as^3*G[0, u]*
  G[1, 0, 0, 0, 1 - u, v] + 2*as^2*ep^2*G[0, u]*G[1, 0, 0, 0, 1 - u, v] + 
 128*as^3*G[1, u]*G[1, 0, 0, 0, 1 - u, v] - 
 20*as^2*ep^2*G[1, u]*G[1, 0, 0, 0, 1 - u, v] - 
 72*as^3*G[1, u]*G[1, 0, 0, 0, -u, v] + 18*as^2*ep^2*G[1, u]*
  G[1, 0, 0, 0, -u, v] + (61*as^3*G[1, 0, 0, 1, 0, u])/(2*ep) - 
 12*as^2*ep*G[1, 0, 0, 1, 0, u] + as*ep^3*G[1, 0, 0, 1, 0, u] - 
 (135*as^3*G[0, v]*G[1, 0, 0, 1, 0, u])/2 + 
 22*as^2*ep^2*G[0, v]*G[1, 0, 0, 1, 0, u] - 
 as*ep^4*G[0, v]*G[1, 0, 0, 1, 0, u] + 30*as^3*G[1, v]*G[1, 0, 0, 1, 0, u] - 
 8*as^2*ep^2*G[1, v]*G[1, 0, 0, 1, 0, u] - 
 (61*as^3*G[1 - u, v]*G[1, 0, 0, 1, 0, u])/2 - 
 4*as^2*ep^2*G[1 - u, v]*G[1, 0, 0, 1, 0, u] + 
 as*ep^4*G[1 - u, v]*G[1, 0, 0, 1, 0, u] + 
 64*as^3*G[-u, v]*G[1, 0, 0, 1, 0, u] - 14*as^2*ep^2*G[-u, v]*
  G[1, 0, 0, 1, 0, u] + (76*as^3*G[1, 0, 0, 1, 0, v])/ep - 
 20*as^2*ep*G[1, 0, 0, 1, 0, v] - 36*as^3*G[0, u]*G[1, 0, 0, 1, 0, v] - 
 36*as^3*G[1, u]*G[1, 0, 0, 1, 0, v] + (61*as^3*G[1, 0, 0, 1, 1, u])/(2*ep) - 
 12*as^2*ep*G[1, 0, 0, 1, 1, u] + as*ep^3*G[1, 0, 0, 1, 1, u] - 
 (135*as^3*G[0, v]*G[1, 0, 0, 1, 1, u])/2 + 
 22*as^2*ep^2*G[0, v]*G[1, 0, 0, 1, 1, u] - 
 as*ep^4*G[0, v]*G[1, 0, 0, 1, 1, u] + 18*as^3*G[1, v]*G[1, 0, 0, 1, 1, u] - 
 4*as^2*ep^2*G[1, v]*G[1, 0, 0, 1, 1, u] - 
 (211*as^3*G[1 - u, v]*G[1, 0, 0, 1, 1, u])/2 + 
 22*as^2*ep^2*G[1 - u, v]*G[1, 0, 0, 1, 1, u] - 
 as*ep^4*G[1 - u, v]*G[1, 0, 0, 1, 1, u] + 
 48*as^3*G[-u, v]*G[1, 0, 0, 1, 1, u] - 4*as^2*ep^2*G[-u, v]*
  G[1, 0, 0, 1, 1, u] - (66*as^3*G[1, 0, 0, 1 - u, 0, v])/ep + 
 14*as^2*ep*G[1, 0, 0, 1 - u, 0, v] - 52*as^3*G[0, u]*
  G[1, 0, 0, 1 - u, 0, v] + 24*as^2*ep^2*G[0, u]*G[1, 0, 0, 1 - u, 0, v] + 
 128*as^3*G[1, u]*G[1, 0, 0, 1 - u, 0, v] - 
 20*as^2*ep^2*G[1, u]*G[1, 0, 0, 1 - u, 0, v] - 
 (38*as^3*G[1, 0, 0, 1 - u, 1 - u, v])/ep + 
 8*as^2*ep*G[1, 0, 0, 1 - u, 1 - u, v] + 
 18*as^3*G[0, u]*G[1, 0, 0, 1 - u, 1 - u, v] - 
 4*as^2*ep^2*G[0, u]*G[1, 0, 0, 1 - u, 1 - u, v] + 
 76*as^3*G[1, u]*G[1, 0, 0, 1 - u, 1 - u, v] - 
 12*as^2*ep^2*G[1, u]*G[1, 0, 0, 1 - u, 1 - u, v] - 
 48*as^3*G[1, u]*G[1, 0, 0, 1 - u, -u, v] + 
 10*as^2*ep^2*G[1, u]*G[1, 0, 0, 1 - u, -u, v] - 
 4*as^2*ep^2*G[1, u]*G[1, 0, 0, -u, 0, v] + 
 (30*as^3*G[1, 0, 0, -u, 1 - u, v])/ep - 
 10*as^2*ep*G[1, 0, 0, -u, 1 - u, v] - 
 20*as^3*G[0, u]*G[1, 0, 0, -u, 1 - u, v] + 
 4*as^2*ep^2*G[0, u]*G[1, 0, 0, -u, 1 - u, v] - 
 70*as^3*G[1, u]*G[1, 0, 0, -u, 1 - u, v] + 
 16*as^2*ep^2*G[1, u]*G[1, 0, 0, -u, 1 - u, v] - 
 24*as^3*G[1, u]*G[1, 0, 0, -u, -u, v] + 8*as^2*ep^2*G[1, u]*
  G[1, 0, 0, -u, -u, v] + (61*as^3*G[1, 0, 1, 0, 0, u])/(2*ep) - 
 12*as^2*ep*G[1, 0, 1, 0, 0, u] + as*ep^3*G[1, 0, 1, 0, 0, u] - 
 (135*as^3*G[0, v]*G[1, 0, 1, 0, 0, u])/2 + 
 22*as^2*ep^2*G[0, v]*G[1, 0, 1, 0, 0, u] - 
 as*ep^4*G[0, v]*G[1, 0, 1, 0, 0, u] + 14*as^3*G[1, v]*G[1, 0, 1, 0, 0, u] - 
 2*as^2*ep^2*G[1, v]*G[1, 0, 1, 0, 0, u] + 
 (11*as^3*G[1 - u, v]*G[1, 0, 1, 0, 0, u])/2 - 
 16*as^2*ep^2*G[1 - u, v]*G[1, 0, 1, 0, 0, u] + 
 as*ep^4*G[1 - u, v]*G[1, 0, 1, 0, 0, u] + 
 62*as^3*G[-u, v]*G[1, 0, 1, 0, 0, u] - 10*as^2*ep^2*G[-u, v]*
  G[1, 0, 1, 0, 0, u] + (96*as^3*G[1, 0, 1, 0, 0, v])/ep - 
 24*as^2*ep*G[1, 0, 1, 0, 0, v] - 48*as^3*G[0, u]*G[1, 0, 1, 0, 0, v] - 
 48*as^3*G[1, u]*G[1, 0, 1, 0, 0, v] + (73*as^3*G[1, 0, 1, 0, 1, u])/(2*ep) - 
 14*as^2*ep*G[1, 0, 1, 0, 1, u] + as*ep^3*G[1, 0, 1, 0, 1, u] - 
 (163*as^3*G[0, v]*G[1, 0, 1, 0, 1, u])/2 + 
 26*as^2*ep^2*G[0, v]*G[1, 0, 1, 0, 1, u] - 
 as*ep^4*G[0, v]*G[1, 0, 1, 0, 1, u] + 32*as^3*G[1, v]*G[1, 0, 1, 0, 1, u] - 
 8*as^2*ep^2*G[1, v]*G[1, 0, 1, 0, 1, u] - 
 (187*as^3*G[1 - u, v]*G[1, 0, 1, 0, 1, u])/2 + 
 22*as^2*ep^2*G[1 - u, v]*G[1, 0, 1, 0, 1, u] - 
 as*ep^4*G[1 - u, v]*G[1, 0, 1, 0, 1, u] + 
 128*as^3*G[-u, v]*G[1, 0, 1, 0, 1, u] - 32*as^2*ep^2*G[-u, v]*
  G[1, 0, 1, 0, 1, u] + (8*as^3*G[1, 0, 1, 0, 1 - u, v])/ep - 
 8*as^3*G[0, u]*G[1, 0, 1, 0, 1 - u, v] + 4*as^2*ep^2*G[0, u]*
  G[1, 0, 1, 0, 1 - u, v] + 10*as^3*G[1, u]*G[1, 0, 1, 0, 1 - u, v] - 
 4*as^2*ep^2*G[1, u]*G[1, 0, 1, 0, 1 - u, v] - 
 2*as^3*G[1, u]*G[1, 0, 1, 0, -u, v] - (25*as^3*G[1, 0, 1, 1, 0, u])/(2*ep) + 
 6*as^2*ep*G[1, 0, 1, 1, 0, u] - as*ep^3*G[1, 0, 1, 1, 0, u] + 
 (51*as^3*G[0, v]*G[1, 0, 1, 1, 0, u])/2 - 10*as^2*ep^2*G[0, v]*
  G[1, 0, 1, 1, 0, u] + as*ep^4*G[0, v]*G[1, 0, 1, 1, 0, u] - 
 26*as^3*G[1, v]*G[1, 0, 1, 1, 0, u] + 12*as^2*ep^2*G[1, v]*
  G[1, 0, 1, 1, 0, u] - (71*as^3*G[1 - u, v]*G[1, 0, 1, 1, 0, u])/2 + 
 26*as^2*ep^2*G[1 - u, v]*G[1, 0, 1, 1, 0, u] - 
 as*ep^4*G[1 - u, v]*G[1, 0, 1, 1, 0, u] + 
 6*as^3*G[-u, v]*G[1, 0, 1, 1, 0, u] - 8*as^2*ep^2*G[-u, v]*
  G[1, 0, 1, 1, 0, u] + (16*as^3*G[1, 0, 1, 1, 0, v])/ep - 
 8*as^2*ep*G[1, 0, 1, 1, 0, v] - (109*as^3*G[1, 0, 1, 1, 1, u])/(2*ep) + 
 16*as^2*ep*G[1, 0, 1, 1, 1, u] - as*ep^3*G[1, 0, 1, 1, 1, u] + 
 (263*as^3*G[0, v]*G[1, 0, 1, 1, 1, u])/2 - 
 30*as^2*ep^2*G[0, v]*G[1, 0, 1, 1, 1, u] + 
 as*ep^4*G[0, v]*G[1, 0, 1, 1, 1, u] + 24*as^3*G[1, v]*G[1, 0, 1, 1, 1, u] - 
 6*as^2*ep^2*G[1, v]*G[1, 0, 1, 1, 1, u] + 
 (287*as^3*G[1 - u, v]*G[1, 0, 1, 1, 1, u])/2 - 
 34*as^2*ep^2*G[1 - u, v]*G[1, 0, 1, 1, 1, u] + 
 as*ep^4*G[1 - u, v]*G[1, 0, 1, 1, 1, u] - 
 122*as^3*G[-u, v]*G[1, 0, 1, 1, 1, u] + 26*as^2*ep^2*G[-u, v]*
  G[1, 0, 1, 1, 1, u] + (8*as^3*G[1, 0, 1, 1 - u, 0, v])/ep - 
 10*as^3*G[0, u]*G[1, 0, 1, 1 - u, 0, v] + 
 4*as^2*ep^2*G[0, u]*G[1, 0, 1, 1 - u, 0, v] + 
 10*as^3*G[1, u]*G[1, 0, 1, 1 - u, 0, v] - 
 4*as^2*ep^2*G[1, u]*G[1, 0, 1, 1 - u, 0, v] - 
 2*as^3*G[1, u]*G[1, 0, 1, 1 - u, -u, v] - (66*as^3*G[1, 0, 1 - u, 0, 0, v])/
  ep + 14*as^2*ep*G[1, 0, 1 - u, 0, 0, v] - 
 26*as^3*G[0, u]*G[1, 0, 1 - u, 0, 0, v] + 14*as^2*ep^2*G[0, u]*
  G[1, 0, 1 - u, 0, 0, v] + 128*as^3*G[1, u]*G[1, 0, 1 - u, 0, 0, v] - 
 20*as^2*ep^2*G[1, u]*G[1, 0, 1 - u, 0, 0, v] - 
 (38*as^3*G[1, 0, 1 - u, 0, 1 - u, v])/ep + 
 8*as^2*ep*G[1, 0, 1 - u, 0, 1 - u, v] + 
 24*as^3*G[0, u]*G[1, 0, 1 - u, 0, 1 - u, v] - 
 8*as^2*ep^2*G[0, u]*G[1, 0, 1 - u, 0, 1 - u, v] + 
 76*as^3*G[1, u]*G[1, 0, 1 - u, 0, 1 - u, v] - 
 12*as^2*ep^2*G[1, u]*G[1, 0, 1 - u, 0, 1 - u, v] - 
 66*as^3*G[1, u]*G[1, 0, 1 - u, 0, -u, v] + 
 16*as^2*ep^2*G[1, u]*G[1, 0, 1 - u, 0, -u, v] + 
 (8*as^3*G[1, 0, 1 - u, 1, 0, v])/ep - 
 34*as^3*G[0, u]*G[1, 0, 1 - u, 1, 0, v] + 12*as^2*ep^2*G[0, u]*
  G[1, 0, 1 - u, 1, 0, v] + 34*as^3*G[1, u]*G[1, 0, 1 - u, 1, 0, v] - 
 12*as^2*ep^2*G[1, u]*G[1, 0, 1 - u, 1, 0, v] - 
 (38*as^3*G[1, 0, 1 - u, 1 - u, 0, v])/ep + 
 8*as^2*ep*G[1, 0, 1 - u, 1 - u, 0, v] + 
 18*as^3*G[0, u]*G[1, 0, 1 - u, 1 - u, 0, v] - 
 8*as^2*ep^2*G[0, u]*G[1, 0, 1 - u, 1 - u, 0, v] + 
 76*as^3*G[1, u]*G[1, 0, 1 - u, 1 - u, 0, v] - 
 12*as^2*ep^2*G[1, u]*G[1, 0, 1 - u, 1 - u, 0, v] - 
 (12*as^3*G[1, 0, 1 - u, 1 - u, 1 - u, v])/ep + 
 2*as^2*ep*G[1, 0, 1 - u, 1 - u, 1 - u, v] - 
 40*as^3*G[0, u]*G[1, 0, 1 - u, 1 - u, 1 - u, v] + 
 8*as^2*ep^2*G[0, u]*G[1, 0, 1 - u, 1 - u, 1 - u, v] + 
 20*as^3*G[1, u]*G[1, 0, 1 - u, 1 - u, 1 - u, v] - 
 2*as^2*ep^2*G[1, u]*G[1, 0, 1 - u, 1 - u, 1 - u, v] - 
 54*as^3*G[1, u]*G[1, 0, 1 - u, 1 - u, -u, v] + 
 14*as^2*ep^2*G[1, u]*G[1, 0, 1 - u, 1 - u, -u, v] + 
 2*as^3*G[1, u]*G[1, 0, 1 - u, -u, 0, v] - 
 4*as^2*ep^2*G[1, u]*G[1, 0, 1 - u, -u, 0, v] + 
 (12*as^3*G[1, 0, 1 - u, -u, 1 - u, v])/ep - 
 4*as^2*ep*G[1, 0, 1 - u, -u, 1 - u, v] - 
 10*as^3*G[0, u]*G[1, 0, 1 - u, -u, 1 - u, v] + 
 4*as^2*ep^2*G[0, u]*G[1, 0, 1 - u, -u, 1 - u, v] - 
 24*as^3*G[1, u]*G[1, 0, 1 - u, -u, 1 - u, v] + 
 6*as^2*ep^2*G[1, u]*G[1, 0, 1 - u, -u, 1 - u, v] - 
 8*as^3*G[1, u]*G[1, 0, 1 - u, -u, -u, v] - 
 26*as^3*G[1, u]*G[1, 0, -u, 0, 0, v] + 6*as^2*ep^2*G[1, u]*
  G[1, 0, -u, 0, 0, v] + (12*as^3*G[1, 0, -u, 0, 1 - u, v])/ep - 
 4*as^2*ep*G[1, 0, -u, 0, 1 - u, v] - 26*as^3*G[0, u]*
  G[1, 0, -u, 0, 1 - u, v] + 8*as^2*ep^2*G[0, u]*G[1, 0, -u, 0, 1 - u, v] - 
 32*as^3*G[1, u]*G[1, 0, -u, 0, 1 - u, v] + 
 8*as^2*ep^2*G[1, u]*G[1, 0, -u, 0, 1 - u, v] + 
 42*as^3*G[1, u]*G[1, 0, -u, 0, -u, v] - 14*as^2*ep^2*G[1, u]*
  G[1, 0, -u, 0, -u, v] + (12*as^3*G[1, 0, -u, 1 - u, 0, v])/ep - 
 4*as^2*ep*G[1, 0, -u, 1 - u, 0, v] - 
 8*as^3*G[0, u]*G[1, 0, -u, 1 - u, 0, v] + 
 2*as^2*ep^2*G[0, u]*G[1, 0, -u, 1 - u, 0, v] - 
 32*as^3*G[1, u]*G[1, 0, -u, 1 - u, 0, v] + 
 8*as^2*ep^2*G[1, u]*G[1, 0, -u, 1 - u, 0, v] - 
 (6*as^3*G[1, 0, -u, 1 - u, 1 - u, v])/ep + 
 2*as^2*ep*G[1, 0, -u, 1 - u, 1 - u, v] + 
 36*as^3*G[0, u]*G[1, 0, -u, 1 - u, 1 - u, v] - 
 8*as^2*ep^2*G[0, u]*G[1, 0, -u, 1 - u, 1 - u, v] + 
 24*as^3*G[1, u]*G[1, 0, -u, 1 - u, 1 - u, v] - 
 6*as^2*ep^2*G[1, u]*G[1, 0, -u, 1 - u, 1 - u, v] + 
 4*as^3*G[1, u]*G[1, 0, -u, 1 - u, -u, v] - 
 4*as^2*ep^2*G[1, u]*G[1, 0, -u, 1 - u, -u, v] - 
 2*as^3*G[1, u]*G[1, 0, -u, -u, 0, v] + (18*as^3*G[1, 0, -u, -u, 1 - u, v])/
  ep - 6*as^2*ep*G[1, 0, -u, -u, 1 - u, v] - 
 10*as^3*G[0, u]*G[1, 0, -u, -u, 1 - u, v] - 
 46*as^3*G[1, u]*G[1, 0, -u, -u, 1 - u, v] + 
 10*as^2*ep^2*G[1, u]*G[1, 0, -u, -u, 1 - u, v] - 
 16*as^3*G[1, u]*G[1, 0, -u, -u, -u, v] + 8*as^2*ep^2*G[1, u]*
  G[1, 0, -u, -u, -u, v] + (77*as^3*G[1, 1, 0, 0, 0, u])/(2*ep) - 
 14*as^2*ep*G[1, 1, 0, 0, 0, u] + as*ep^3*G[1, 1, 0, 0, 0, u] - 
 (175*as^3*G[0, v]*G[1, 1, 0, 0, 0, u])/2 + 
 26*as^2*ep^2*G[0, v]*G[1, 1, 0, 0, 0, u] - 
 as*ep^4*G[0, v]*G[1, 1, 0, 0, 0, u] - 24*as^3*G[1, v]*G[1, 1, 0, 0, 0, u] + 
 6*as^2*ep^2*G[1, v]*G[1, 1, 0, 0, 0, u] - 
 (145*as^3*G[1 - u, v]*G[1, 1, 0, 0, 0, u])/2 + 
 2*as^2*ep^2*G[1 - u, v]*G[1, 1, 0, 0, 0, u] + 
 as*ep^4*G[1 - u, v]*G[1, 1, 0, 0, 0, u] + 
 100*as^3*G[-u, v]*G[1, 1, 0, 0, 0, u] - 18*as^2*ep^2*G[-u, v]*
  G[1, 1, 0, 0, 0, u] + (96*as^3*G[1, 1, 0, 0, 0, v])/ep - 
 24*as^2*ep*G[1, 1, 0, 0, 0, v] - 48*as^3*G[0, u]*G[1, 1, 0, 0, 0, v] - 
 48*as^3*G[1, u]*G[1, 1, 0, 0, 0, v] + (53*as^3*G[1, 1, 0, 0, 1, u])/(2*ep) - 
 10*as^2*ep*G[1, 1, 0, 0, 1, u] + as*ep^3*G[1, 1, 0, 0, 1, u] - 
 (119*as^3*G[0, v]*G[1, 1, 0, 0, 1, u])/2 + 
 18*as^2*ep^2*G[0, v]*G[1, 1, 0, 0, 1, u] - 
 as*ep^4*G[0, v]*G[1, 1, 0, 0, 1, u] + 30*as^3*G[1, v]*G[1, 1, 0, 0, 1, u] - 
 12*as^2*ep^2*G[1, v]*G[1, 1, 0, 0, 1, u] - 
 (363*as^3*G[1 - u, v]*G[1, 1, 0, 0, 1, u])/2 + 
 54*as^2*ep^2*G[1 - u, v]*G[1, 1, 0, 0, 1, u] - 
 as*ep^4*G[1 - u, v]*G[1, 1, 0, 0, 1, u] + 
 110*as^3*G[-u, v]*G[1, 1, 0, 0, 1, u] - 24*as^2*ep^2*G[-u, v]*
  G[1, 1, 0, 0, 1, u] + (8*as^3*G[1, 1, 0, 0, 1 - u, v])/ep + 
 8*as^3*G[0, u]*G[1, 1, 0, 0, 1 - u, v] - 
 28*as^3*G[1, u]*G[1, 1, 0, 0, 1 - u, v] + 
 8*as^2*ep^2*G[1, u]*G[1, 1, 0, 0, 1 - u, v] + 
 20*as^3*G[1, u]*G[1, 1, 0, 0, -u, v] - 8*as^2*ep^2*G[1, u]*
  G[1, 1, 0, 0, -u, v] - (33*as^3*G[1, 1, 0, 1, 0, u])/(2*ep) + 
 8*as^2*ep*G[1, 1, 0, 1, 0, u] - as*ep^3*G[1, 1, 0, 1, 0, u] + 
 (67*as^3*G[0, v]*G[1, 1, 0, 1, 0, u])/2 - 14*as^2*ep^2*G[0, v]*
  G[1, 1, 0, 1, 0, u] + as*ep^4*G[0, v]*G[1, 1, 0, 1, 0, u] - 
 24*as^3*G[1, v]*G[1, 1, 0, 1, 0, u] + 8*as^2*ep^2*G[1, v]*
  G[1, 1, 0, 1, 0, u] + (73*as^3*G[1 - u, v]*G[1, 1, 0, 1, 0, u])/2 - 
 as*ep^4*G[1 - u, v]*G[1, 1, 0, 1, 0, u] + 
 16*as^3*G[-u, v]*G[1, 1, 0, 1, 0, u] - 6*as^2*ep^2*G[-u, v]*
  G[1, 1, 0, 1, 0, u] - (8*as^3*G[1, 1, 0, 1, 0, v])/ep + 
 8*as^3*G[0, u]*G[1, 1, 0, 1, 0, v] + 8*as^3*G[1, u]*G[1, 1, 0, 1, 0, v] - 
 (93*as^3*G[1, 1, 0, 1, 1, u])/(2*ep) + 14*as^2*ep*G[1, 1, 0, 1, 1, u] - 
 as*ep^3*G[1, 1, 0, 1, 1, u] + (223*as^3*G[0, v]*G[1, 1, 0, 1, 1, u])/2 - 
 26*as^2*ep^2*G[0, v]*G[1, 1, 0, 1, 1, u] + 
 as*ep^4*G[0, v]*G[1, 1, 0, 1, 1, u] - 10*as^3*G[1, v]*G[1, 1, 0, 1, 1, u] + 
 2*as^2*ep^2*G[1, v]*G[1, 1, 0, 1, 1, u] + 
 (451*as^3*G[1 - u, v]*G[1, 1, 0, 1, 1, u])/2 - 
 58*as^2*ep^2*G[1 - u, v]*G[1, 1, 0, 1, 1, u] + 
 as*ep^4*G[1 - u, v]*G[1, 1, 0, 1, 1, u] - 
 112*as^3*G[-u, v]*G[1, 1, 0, 1, 1, u] + 24*as^2*ep^2*G[-u, v]*
  G[1, 1, 0, 1, 1, u] + (8*as^3*G[1, 1, 0, 1 - u, 0, v])/ep + 
 28*as^3*G[0, u]*G[1, 1, 0, 1 - u, 0, v] - 
 8*as^2*ep^2*G[0, u]*G[1, 1, 0, 1 - u, 0, v] - 
 28*as^3*G[1, u]*G[1, 1, 0, 1 - u, 0, v] + 
 8*as^2*ep^2*G[1, u]*G[1, 1, 0, 1 - u, 0, v] + 
 (12*as^3*G[1, 1, 0, 1 - u, 1 - u, v])/ep - 
 4*as^2*ep*G[1, 1, 0, 1 - u, 1 - u, v] - 
 8*as^3*G[0, u]*G[1, 1, 0, 1 - u, 1 - u, v] - 
 48*as^3*G[1, u]*G[1, 1, 0, 1 - u, 1 - u, v] + 
 12*as^2*ep^2*G[1, u]*G[1, 1, 0, 1 - u, 1 - u, v] + 
 16*as^3*G[1, u]*G[1, 1, 0, 1 - u, -u, v] - 
 4*as^2*ep^2*G[1, u]*G[1, 1, 0, 1 - u, -u, v] - 
 (12*as^3*G[1, 1, 0, -u, 1 - u, v])/ep + 4*as^2*ep*G[1, 1, 0, -u, 1 - u, v] + 
 8*as^3*G[0, u]*G[1, 1, 0, -u, 1 - u, v] + 
 48*as^3*G[1, u]*G[1, 1, 0, -u, 1 - u, v] - 
 12*as^2*ep^2*G[1, u]*G[1, 1, 0, -u, 1 - u, v] + 
 4*as^3*G[1, u]*G[1, 1, 0, -u, -u, v] - 4*as^2*ep^2*G[1, u]*
  G[1, 1, 0, -u, -u, v] - (37*as^3*G[1, 1, 1, 0, 0, u])/(2*ep) + 
 10*as^2*ep*G[1, 1, 1, 0, 0, u] - as*ep^3*G[1, 1, 1, 0, 0, u] + 
 (71*as^3*G[0, v]*G[1, 1, 1, 0, 0, u])/2 - 18*as^2*ep^2*G[0, v]*
  G[1, 1, 1, 0, 0, u] + as*ep^4*G[0, v]*G[1, 1, 1, 0, 0, u] - 
 22*as^3*G[1, v]*G[1, 1, 1, 0, 0, u] + 4*as^2*ep^2*G[1, v]*
  G[1, 1, 1, 0, 0, u] - (7*as^3*G[1 - u, v]*G[1, 1, 1, 0, 0, u])/2 - 
 2*as^2*ep^2*G[1 - u, v]*G[1, 1, 1, 0, 0, u] - 
 as*ep^4*G[1 - u, v]*G[1, 1, 1, 0, 0, u] - 
 20*as^3*G[-u, v]*G[1, 1, 1, 0, 0, u] + 14*as^2*ep^2*G[-u, v]*
  G[1, 1, 1, 0, 0, u] - (40*as^3*G[1, 1, 1, 0, 0, v])/ep + 
 8*as^2*ep*G[1, 1, 1, 0, 0, v] + 24*as^3*G[0, u]*G[1, 1, 1, 0, 0, v] + 
 24*as^3*G[1, u]*G[1, 1, 1, 0, 0, v] - (109*as^3*G[1, 1, 1, 0, 1, u])/
  (2*ep) + 18*as^2*ep*G[1, 1, 1, 0, 1, u] - as*ep^3*G[1, 1, 1, 0, 1, u] + 
 (255*as^3*G[0, v]*G[1, 1, 1, 0, 1, u])/2 - 
 34*as^2*ep^2*G[0, v]*G[1, 1, 1, 0, 1, u] + 
 as*ep^4*G[0, v]*G[1, 1, 1, 0, 1, u] - 38*as^3*G[1, v]*G[1, 1, 1, 0, 1, u] + 
 8*as^2*ep^2*G[1, v]*G[1, 1, 1, 0, 1, u] + 
 (243*as^3*G[1 - u, v]*G[1, 1, 1, 0, 1, u])/2 - 
 26*as^2*ep^2*G[1 - u, v]*G[1, 1, 1, 0, 1, u] + 
 as*ep^4*G[1 - u, v]*G[1, 1, 1, 0, 1, u] - 
 52*as^3*G[-u, v]*G[1, 1, 1, 0, 1, u] + 8*as^2*ep^2*G[-u, v]*
  G[1, 1, 1, 0, 1, u] - (8*as^3*G[1, 1, 1, 0, 1 - u, v])/ep - 
 8*as^3*G[0, u]*G[1, 1, 1, 0, 1 - u, v] - 
 24*as^3*G[1, u]*G[1, 1, 1, 0, 1 - u, v] + 
 8*as^2*ep^2*G[1, u]*G[1, 1, 1, 0, 1 - u, v] + 
 32*as^3*G[1, u]*G[1, 1, 1, 0, -u, v] - 8*as^2*ep^2*G[1, u]*
  G[1, 1, 1, 0, -u, v] + (5*as^3*G[1, 1, 1, 1, 0, u])/(2*ep) - 
 2*as^2*ep*G[1, 1, 1, 1, 0, u] + as*ep^3*G[1, 1, 1, 1, 0, u] - 
 (7*as^3*G[0, v]*G[1, 1, 1, 1, 0, u])/2 + 2*as^2*ep^2*G[0, v]*
  G[1, 1, 1, 1, 0, u] - as*ep^4*G[0, v]*G[1, 1, 1, 1, 0, u] + 
 10*as^3*G[1, v]*G[1, 1, 1, 1, 0, u] - 6*as^2*ep^2*G[1, v]*
  G[1, 1, 1, 1, 0, u] - (421*as^3*G[1 - u, v]*G[1, 1, 1, 1, 0, u])/2 + 
 32*as^2*ep^2*G[1 - u, v]*G[1, 1, 1, 1, 0, u] + 
 as*ep^4*G[1 - u, v]*G[1, 1, 1, 1, 0, u] + 
 92*as^3*G[-u, v]*G[1, 1, 1, 1, 0, u] - 8*as^2*ep^2*G[-u, v]*
  G[1, 1, 1, 1, 0, u] - (48*as^3*G[1, 1, 1, 1, 0, v])/ep + 
 16*as^2*ep*G[1, 1, 1, 1, 0, v] + 16*as^3*G[0, u]*G[1, 1, 1, 1, 0, v] + 
 16*as^3*G[1, u]*G[1, 1, 1, 1, 0, v] + (149*as^3*G[1, 1, 1, 1, 1, u])/
  (2*ep) - 18*as^2*ep*G[1, 1, 1, 1, 1, u] + as*ep^3*G[1, 1, 1, 1, 1, u] - 
 (375*as^3*G[0, v]*G[1, 1, 1, 1, 1, u])/2 + 
 34*as^2*ep^2*G[0, v]*G[1, 1, 1, 1, 1, u] - 
 as*ep^4*G[0, v]*G[1, 1, 1, 1, 1, u] - 
 (375*as^3*G[1 - u, v]*G[1, 1, 1, 1, 1, u])/2 + 
 34*as^2*ep^2*G[1 - u, v]*G[1, 1, 1, 1, 1, u] - 
 as*ep^4*G[1 - u, v]*G[1, 1, 1, 1, 1, u] + 
 339*as^3*G[-u, v]*G[1, 1, 1, 1, 1, u] - 66*as^2*ep^2*G[-u, v]*
  G[1, 1, 1, 1, 1, u] + 2*as*ep^4*G[-u, v]*G[1, 1, 1, 1, 1, u] - 
 (8*as^3*G[1, 1, 1, 1 - u, 0, v])/ep + 
 24*as^3*G[0, u]*G[1, 1, 1, 1 - u, 0, v] - 
 8*as^2*ep^2*G[0, u]*G[1, 1, 1, 1 - u, 0, v] - 
 24*as^3*G[1, u]*G[1, 1, 1, 1 - u, 0, v] + 
 8*as^2*ep^2*G[1, u]*G[1, 1, 1, 1 - u, 0, v] + 
 32*as^3*G[1, u]*G[1, 1, 1, 1 - u, -u, v] - 
 8*as^2*ep^2*G[1, u]*G[1, 1, 1, 1 - u, -u, v] + 
 (8*as^3*G[1, 1, 1 - u, 0, 0, v])/ep + 
 28*as^3*G[0, u]*G[1, 1, 1 - u, 0, 0, v] - 
 8*as^2*ep^2*G[0, u]*G[1, 1, 1 - u, 0, 0, v] - 
 28*as^3*G[1, u]*G[1, 1, 1 - u, 0, 0, v] + 
 8*as^2*ep^2*G[1, u]*G[1, 1, 1 - u, 0, 0, v] + 
 (12*as^3*G[1, 1, 1 - u, 0, 1 - u, v])/ep - 
 4*as^2*ep*G[1, 1, 1 - u, 0, 1 - u, v] - 
 48*as^3*G[1, u]*G[1, 1, 1 - u, 0, 1 - u, v] + 
 12*as^2*ep^2*G[1, u]*G[1, 1, 1 - u, 0, 1 - u, v] + 
 16*as^3*G[1, u]*G[1, 1, 1 - u, 0, -u, v] - 
 4*as^2*ep^2*G[1, u]*G[1, 1, 1 - u, 0, -u, v] - 
 (8*as^3*G[1, 1, 1 - u, 1, 0, v])/ep + (12*as^3*G[1, 1, 1 - u, 1 - u, 0, v])/
  ep - 4*as^2*ep*G[1, 1, 1 - u, 1 - u, 0, v] - 
 8*as^3*G[0, u]*G[1, 1, 1 - u, 1 - u, 0, v] + 
 4*as^2*ep^2*G[0, u]*G[1, 1, 1 - u, 1 - u, 0, v] - 
 48*as^3*G[1, u]*G[1, 1, 1 - u, 1 - u, 0, v] + 
 12*as^2*ep^2*G[1, u]*G[1, 1, 1 - u, 1 - u, 0, v] + 
 48*as^3*G[1, u]*G[1, 1, 1 - u, 1 - u, -u, v] - 
 12*as^2*ep^2*G[1, u]*G[1, 1, 1 - u, 1 - u, -u, v] - 
 (12*as^3*G[1, 1, 1 - u, -u, 1 - u, v])/ep + 
 4*as^2*ep*G[1, 1, 1 - u, -u, 1 - u, v] + 
 8*as^3*G[0, u]*G[1, 1, 1 - u, -u, 1 - u, v] + 
 48*as^3*G[1, u]*G[1, 1, 1 - u, -u, 1 - u, v] - 
 12*as^2*ep^2*G[1, u]*G[1, 1, 1 - u, -u, 1 - u, v] + 
 4*as^3*G[1, u]*G[1, 1, 1 - u, -u, -u, v] - 
 4*as^2*ep^2*G[1, u]*G[1, 1, 1 - u, -u, -u, v] - 
 (66*as^3*G[1, 1 - u, 0, 0, 0, v])/ep + 14*as^2*ep*G[1, 1 - u, 0, 0, 0, v] - 
 52*as^3*G[0, u]*G[1, 1 - u, 0, 0, 0, v] + 20*as^2*ep^2*G[0, u]*
  G[1, 1 - u, 0, 0, 0, v] + 128*as^3*G[1, u]*G[1, 1 - u, 0, 0, 0, v] - 
 20*as^2*ep^2*G[1, u]*G[1, 1 - u, 0, 0, 0, v] - 
 (38*as^3*G[1, 1 - u, 0, 0, 1 - u, v])/ep + 
 8*as^2*ep*G[1, 1 - u, 0, 0, 1 - u, v] - 
 2*as^3*G[0, u]*G[1, 1 - u, 0, 0, 1 - u, v] + 
 76*as^3*G[1, u]*G[1, 1 - u, 0, 0, 1 - u, v] - 
 12*as^2*ep^2*G[1, u]*G[1, 1 - u, 0, 0, 1 - u, v] - 
 48*as^3*G[1, u]*G[1, 1 - u, 0, 0, -u, v] + 
 10*as^2*ep^2*G[1, u]*G[1, 1 - u, 0, 0, -u, v] + 
 (8*as^3*G[1, 1 - u, 0, 1, 0, v])/ep - 
 34*as^3*G[0, u]*G[1, 1 - u, 0, 1, 0, v] + 12*as^2*ep^2*G[0, u]*
  G[1, 1 - u, 0, 1, 0, v] + 34*as^3*G[1, u]*G[1, 1 - u, 0, 1, 0, v] - 
 12*as^2*ep^2*G[1, u]*G[1, 1 - u, 0, 1, 0, v] - 
 (38*as^3*G[1, 1 - u, 0, 1 - u, 0, v])/ep + 
 8*as^2*ep*G[1, 1 - u, 0, 1 - u, 0, v] + 
 36*as^3*G[0, u]*G[1, 1 - u, 0, 1 - u, 0, v] - 
 14*as^2*ep^2*G[0, u]*G[1, 1 - u, 0, 1 - u, 0, v] + 
 76*as^3*G[1, u]*G[1, 1 - u, 0, 1 - u, 0, v] - 
 12*as^2*ep^2*G[1, u]*G[1, 1 - u, 0, 1 - u, 0, v] - 
 (12*as^3*G[1, 1 - u, 0, 1 - u, 1 - u, v])/ep + 
 2*as^2*ep*G[1, 1 - u, 0, 1 - u, 1 - u, v] - 
 6*as^3*G[0, u]*G[1, 1 - u, 0, 1 - u, 1 - u, v] + 
 20*as^3*G[1, u]*G[1, 1 - u, 0, 1 - u, 1 - u, v] - 
 2*as^2*ep^2*G[1, u]*G[1, 1 - u, 0, 1 - u, 1 - u, v] - 
 72*as^3*G[1, u]*G[1, 1 - u, 0, 1 - u, -u, v] + 
 20*as^2*ep^2*G[1, u]*G[1, 1 - u, 0, 1 - u, -u, v] + 
 2*as^3*G[1, u]*G[1, 1 - u, 0, -u, 0, v] - 
 4*as^2*ep^2*G[1, u]*G[1, 1 - u, 0, -u, 0, v] + 
 (12*as^3*G[1, 1 - u, 0, -u, 1 - u, v])/ep - 
 4*as^2*ep*G[1, 1 - u, 0, -u, 1 - u, v] - 
 10*as^3*G[0, u]*G[1, 1 - u, 0, -u, 1 - u, v] + 
 4*as^2*ep^2*G[0, u]*G[1, 1 - u, 0, -u, 1 - u, v] - 
 24*as^3*G[1, u]*G[1, 1 - u, 0, -u, 1 - u, v] + 
 6*as^2*ep^2*G[1, u]*G[1, 1 - u, 0, -u, 1 - u, v] - 
 8*as^3*G[1, u]*G[1, 1 - u, 0, -u, -u, v] + (8*as^3*G[1, 1 - u, 1, 0, 0, v])/
  ep + 56*as^3*G[0, u]*G[1, 1 - u, 1, 0, 0, v] - 
 16*as^2*ep^2*G[0, u]*G[1, 1 - u, 1, 0, 0, v] - 
 56*as^3*G[1, u]*G[1, 1 - u, 1, 0, 0, v] + 16*as^2*ep^2*G[1, u]*
  G[1, 1 - u, 1, 0, 0, v] + (18*as^3*G[1, 1 - u, 1, 0, 1 - u, v])/ep - 
 6*as^2*ep*G[1, 1 - u, 1, 0, 1 - u, v] - 
 66*as^3*G[1, u]*G[1, 1 - u, 1, 0, 1 - u, v] + 
 16*as^2*ep^2*G[1, u]*G[1, 1 - u, 1, 0, 1 - u, v] + 
 72*as^3*G[1, u]*G[1, 1 - u, 1, 0, -u, v] - 
 22*as^2*ep^2*G[1, u]*G[1, 1 - u, 1, 0, -u, v] - 
 (8*as^3*G[1, 1 - u, 1, 1, 0, v])/ep + 
 18*as^3*G[0, u]*G[1, 1 - u, 1, 1, 0, v] - 
 6*as^2*ep^2*G[0, u]*G[1, 1 - u, 1, 1, 0, v] - 
 18*as^3*G[1, u]*G[1, 1 - u, 1, 1, 0, v] + 
 6*as^2*ep^2*G[1, u]*G[1, 1 - u, 1, 1, 0, v] + 
 (18*as^3*G[1, 1 - u, 1, 1 - u, 0, v])/ep - 
 6*as^2*ep*G[1, 1 - u, 1, 1 - u, 0, v] - 
 64*as^3*G[0, u]*G[1, 1 - u, 1, 1 - u, 0, v] + 
 22*as^2*ep^2*G[0, u]*G[1, 1 - u, 1, 1 - u, 0, v] - 
 66*as^3*G[1, u]*G[1, 1 - u, 1, 1 - u, 0, v] + 
 16*as^2*ep^2*G[1, u]*G[1, 1 - u, 1, 1 - u, 0, v] + 
 72*as^3*G[1, u]*G[1, 1 - u, 1, 1 - u, -u, v] - 
 22*as^2*ep^2*G[1, u]*G[1, 1 - u, 1, 1 - u, -u, v] - 
 (38*as^3*G[1, 1 - u, 1 - u, 0, 0, v])/ep + 
 8*as^2*ep*G[1, 1 - u, 1 - u, 0, 0, v] - 4*as^2*ep^2*G[0, u]*
  G[1, 1 - u, 1 - u, 0, 0, v] + 76*as^3*G[1, u]*G[1, 1 - u, 1 - u, 0, 0, v] - 
 12*as^2*ep^2*G[1, u]*G[1, 1 - u, 1 - u, 0, 0, v] - 
 (12*as^3*G[1, 1 - u, 1 - u, 0, 1 - u, v])/ep + 
 2*as^2*ep*G[1, 1 - u, 1 - u, 0, 1 - u, v] - 
 14*as^3*G[0, u]*G[1, 1 - u, 1 - u, 0, 1 - u, v] + 
 4*as^2*ep^2*G[0, u]*G[1, 1 - u, 1 - u, 0, 1 - u, v] + 
 20*as^3*G[1, u]*G[1, 1 - u, 1 - u, 0, 1 - u, v] - 
 2*as^2*ep^2*G[1, u]*G[1, 1 - u, 1 - u, 0, 1 - u, v] - 
 54*as^3*G[1, u]*G[1, 1 - u, 1 - u, 0, -u, v] + 
 14*as^2*ep^2*G[1, u]*G[1, 1 - u, 1 - u, 0, -u, v] + 
 (18*as^3*G[1, 1 - u, 1 - u, 1, 0, v])/ep - 
 6*as^2*ep*G[1, 1 - u, 1 - u, 1, 0, v] + 
 12*as^3*G[0, u]*G[1, 1 - u, 1 - u, 1, 0, v] - 
 2*as^2*ep^2*G[0, u]*G[1, 1 - u, 1 - u, 1, 0, v] + 
 6*as^3*G[1, u]*G[1, 1 - u, 1 - u, 1, 0, v] - 
 8*as^2*ep^2*G[1, u]*G[1, 1 - u, 1 - u, 1, 0, v] - 
 (12*as^3*G[1, 1 - u, 1 - u, 1 - u, 0, v])/ep + 
 2*as^2*ep*G[1, 1 - u, 1 - u, 1 - u, 0, v] - 
 14*as^3*G[0, u]*G[1, 1 - u, 1 - u, 1 - u, 0, v] + 
 4*as^2*ep^2*G[0, u]*G[1, 1 - u, 1 - u, 1 - u, 0, v] + 
 20*as^3*G[1, u]*G[1, 1 - u, 1 - u, 1 - u, 0, v] - 
 2*as^2*ep^2*G[1, u]*G[1, 1 - u, 1 - u, 1 - u, 0, v] - 
 6*as^3*G[1, u]*G[1, 1 - u, 1 - u, 1 - u, -u, v] + 
 2*as^2*ep^2*G[1, u]*G[1, 1 - u, 1 - u, 1 - u, -u, v] + 
 2*as^3*G[1, u]*G[1, 1 - u, 1 - u, -u, 0, v] - 
 4*as^2*ep^2*G[1, u]*G[1, 1 - u, 1 - u, -u, 0, v] - 
 2*as^3*G[0, u]*G[1, 1 - u, 1 - u, -u, 1 - u, v] + 
 4*as^2*ep^2*G[0, u]*G[1, 1 - u, 1 - u, -u, 1 - u, v] + 
 24*as^3*G[1, u]*G[1, 1 - u, 1 - u, -u, 1 - u, v] - 
 6*as^2*ep^2*G[1, u]*G[1, 1 - u, 1 - u, -u, 1 - u, v] - 
 4*as^3*G[1, u]*G[1, 1 - u, 1 - u, -u, -u, v] - 
 4*as^2*ep^2*G[1, u]*G[1, 1 - u, 1 - u, -u, -u, v] - 
 26*as^3*G[1, u]*G[1, 1 - u, -u, 0, 0, v] + 
 6*as^2*ep^2*G[1, u]*G[1, 1 - u, -u, 0, 0, v] + 
 (12*as^3*G[1, 1 - u, -u, 0, 1 - u, v])/ep - 
 4*as^2*ep*G[1, 1 - u, -u, 0, 1 - u, v] - 
 26*as^3*G[0, u]*G[1, 1 - u, -u, 0, 1 - u, v] + 
 8*as^2*ep^2*G[0, u]*G[1, 1 - u, -u, 0, 1 - u, v] - 
 32*as^3*G[1, u]*G[1, 1 - u, -u, 0, 1 - u, v] + 
 8*as^2*ep^2*G[1, u]*G[1, 1 - u, -u, 0, 1 - u, v] + 
 42*as^3*G[1, u]*G[1, 1 - u, -u, 0, -u, v] - 
 14*as^2*ep^2*G[1, u]*G[1, 1 - u, -u, 0, -u, v] + 
 (12*as^3*G[1, 1 - u, -u, 1 - u, 0, v])/ep - 
 4*as^2*ep*G[1, 1 - u, -u, 1 - u, 0, v] - 
 8*as^3*G[0, u]*G[1, 1 - u, -u, 1 - u, 0, v] + 
 2*as^2*ep^2*G[0, u]*G[1, 1 - u, -u, 1 - u, 0, v] - 
 32*as^3*G[1, u]*G[1, 1 - u, -u, 1 - u, 0, v] + 
 8*as^2*ep^2*G[1, u]*G[1, 1 - u, -u, 1 - u, 0, v] - 
 (6*as^3*G[1, 1 - u, -u, 1 - u, 1 - u, v])/ep + 
 2*as^2*ep*G[1, 1 - u, -u, 1 - u, 1 - u, v] + 
 36*as^3*G[0, u]*G[1, 1 - u, -u, 1 - u, 1 - u, v] - 
 8*as^2*ep^2*G[0, u]*G[1, 1 - u, -u, 1 - u, 1 - u, v] + 
 24*as^3*G[1, u]*G[1, 1 - u, -u, 1 - u, 1 - u, v] - 
 6*as^2*ep^2*G[1, u]*G[1, 1 - u, -u, 1 - u, 1 - u, v] + 
 4*as^3*G[1, u]*G[1, 1 - u, -u, 1 - u, -u, v] - 
 4*as^2*ep^2*G[1, u]*G[1, 1 - u, -u, 1 - u, -u, v] - 
 2*as^3*G[1, u]*G[1, 1 - u, -u, -u, 0, v] + 
 (18*as^3*G[1, 1 - u, -u, -u, 1 - u, v])/ep - 
 6*as^2*ep*G[1, 1 - u, -u, -u, 1 - u, v] - 
 10*as^3*G[0, u]*G[1, 1 - u, -u, -u, 1 - u, v] - 
 46*as^3*G[1, u]*G[1, 1 - u, -u, -u, 1 - u, v] + 
 10*as^2*ep^2*G[1, u]*G[1, 1 - u, -u, -u, 1 - u, v] - 
 16*as^3*G[1, u]*G[1, 1 - u, -u, -u, -u, v] + 
 8*as^2*ep^2*G[1, u]*G[1, 1 - u, -u, -u, -u, v] + 
 (149*as^3*G[1 - u, 0, 0, 0, 0, v])/(2*ep) - 
 18*as^2*ep*G[1 - u, 0, 0, 0, 0, v] + as*ep^3*G[1 - u, 0, 0, 0, 0, v] - 
 (117*as^3*G[0, u]*G[1 - u, 0, 0, 0, 0, v])/2 + 
 as*ep^4*G[0, u]*G[1 - u, 0, 0, 0, 0, v] - 
 (375*as^3*G[1, u]*G[1 - u, 0, 0, 0, 0, v])/2 + 
 34*as^2*ep^2*G[1, u]*G[1 - u, 0, 0, 0, 0, v] - 
 as*ep^4*G[1, u]*G[1 - u, 0, 0, 0, 0, v] + 
 (149*as^3*G[1 - u, 0, 0, 0, 1 - u, v])/(2*ep) - 
 18*as^2*ep*G[1 - u, 0, 0, 0, 1 - u, v] + 
 as*ep^3*G[1 - u, 0, 0, 0, 1 - u, v] + 
 (7*as^3*G[0, u]*G[1 - u, 0, 0, 0, 1 - u, v])/2 - 
 6*as^2*ep^2*G[0, u]*G[1 - u, 0, 0, 0, 1 - u, v] + 
 as*ep^4*G[0, u]*G[1 - u, 0, 0, 0, 1 - u, v] - 
 (375*as^3*G[1, u]*G[1 - u, 0, 0, 0, 1 - u, v])/2 + 
 34*as^2*ep^2*G[1, u]*G[1 - u, 0, 0, 0, 1 - u, v] - 
 as*ep^4*G[1, u]*G[1 - u, 0, 0, 0, 1 - u, v] + 
 84*as^3*G[1, u]*G[1 - u, 0, 0, 0, -u, v] - 
 20*as^2*ep^2*G[1, u]*G[1 - u, 0, 0, 0, -u, v] - 
 (38*as^3*G[1 - u, 0, 0, 1, 0, v])/ep + 8*as^2*ep*G[1 - u, 0, 0, 1, 0, v] - 
 14*as^3*G[0, u]*G[1 - u, 0, 0, 1, 0, v] + 12*as^2*ep^2*G[0, u]*
  G[1 - u, 0, 0, 1, 0, v] + 50*as^3*G[1, u]*G[1 - u, 0, 0, 1, 0, v] - 
 12*as^2*ep^2*G[1, u]*G[1 - u, 0, 0, 1, 0, v] + 
 (149*as^3*G[1 - u, 0, 0, 1 - u, 0, v])/(2*ep) - 
 18*as^2*ep*G[1 - u, 0, 0, 1 - u, 0, v] + 
 as*ep^3*G[1 - u, 0, 0, 1 - u, 0, v] + 
 (49*as^3*G[0, u]*G[1 - u, 0, 0, 1 - u, 0, v])/2 - 
 8*as^2*ep^2*G[0, u]*G[1 - u, 0, 0, 1 - u, 0, v] - 
 as*ep^4*G[0, u]*G[1 - u, 0, 0, 1 - u, 0, v] - 
 (375*as^3*G[1, u]*G[1 - u, 0, 0, 1 - u, 0, v])/2 + 
 34*as^2*ep^2*G[1, u]*G[1 - u, 0, 0, 1 - u, 0, v] - 
 as*ep^4*G[1, u]*G[1 - u, 0, 0, 1 - u, 0, v] + 
 (149*as^3*G[1 - u, 0, 0, 1 - u, 1 - u, v])/(2*ep) - 
 18*as^2*ep*G[1 - u, 0, 0, 1 - u, 1 - u, v] + 
 as*ep^3*G[1 - u, 0, 0, 1 - u, 1 - u, v] - 
 (23*as^3*G[0, u]*G[1 - u, 0, 0, 1 - u, 1 - u, v])/2 + 
 2*as^2*ep^2*G[0, u]*G[1 - u, 0, 0, 1 - u, 1 - u, v] - 
 as*ep^4*G[0, u]*G[1 - u, 0, 0, 1 - u, 1 - u, v] - 
 (375*as^3*G[1, u]*G[1 - u, 0, 0, 1 - u, 1 - u, v])/2 + 
 34*as^2*ep^2*G[1, u]*G[1 - u, 0, 0, 1 - u, 1 - u, v] - 
 as*ep^4*G[1, u]*G[1 - u, 0, 0, 1 - u, 1 - u, v] + 
 63*as^3*G[1, u]*G[1 - u, 0, 0, 1 - u, -u, v] - 
 16*as^2*ep^2*G[1, u]*G[1 - u, 0, 0, 1 - u, -u, v] + 
 2*as*ep^4*G[1, u]*G[1 - u, 0, 0, 1 - u, -u, v] + 
 38*as^3*G[1, u]*G[1 - u, 0, 0, -u, 0, v] - 
 8*as^2*ep^2*G[1, u]*G[1 - u, 0, 0, -u, 0, v] - 
 (43*as^3*G[1 - u, 0, 0, -u, 1 - u, v])/ep + 
 16*as^2*ep*G[1 - u, 0, 0, -u, 1 - u, v] - 
 2*as*ep^3*G[1 - u, 0, 0, -u, 1 - u, v] - 
 12*as^3*G[0, u]*G[1 - u, 0, 0, -u, 1 - u, v] + 
 4*as^2*ep^2*G[0, u]*G[1 - u, 0, 0, -u, 1 - u, v] + 
 149*as^3*G[1, u]*G[1 - u, 0, 0, -u, 1 - u, v] - 
 36*as^2*ep^2*G[1, u]*G[1 - u, 0, 0, -u, 1 - u, v] + 
 2*as*ep^4*G[1, u]*G[1 - u, 0, 0, -u, 1 - u, v] + 
 8*as^3*G[1, u]*G[1 - u, 0, 0, -u, -u, v] - 
 2*as^2*ep^2*G[1, u]*G[1 - u, 0, 0, -u, -u, v] - 
 (48*as^3*G[1 - u, 0, 1, 0, 0, v])/ep + 10*as^2*ep*G[1 - u, 0, 1, 0, 0, v] + 
 16*as^3*G[0, u]*G[1 - u, 0, 1, 0, 0, v] + 
 4*as^2*ep^2*G[0, u]*G[1 - u, 0, 1, 0, 0, v] + 
 40*as^3*G[1, u]*G[1 - u, 0, 1, 0, 0, v] - 
 4*as^2*ep^2*G[1, u]*G[1 - u, 0, 1, 0, 0, v] - 
 (4*as^3*G[1 - u, 0, 1, 0, 1 - u, v])/ep + 
 2*as^3*G[0, u]*G[1 - u, 0, 1, 0, 1 - u, v] - 
 2*as^2*ep^2*G[0, u]*G[1 - u, 0, 1, 0, 1 - u, v] - 
 12*as^3*G[1, u]*G[1 - u, 0, 1, 0, 1 - u, v] + 
 4*as^2*ep^2*G[1, u]*G[1 - u, 0, 1, 0, 1 - u, v] + 
 6*as^3*G[1, u]*G[1 - u, 0, 1, 0, -u, v] - 
 2*as^2*ep^2*G[1, u]*G[1 - u, 0, 1, 0, -u, v] - 
 (10*as^3*G[1 - u, 0, 1, 1, 0, v])/ep + 6*as^2*ep*G[1 - u, 0, 1, 1, 0, v] + 
 2*as^3*G[0, u]*G[1 - u, 0, 1, 1, 0, v] + 
 10*as^3*G[1, u]*G[1 - u, 0, 1, 1, 0, v] - 
 (4*as^3*G[1 - u, 0, 1, 1 - u, 0, v])/ep - 
 16*as^3*G[0, u]*G[1 - u, 0, 1, 1 - u, 0, v] + 
 2*as^2*ep^2*G[0, u]*G[1 - u, 0, 1, 1 - u, 0, v] - 
 12*as^3*G[1, u]*G[1 - u, 0, 1, 1 - u, 0, v] + 
 4*as^2*ep^2*G[1, u]*G[1 - u, 0, 1, 1 - u, 0, v] + 
 6*as^3*G[1, u]*G[1 - u, 0, 1, 1 - u, -u, v] - 
 2*as^2*ep^2*G[1, u]*G[1 - u, 0, 1, 1 - u, -u, v] + 
 (149*as^3*G[1 - u, 0, 1 - u, 0, 0, v])/(2*ep) - 
 18*as^2*ep*G[1 - u, 0, 1 - u, 0, 0, v] + 
 as*ep^3*G[1 - u, 0, 1 - u, 0, 0, v] + 
 (37*as^3*G[0, u]*G[1 - u, 0, 1 - u, 0, 0, v])/2 - 
 4*as^2*ep^2*G[0, u]*G[1 - u, 0, 1 - u, 0, 0, v] - 
 as*ep^4*G[0, u]*G[1 - u, 0, 1 - u, 0, 0, v] - 
 (375*as^3*G[1, u]*G[1 - u, 0, 1 - u, 0, 0, v])/2 + 
 34*as^2*ep^2*G[1, u]*G[1 - u, 0, 1 - u, 0, 0, v] - 
 as*ep^4*G[1, u]*G[1 - u, 0, 1 - u, 0, 0, v] + 
 (149*as^3*G[1 - u, 0, 1 - u, 0, 1 - u, v])/(2*ep) - 
 18*as^2*ep*G[1 - u, 0, 1 - u, 0, 1 - u, v] + 
 as*ep^3*G[1 - u, 0, 1 - u, 0, 1 - u, v] - 
 (131*as^3*G[0, u]*G[1 - u, 0, 1 - u, 0, 1 - u, v])/2 + 
 20*as^2*ep^2*G[0, u]*G[1 - u, 0, 1 - u, 0, 1 - u, v] - 
 as*ep^4*G[0, u]*G[1 - u, 0, 1 - u, 0, 1 - u, v] - 
 (375*as^3*G[1, u]*G[1 - u, 0, 1 - u, 0, 1 - u, v])/2 + 
 34*as^2*ep^2*G[1, u]*G[1 - u, 0, 1 - u, 0, 1 - u, v] - 
 as*ep^4*G[1, u]*G[1 - u, 0, 1 - u, 0, 1 - u, v] + 
 143*as^3*G[1, u]*G[1 - u, 0, 1 - u, 0, -u, v] - 
 42*as^2*ep^2*G[1, u]*G[1 - u, 0, 1 - u, 0, -u, v] + 
 2*as*ep^4*G[1, u]*G[1 - u, 0, 1 - u, 0, -u, v] - 
 (19*as^3*G[1 - u, 0, 1 - u, 1, 0, v])/ep + 
 8*as^2*ep*G[1 - u, 0, 1 - u, 1, 0, v] - 
 2*as*ep^3*G[1 - u, 0, 1 - u, 1, 0, v] + 
 34*as^3*G[0, u]*G[1 - u, 0, 1 - u, 1, 0, v] - 
 12*as^2*ep^2*G[0, u]*G[1 - u, 0, 1 - u, 1, 0, v] - 
 24*as^3*G[1, u]*G[1 - u, 0, 1 - u, 1, 0, v] + 
 8*as^2*ep^2*G[1, u]*G[1 - u, 0, 1 - u, 1, 0, v] + 
 (149*as^3*G[1 - u, 0, 1 - u, 1 - u, 0, v])/(2*ep) - 
 18*as^2*ep*G[1 - u, 0, 1 - u, 1 - u, 0, v] + 
 as*ep^3*G[1 - u, 0, 1 - u, 1 - u, 0, v] - 
 (45*as^3*G[0, u]*G[1 - u, 0, 1 - u, 1 - u, 0, v])/2 + 
 4*as^2*ep^2*G[0, u]*G[1 - u, 0, 1 - u, 1 - u, 0, v] + 
 as*ep^4*G[0, u]*G[1 - u, 0, 1 - u, 1 - u, 0, v] - 
 (375*as^3*G[1, u]*G[1 - u, 0, 1 - u, 1 - u, 0, v])/2 + 
 34*as^2*ep^2*G[1, u]*G[1 - u, 0, 1 - u, 1 - u, 0, v] - 
 as*ep^4*G[1, u]*G[1 - u, 0, 1 - u, 1 - u, 0, v] + 
 (149*as^3*G[1 - u, 0, 1 - u, 1 - u, 1 - u, v])/(2*ep) - 
 18*as^2*ep*G[1 - u, 0, 1 - u, 1 - u, 1 - u, v] + 
 as*ep^3*G[1 - u, 0, 1 - u, 1 - u, 1 - u, v] + 
 (3*as^3*G[0, u]*G[1 - u, 0, 1 - u, 1 - u, 1 - u, v])/2 - 
 10*as^2*ep^2*G[0, u]*G[1 - u, 0, 1 - u, 1 - u, 1 - u, v] + 
 as*ep^4*G[0, u]*G[1 - u, 0, 1 - u, 1 - u, 1 - u, v] - 
 (375*as^3*G[1, u]*G[1 - u, 0, 1 - u, 1 - u, 1 - u, v])/2 + 
 34*as^2*ep^2*G[1, u]*G[1 - u, 0, 1 - u, 1 - u, 1 - u, v] - 
 as*ep^4*G[1, u]*G[1 - u, 0, 1 - u, 1 - u, 1 - u, v] + 
 88*as^3*G[1, u]*G[1 - u, 0, 1 - u, 1 - u, -u, v] - 
 10*as^2*ep^2*G[1, u]*G[1 - u, 0, 1 - u, 1 - u, -u, v] + 
 4*as^3*G[1, u]*G[1 - u, 0, 1 - u, -u, 0, v] + 
 4*as^2*ep^2*G[1, u]*G[1 - u, 0, 1 - u, -u, 0, v] - 
 (26*as^3*G[1 - u, 0, 1 - u, -u, 1 - u, v])/ep + 
 4*as^2*ep*G[1 - u, 0, 1 - u, -u, 1 - u, v] + 
 24*as^3*G[0, u]*G[1 - u, 0, 1 - u, -u, 1 - u, v] - 
 4*as^2*ep^2*G[0, u]*G[1 - u, 0, 1 - u, -u, 1 - u, v] + 
 120*as^3*G[1, u]*G[1 - u, 0, 1 - u, -u, 1 - u, v] - 
 16*as^2*ep^2*G[1, u]*G[1 - u, 0, 1 - u, -u, 1 - u, v] + 
 8*as^3*G[1, u]*G[1 - u, 0, 1 - u, -u, -u, v] - 
 10*as^2*ep^2*G[1, u]*G[1 - u, 0, 1 - u, -u, -u, v] + 
 22*as^3*G[1, u]*G[1 - u, 0, -u, 0, 0, v] - 
 4*as^2*ep^2*G[1, u]*G[1 - u, 0, -u, 0, 0, v] - 
 (16*as^3*G[1 - u, 0, -u, 0, 1 - u, v])/ep + 
 4*as^2*ep*G[1 - u, 0, -u, 0, 1 - u, v] + 
 2*as^3*G[0, u]*G[1 - u, 0, -u, 0, 1 - u, v] - 
 4*as^2*ep^2*G[0, u]*G[1 - u, 0, -u, 0, 1 - u, v] + 
 76*as^3*G[1, u]*G[1 - u, 0, -u, 0, 1 - u, v] - 
 12*as^2*ep^2*G[1, u]*G[1 - u, 0, -u, 0, 1 - u, v] - 
 20*as^3*G[1, u]*G[1 - u, 0, -u, 0, -u, v] + 
 8*as^2*ep^2*G[1, u]*G[1 - u, 0, -u, 0, -u, v] - 
 (16*as^3*G[1 - u, 0, -u, 1 - u, 0, v])/ep + 
 4*as^2*ep*G[1 - u, 0, -u, 1 - u, 0, v] - 
 6*as^3*G[0, u]*G[1 - u, 0, -u, 1 - u, 0, v] + 
 76*as^3*G[1, u]*G[1 - u, 0, -u, 1 - u, 0, v] - 
 12*as^2*ep^2*G[1, u]*G[1 - u, 0, -u, 1 - u, 0, v] - 
 (54*as^3*G[1 - u, 0, -u, 1 - u, 1 - u, v])/ep + 
 12*as^2*ep*G[1 - u, 0, -u, 1 - u, 1 - u, v] - 
 16*as^3*G[0, u]*G[1 - u, 0, -u, 1 - u, 1 - u, v] + 
 12*as^2*ep^2*G[0, u]*G[1 - u, 0, -u, 1 - u, 1 - u, v] + 
 170*as^3*G[1, u]*G[1 - u, 0, -u, 1 - u, 1 - u, v] - 
 28*as^2*ep^2*G[1, u]*G[1 - u, 0, -u, 1 - u, 1 - u, v] - 
 32*as^3*G[1, u]*G[1 - u, 0, -u, 1 - u, -u, v] + 
 (8*as^3*G[1 - u, 0, -u, -u, 1 - u, v])/ep - 
 52*as^3*G[1, u]*G[1 - u, 0, -u, -u, 1 - u, v] + 
 12*as^3*G[1, u]*G[1 - u, 0, -u, -u, -u, v] - 
 (66*as^3*G[1 - u, 1, 0, 0, 0, v])/ep + 14*as^2*ep*G[1 - u, 1, 0, 0, 0, v] + 
 8*as^3*G[0, u]*G[1 - u, 1, 0, 0, 0, v] + 10*as^2*ep^2*G[0, u]*
  G[1 - u, 1, 0, 0, 0, v] + 68*as^3*G[1, u]*G[1 - u, 1, 0, 0, 0, v] - 
 10*as^2*ep^2*G[1, u]*G[1 - u, 1, 0, 0, 0, v] - 
 (12*as^3*G[1 - u, 1, 0, 0, 1 - u, v])/ep + 
 2*as^2*ep*G[1 - u, 1, 0, 0, 1 - u, v] - 
 2*as^3*G[0, u]*G[1 - u, 1, 0, 0, 1 - u, v] + 
 12*as^3*G[1, u]*G[1 - u, 1, 0, 0, 1 - u, v] - 
 4*as^2*ep^2*G[1, u]*G[1 - u, 1, 0, 0, 1 - u, v] - 
 14*as^3*G[1, u]*G[1 - u, 1, 0, 0, -u, v] + 
 4*as^2*ep^2*G[1, u]*G[1 - u, 1, 0, 0, -u, v] + 
 (8*as^3*G[1 - u, 1, 0, 1, 0, v])/ep + 
 64*as^3*G[0, u]*G[1 - u, 1, 0, 1, 0, v] - 24*as^2*ep^2*G[0, u]*
  G[1 - u, 1, 0, 1, 0, v] - 64*as^3*G[1, u]*G[1 - u, 1, 0, 1, 0, v] + 
 24*as^2*ep^2*G[1, u]*G[1 - u, 1, 0, 1, 0, v] - 
 (12*as^3*G[1 - u, 1, 0, 1 - u, 0, v])/ep + 
 2*as^2*ep*G[1 - u, 1, 0, 1 - u, 0, v] - 
 36*as^3*G[0, u]*G[1 - u, 1, 0, 1 - u, 0, v] + 
 8*as^2*ep^2*G[0, u]*G[1 - u, 1, 0, 1 - u, 0, v] + 
 12*as^3*G[1, u]*G[1 - u, 1, 0, 1 - u, 0, v] - 
 4*as^2*ep^2*G[1, u]*G[1 - u, 1, 0, 1 - u, 0, v] + 
 (14*as^3*G[1 - u, 1, 0, 1 - u, 1 - u, v])/ep - 
 4*as^2*ep*G[1 - u, 1, 0, 1 - u, 1 - u, v] - 
 2*as^3*G[0, u]*G[1 - u, 1, 0, 1 - u, 1 - u, v] - 
 40*as^3*G[1, u]*G[1 - u, 1, 0, 1 - u, 1 - u, v] + 
 8*as^2*ep^2*G[1, u]*G[1 - u, 1, 0, 1 - u, 1 - u, v] + 
 22*as^3*G[1, u]*G[1 - u, 1, 0, 1 - u, -u, v] - 
 6*as^2*ep^2*G[1, u]*G[1 - u, 1, 0, 1 - u, -u, v] - 
 36*as^3*G[1, u]*G[1 - u, 1, 0, -u, 0, v] + 
 12*as^2*ep^2*G[1, u]*G[1 - u, 1, 0, -u, 0, v] - 
 (12*as^3*G[1 - u, 1, 0, -u, 1 - u, v])/ep + 
 4*as^2*ep*G[1 - u, 1, 0, -u, 1 - u, v] + 
 44*as^3*G[0, u]*G[1 - u, 1, 0, -u, 1 - u, v] - 
 12*as^2*ep^2*G[0, u]*G[1 - u, 1, 0, -u, 1 - u, v] + 
 34*as^3*G[1, u]*G[1 - u, 1, 0, -u, 1 - u, v] - 
 8*as^2*ep^2*G[1, u]*G[1 - u, 1, 0, -u, 1 - u, v] - 
 36*as^3*G[1, u]*G[1 - u, 1, 0, -u, -u, v] + 
 10*as^2*ep^2*G[1, u]*G[1 - u, 1, 0, -u, -u, v] + 
 (8*as^3*G[1 - u, 1, 1, 0, 0, v])/ep - 
 32*as^3*G[0, u]*G[1 - u, 1, 1, 0, 0, v] + 
 8*as^2*ep^2*G[0, u]*G[1 - u, 1, 1, 0, 0, v] + 
 32*as^3*G[1, u]*G[1 - u, 1, 1, 0, 0, v] - 
 8*as^2*ep^2*G[1, u]*G[1 - u, 1, 1, 0, 0, v] - 
 4*as^3*G[1, u]*G[1 - u, 1, 1, 0, 1 - u, v] + 
 4*as^3*G[1, u]*G[1 - u, 1, 1, 0, -u, v] - (8*as^3*G[1 - u, 1, 1, 1, 0, v])/
  ep + 8*as^3*G[0, u]*G[1 - u, 1, 1, 1, 0, v] - 
 8*as^3*G[1, u]*G[1 - u, 1, 1, 1, 0, v] + 
 4*as^3*G[0, u]*G[1 - u, 1, 1, 1 - u, 0, v] - 
 4*as^3*G[1, u]*G[1 - u, 1, 1, 1 - u, 0, v] + 
 4*as^3*G[1, u]*G[1 - u, 1, 1, 1 - u, -u, v] - 
 (12*as^3*G[1 - u, 1, 1 - u, 0, 0, v])/ep + 
 2*as^2*ep*G[1 - u, 1, 1 - u, 0, 0, v] - 
 8*as^3*G[0, u]*G[1 - u, 1, 1 - u, 0, 0, v] - 
 4*as^2*ep^2*G[0, u]*G[1 - u, 1, 1 - u, 0, 0, v] + 
 12*as^3*G[1, u]*G[1 - u, 1, 1 - u, 0, 0, v] - 
 4*as^2*ep^2*G[1, u]*G[1 - u, 1, 1 - u, 0, 0, v] + 
 (14*as^3*G[1 - u, 1, 1 - u, 0, 1 - u, v])/ep - 
 4*as^2*ep*G[1 - u, 1, 1 - u, 0, 1 - u, v] - 
 38*as^3*G[0, u]*G[1 - u, 1, 1 - u, 0, 1 - u, v] + 
 12*as^2*ep^2*G[0, u]*G[1 - u, 1, 1 - u, 0, 1 - u, v] - 
 40*as^3*G[1, u]*G[1 - u, 1, 1 - u, 0, 1 - u, v] + 
 8*as^2*ep^2*G[1, u]*G[1 - u, 1, 1 - u, 0, 1 - u, v] + 
 22*as^3*G[1, u]*G[1 - u, 1, 1 - u, 0, -u, v] - 
 6*as^2*ep^2*G[1, u]*G[1 - u, 1, 1 - u, 0, -u, v] - 
 (24*as^3*G[1 - u, 1, 1 - u, 1, 0, v])/ep + 
 8*as^2*ep*G[1 - u, 1, 1 - u, 1, 0, v] + 
 20*as^3*G[0, u]*G[1 - u, 1, 1 - u, 1, 0, v] - 
 2*as^2*ep^2*G[0, u]*G[1 - u, 1, 1 - u, 1, 0, v] + 
 8*as^3*G[1, u]*G[1 - u, 1, 1 - u, 1, 0, v] - 
 2*as^2*ep^2*G[1, u]*G[1 - u, 1, 1 - u, 1, 0, v] + 
 (14*as^3*G[1 - u, 1, 1 - u, 1 - u, 0, v])/ep - 
 4*as^2*ep*G[1 - u, 1, 1 - u, 1 - u, 0, v] + 
 12*as^3*G[0, u]*G[1 - u, 1, 1 - u, 1 - u, 0, v] - 
 6*as^2*ep^2*G[0, u]*G[1 - u, 1, 1 - u, 1 - u, 0, v] - 
 40*as^3*G[1, u]*G[1 - u, 1, 1 - u, 1 - u, 0, v] + 
 8*as^2*ep^2*G[1, u]*G[1 - u, 1, 1 - u, 1 - u, 0, v] + 
 26*as^3*G[1, u]*G[1 - u, 1, 1 - u, 1 - u, -u, v] - 
 6*as^2*ep^2*G[1, u]*G[1 - u, 1, 1 - u, 1 - u, -u, v] - 
 36*as^3*G[1, u]*G[1 - u, 1, 1 - u, -u, 0, v] + 
 12*as^2*ep^2*G[1, u]*G[1 - u, 1, 1 - u, -u, 0, v] - 
 (12*as^3*G[1 - u, 1, 1 - u, -u, 1 - u, v])/ep + 
 4*as^2*ep*G[1 - u, 1, 1 - u, -u, 1 - u, v] + 
 44*as^3*G[0, u]*G[1 - u, 1, 1 - u, -u, 1 - u, v] - 
 12*as^2*ep^2*G[0, u]*G[1 - u, 1, 1 - u, -u, 1 - u, v] + 
 34*as^3*G[1, u]*G[1 - u, 1, 1 - u, -u, 1 - u, v] - 
 8*as^2*ep^2*G[1, u]*G[1 - u, 1, 1 - u, -u, 1 - u, v] - 
 36*as^3*G[1, u]*G[1 - u, 1, 1 - u, -u, -u, v] + 
 10*as^2*ep^2*G[1, u]*G[1 - u, 1, 1 - u, -u, -u, v] + 
 (149*as^3*G[1 - u, 1 - u, 0, 0, 0, v])/(2*ep) - 
 18*as^2*ep*G[1 - u, 1 - u, 0, 0, 0, v] + 
 as*ep^3*G[1 - u, 1 - u, 0, 0, 0, v] + 
 (9*as^3*G[0, u]*G[1 - u, 1 - u, 0, 0, 0, v])/2 - 
 4*as^2*ep^2*G[0, u]*G[1 - u, 1 - u, 0, 0, 0, v] - 
 as*ep^4*G[0, u]*G[1 - u, 1 - u, 0, 0, 0, v] - 
 (375*as^3*G[1, u]*G[1 - u, 1 - u, 0, 0, 0, v])/2 + 
 34*as^2*ep^2*G[1, u]*G[1 - u, 1 - u, 0, 0, 0, v] - 
 as*ep^4*G[1, u]*G[1 - u, 1 - u, 0, 0, 0, v] + 
 (149*as^3*G[1 - u, 1 - u, 0, 0, 1 - u, v])/(2*ep) - 
 18*as^2*ep*G[1 - u, 1 - u, 0, 0, 1 - u, v] + 
 as*ep^3*G[1 - u, 1 - u, 0, 0, 1 - u, v] - 
 (19*as^3*G[0, u]*G[1 - u, 1 - u, 0, 0, 1 - u, v])/2 - 
 as*ep^4*G[0, u]*G[1 - u, 1 - u, 0, 0, 1 - u, v] - 
 (375*as^3*G[1, u]*G[1 - u, 1 - u, 0, 0, 1 - u, v])/2 + 
 34*as^2*ep^2*G[1, u]*G[1 - u, 1 - u, 0, 0, 1 - u, v] - 
 as*ep^4*G[1, u]*G[1 - u, 1 - u, 0, 0, 1 - u, v] + 
 57*as^3*G[1, u]*G[1 - u, 1 - u, 0, 0, -u, v] - 
 10*as^2*ep^2*G[1, u]*G[1 - u, 1 - u, 0, 0, -u, v] + 
 2*as*ep^4*G[1, u]*G[1 - u, 1 - u, 0, 0, -u, v] - 
 (31*as^3*G[1 - u, 1 - u, 0, 1, 0, v])/ep + 
 12*as^2*ep*G[1 - u, 1 - u, 0, 1, 0, v] - 
 2*as*ep^3*G[1 - u, 1 - u, 0, 1, 0, v] + 
 6*as^3*G[0, u]*G[1 - u, 1 - u, 0, 1, 0, v] + 
 12*as^3*G[1, u]*G[1 - u, 1 - u, 0, 1, 0, v] - 
 4*as^2*ep^2*G[1, u]*G[1 - u, 1 - u, 0, 1, 0, v] + 
 (149*as^3*G[1 - u, 1 - u, 0, 1 - u, 0, v])/(2*ep) - 
 18*as^2*ep*G[1 - u, 1 - u, 0, 1 - u, 0, v] + 
 as*ep^3*G[1 - u, 1 - u, 0, 1 - u, 0, v] - 
 (53*as^3*G[0, u]*G[1 - u, 1 - u, 0, 1 - u, 0, v])/2 + 
 6*as^2*ep^2*G[0, u]*G[1 - u, 1 - u, 0, 1 - u, 0, v] + 
 as*ep^4*G[0, u]*G[1 - u, 1 - u, 0, 1 - u, 0, v] - 
 (375*as^3*G[1, u]*G[1 - u, 1 - u, 0, 1 - u, 0, v])/2 + 
 34*as^2*ep^2*G[1, u]*G[1 - u, 1 - u, 0, 1 - u, 0, v] - 
 as*ep^4*G[1, u]*G[1 - u, 1 - u, 0, 1 - u, 0, v] + 
 (149*as^3*G[1 - u, 1 - u, 0, 1 - u, 1 - u, v])/(2*ep) - 
 18*as^2*ep*G[1 - u, 1 - u, 0, 1 - u, 1 - u, v] + 
 as*ep^3*G[1 - u, 1 - u, 0, 1 - u, 1 - u, v] - 
 (125*as^3*G[0, u]*G[1 - u, 1 - u, 0, 1 - u, 1 - u, v])/2 + 
 6*as^2*ep^2*G[0, u]*G[1 - u, 1 - u, 0, 1 - u, 1 - u, v] + 
 as*ep^4*G[0, u]*G[1 - u, 1 - u, 0, 1 - u, 1 - u, v] - 
 (375*as^3*G[1, u]*G[1 - u, 1 - u, 0, 1 - u, 1 - u, v])/2 + 
 34*as^2*ep^2*G[1, u]*G[1 - u, 1 - u, 0, 1 - u, 1 - u, v] - 
 as*ep^4*G[1, u]*G[1 - u, 1 - u, 0, 1 - u, 1 - u, v] + 
 186*as^3*G[1, u]*G[1 - u, 1 - u, 0, 1 - u, -u, v] - 
 42*as^2*ep^2*G[1, u]*G[1 - u, 1 - u, 0, 1 - u, -u, v] + 
 48*as^3*G[1, u]*G[1 - u, 1 - u, 0, -u, 0, v] - 
 8*as^2*ep^2*G[1, u]*G[1 - u, 1 - u, 0, -u, 0, v] - 
 (38*as^3*G[1 - u, 1 - u, 0, -u, 1 - u, v])/ep + 
 8*as^2*ep*G[1 - u, 1 - u, 0, -u, 1 - u, v] - 
 12*as^3*G[0, u]*G[1 - u, 1 - u, 0, -u, 1 - u, v] + 
 8*as^2*ep^2*G[0, u]*G[1 - u, 1 - u, 0, -u, 1 - u, v] + 
 154*as^3*G[1, u]*G[1 - u, 1 - u, 0, -u, 1 - u, v] - 
 24*as^2*ep^2*G[1, u]*G[1 - u, 1 - u, 0, -u, 1 - u, v] - 
 28*as^3*G[1, u]*G[1 - u, 1 - u, 0, -u, -u, v] - 
 (27*as^3*G[1 - u, 1 - u, 1, 0, 0, v])/ep + 
 10*as^2*ep*G[1 - u, 1 - u, 1, 0, 0, v] - 
 2*as*ep^3*G[1 - u, 1 - u, 1, 0, 0, v] - 
 24*as^3*G[0, u]*G[1 - u, 1 - u, 1, 0, 0, v] + 
 6*as^2*ep^2*G[0, u]*G[1 - u, 1 - u, 1, 0, 0, v] + 
 56*as^3*G[1, u]*G[1 - u, 1 - u, 1, 0, 0, v] - 
 18*as^2*ep^2*G[1, u]*G[1 - u, 1 - u, 1, 0, 0, v] - 
 (6*as^3*G[1 - u, 1 - u, 1, 0, 1 - u, v])/ep + 
 4*as^2*ep*G[1 - u, 1 - u, 1, 0, 1 - u, v] + 
 36*as^3*G[0, u]*G[1 - u, 1 - u, 1, 0, 1 - u, v] - 
 12*as^2*ep^2*G[0, u]*G[1 - u, 1 - u, 1, 0, 1 - u, v] + 
 24*as^3*G[1, u]*G[1 - u, 1 - u, 1, 0, 1 - u, v] - 
 8*as^2*ep^2*G[1, u]*G[1 - u, 1 - u, 1, 0, 1 - u, v] - 
 72*as^3*G[1, u]*G[1 - u, 1 - u, 1, 0, -u, v] + 
 26*as^2*ep^2*G[1, u]*G[1 - u, 1 - u, 1, 0, -u, v] - 
 (6*as^3*G[1 - u, 1 - u, 1, 1, 0, v])/ep + 
 2*as^2*ep*G[1 - u, 1 - u, 1, 1, 0, v] + 
 6*as^3*G[0, u]*G[1 - u, 1 - u, 1, 1, 0, v] + 
 16*as^3*G[1, u]*G[1 - u, 1 - u, 1, 1, 0, v] - 
 6*as^2*ep^2*G[1, u]*G[1 - u, 1 - u, 1, 1, 0, v] - 
 (6*as^3*G[1 - u, 1 - u, 1, 1 - u, 0, v])/ep + 
 4*as^2*ep*G[1 - u, 1 - u, 1, 1 - u, 0, v] + 
 16*as^3*G[0, u]*G[1 - u, 1 - u, 1, 1 - u, 0, v] - 
 8*as^2*ep^2*G[0, u]*G[1 - u, 1 - u, 1, 1 - u, 0, v] + 
 24*as^3*G[1, u]*G[1 - u, 1 - u, 1, 1 - u, 0, v] - 
 8*as^2*ep^2*G[1, u]*G[1 - u, 1 - u, 1, 1 - u, 0, v] - 
 72*as^3*G[1, u]*G[1 - u, 1 - u, 1, 1 - u, -u, v] + 
 26*as^2*ep^2*G[1, u]*G[1 - u, 1 - u, 1, 1 - u, -u, v] + 
 (149*as^3*G[1 - u, 1 - u, 1 - u, 0, 0, v])/(2*ep) - 
 18*as^2*ep*G[1 - u, 1 - u, 1 - u, 0, 0, v] + 
 as*ep^3*G[1 - u, 1 - u, 1 - u, 0, 0, v] - 
 (17*as^3*G[0, u]*G[1 - u, 1 - u, 1 - u, 0, 0, v])/2 + 
 as*ep^4*G[0, u]*G[1 - u, 1 - u, 1 - u, 0, 0, v] - 
 (375*as^3*G[1, u]*G[1 - u, 1 - u, 1 - u, 0, 0, v])/2 + 
 34*as^2*ep^2*G[1, u]*G[1 - u, 1 - u, 1 - u, 0, 0, v] - 
 as*ep^4*G[1, u]*G[1 - u, 1 - u, 1 - u, 0, 0, v] + 
 (149*as^3*G[1 - u, 1 - u, 1 - u, 0, 1 - u, v])/(2*ep) - 
 18*as^2*ep*G[1 - u, 1 - u, 1 - u, 0, 1 - u, v] + 
 as*ep^3*G[1 - u, 1 - u, 1 - u, 0, 1 - u, v] - 
 (25*as^3*G[0, u]*G[1 - u, 1 - u, 1 - u, 0, 1 - u, v])/2 - 
 14*as^2*ep^2*G[0, u]*G[1 - u, 1 - u, 1 - u, 0, 1 - u, v] + 
 as*ep^4*G[0, u]*G[1 - u, 1 - u, 1 - u, 0, 1 - u, v] - 
 (375*as^3*G[1, u]*G[1 - u, 1 - u, 1 - u, 0, 1 - u, v])/2 + 
 34*as^2*ep^2*G[1, u]*G[1 - u, 1 - u, 1 - u, 0, 1 - u, v] - 
 as*ep^4*G[1, u]*G[1 - u, 1 - u, 1 - u, 0, 1 - u, v] + 
 114*as^3*G[1, u]*G[1 - u, 1 - u, 1 - u, 0, -u, v] - 
 16*as^2*ep^2*G[1, u]*G[1 - u, 1 - u, 1 - u, 0, -u, v] - 
 (6*as^3*G[1 - u, 1 - u, 1 - u, 1, 0, v])/ep + 
 4*as^2*ep*G[1 - u, 1 - u, 1 - u, 1, 0, v] - 
 2*as^3*G[0, u]*G[1 - u, 1 - u, 1 - u, 1, 0, v] - 
 2*as^2*ep^2*G[0, u]*G[1 - u, 1 - u, 1 - u, 1, 0, v] - 
 26*as^3*G[1, u]*G[1 - u, 1 - u, 1 - u, 1, 0, v] + 
 12*as^2*ep^2*G[1, u]*G[1 - u, 1 - u, 1 - u, 1, 0, v] + 
 (149*as^3*G[1 - u, 1 - u, 1 - u, 1 - u, 0, v])/(2*ep) - 
 18*as^2*ep*G[1 - u, 1 - u, 1 - u, 1 - u, 0, v] + 
 as*ep^3*G[1 - u, 1 - u, 1 - u, 1 - u, 0, v] - 
 (103*as^3*G[0, u]*G[1 - u, 1 - u, 1 - u, 1 - u, 0, v])/2 + 
 6*as^2*ep^2*G[0, u]*G[1 - u, 1 - u, 1 - u, 1 - u, 0, v] - 
 as*ep^4*G[0, u]*G[1 - u, 1 - u, 1 - u, 1 - u, 0, v] - 
 (375*as^3*G[1, u]*G[1 - u, 1 - u, 1 - u, 1 - u, 0, v])/2 + 
 34*as^2*ep^2*G[1, u]*G[1 - u, 1 - u, 1 - u, 1 - u, 0, v] - 
 as*ep^4*G[1, u]*G[1 - u, 1 - u, 1 - u, 1 - u, 0, v] + 
 (149*as^3*G[1 - u, 1 - u, 1 - u, 1 - u, 1 - u, v])/(2*ep) - 
 18*as^2*ep*G[1 - u, 1 - u, 1 - u, 1 - u, 1 - u, v] + 
 as*ep^3*G[1 - u, 1 - u, 1 - u, 1 - u, 1 - u, v] - 
 (375*as^3*G[0, u]*G[1 - u, 1 - u, 1 - u, 1 - u, 1 - u, v])/2 + 
 34*as^2*ep^2*G[0, u]*G[1 - u, 1 - u, 1 - u, 1 - u, 1 - u, v] - 
 as*ep^4*G[0, u]*G[1 - u, 1 - u, 1 - u, 1 - u, 1 - u, v] - 
 (375*as^3*G[1, u]*G[1 - u, 1 - u, 1 - u, 1 - u, 1 - u, v])/2 + 
 34*as^2*ep^2*G[1, u]*G[1 - u, 1 - u, 1 - u, 1 - u, 1 - u, v] - 
 as*ep^4*G[1, u]*G[1 - u, 1 - u, 1 - u, 1 - u, 1 - u, v] + 
 381*as^3*G[1, u]*G[1 - u, 1 - u, 1 - u, 1 - u, -u, v] - 
 84*as^2*ep^2*G[1, u]*G[1 - u, 1 - u, 1 - u, 1 - u, -u, v] + 
 2*as*ep^4*G[1, u]*G[1 - u, 1 - u, 1 - u, 1 - u, -u, v] + 
 114*as^3*G[1, u]*G[1 - u, 1 - u, 1 - u, -u, 0, v] - 
 16*as^2*ep^2*G[1, u]*G[1 - u, 1 - u, 1 - u, -u, 0, v] - 
 (123*as^3*G[1 - u, 1 - u, 1 - u, -u, 1 - u, v])/ep + 
 36*as^2*ep*G[1 - u, 1 - u, 1 - u, -u, 1 - u, v] - 
 2*as*ep^3*G[1 - u, 1 - u, 1 - u, -u, 1 - u, v] + 
 114*as^3*G[0, u]*G[1 - u, 1 - u, 1 - u, -u, 1 - u, v] - 
 16*as^2*ep^2*G[0, u]*G[1 - u, 1 - u, 1 - u, -u, 1 - u, v] + 
 399*as^3*G[1, u]*G[1 - u, 1 - u, 1 - u, -u, 1 - u, v] - 
 84*as^2*ep^2*G[1, u]*G[1 - u, 1 - u, 1 - u, -u, 1 - u, v] + 
 2*as*ep^4*G[1, u]*G[1 - u, 1 - u, 1 - u, -u, 1 - u, v] - 
 204*as^3*G[1, u]*G[1 - u, 1 - u, 1 - u, -u, -u, v] + 
 40*as^2*ep^2*G[1, u]*G[1 - u, 1 - u, 1 - u, -u, -u, v] + 
 56*as^3*G[1, u]*G[1 - u, 1 - u, -u, 0, 0, v] - 
 10*as^2*ep^2*G[1, u]*G[1 - u, 1 - u, -u, 0, 0, v] - 
 (38*as^3*G[1 - u, 1 - u, -u, 0, 1 - u, v])/ep + 
 8*as^2*ep*G[1 - u, 1 - u, -u, 0, 1 - u, v] - 
 20*as^3*G[0, u]*G[1 - u, 1 - u, -u, 0, 1 - u, v] + 
 10*as^2*ep^2*G[0, u]*G[1 - u, 1 - u, -u, 0, 1 - u, v] + 
 154*as^3*G[1, u]*G[1 - u, 1 - u, -u, 0, 1 - u, v] - 
 24*as^2*ep^2*G[1, u]*G[1 - u, 1 - u, -u, 0, 1 - u, v] - 
 28*as^3*G[1, u]*G[1 - u, 1 - u, -u, 0, -u, v] - 
 (38*as^3*G[1 - u, 1 - u, -u, 1 - u, 0, v])/ep + 
 8*as^2*ep*G[1 - u, 1 - u, -u, 1 - u, 0, v] - 
 4*as^3*G[0, u]*G[1 - u, 1 - u, -u, 1 - u, 0, v] + 
 4*as^2*ep^2*G[0, u]*G[1 - u, 1 - u, -u, 1 - u, 0, v] + 
 154*as^3*G[1, u]*G[1 - u, 1 - u, -u, 1 - u, 0, v] - 
 24*as^2*ep^2*G[1, u]*G[1 - u, 1 - u, -u, 1 - u, 0, v] - 
 (129*as^3*G[1 - u, 1 - u, -u, 1 - u, 1 - u, v])/ep + 
 36*as^2*ep*G[1 - u, 1 - u, -u, 1 - u, 1 - u, v] - 
 2*as*ep^3*G[1 - u, 1 - u, -u, 1 - u, 1 - u, v] + 
 154*as^3*G[0, u]*G[1 - u, 1 - u, -u, 1 - u, 1 - u, v] - 
 24*as^2*ep^2*G[0, u]*G[1 - u, 1 - u, -u, 1 - u, 1 - u, v] + 
 371*as^3*G[1, u]*G[1 - u, 1 - u, -u, 1 - u, 1 - u, v] - 
 76*as^2*ep^2*G[1, u]*G[1 - u, 1 - u, -u, 1 - u, 1 - u, v] + 
 2*as*ep^4*G[1, u]*G[1 - u, 1 - u, -u, 1 - u, 1 - u, v] - 
 228*as^3*G[1, u]*G[1 - u, 1 - u, -u, 1 - u, -u, v] + 
 44*as^2*ep^2*G[1, u]*G[1 - u, 1 - u, -u, 1 - u, -u, v] - 
 28*as^3*G[1, u]*G[1 - u, 1 - u, -u, -u, 0, v] + 
 (52*as^3*G[1 - u, 1 - u, -u, -u, 1 - u, v])/ep - 
 12*as^2*ep*G[1 - u, 1 - u, -u, -u, 1 - u, v] - 
 28*as^3*G[0, u]*G[1 - u, 1 - u, -u, -u, 1 - u, v] - 
 272*as^3*G[1, u]*G[1 - u, 1 - u, -u, -u, 1 - u, v] + 
 48*as^2*ep^2*G[1, u]*G[1 - u, 1 - u, -u, -u, 1 - u, v] + 
 128*as^3*G[1, u]*G[1 - u, 1 - u, -u, -u, -u, v] - 
 16*as^2*ep^2*G[1, u]*G[1 - u, 1 - u, -u, -u, -u, v] + 
 56*as^3*G[1, u]*G[1 - u, -u, 0, 0, 0, v] - 
 10*as^2*ep^2*G[1, u]*G[1 - u, -u, 0, 0, 0, v] - 
 (26*as^3*G[1 - u, -u, 0, 0, 1 - u, v])/ep + 
 6*as^2*ep*G[1 - u, -u, 0, 0, 1 - u, v] - 
 2*as^3*G[0, u]*G[1 - u, -u, 0, 0, 1 - u, v] - 
 2*as^2*ep^2*G[0, u]*G[1 - u, -u, 0, 0, 1 - u, v] + 
 102*as^3*G[1, u]*G[1 - u, -u, 0, 0, 1 - u, v] - 
 20*as^2*ep^2*G[1, u]*G[1 - u, -u, 0, 0, 1 - u, v] - 
 54*as^3*G[1, u]*G[1 - u, -u, 0, 0, -u, v] + 
 16*as^2*ep^2*G[1, u]*G[1 - u, -u, 0, 0, -u, v] + 
 (6*as^3*G[1 - u, -u, 0, 1, 0, v])/ep - 2*as^2*ep*G[1 - u, -u, 0, 1, 0, v] + 
 22*as^3*G[0, u]*G[1 - u, -u, 0, 1, 0, v] - 
 8*as^2*ep^2*G[0, u]*G[1 - u, -u, 0, 1, 0, v] - 
 26*as^3*G[1, u]*G[1 - u, -u, 0, 1, 0, v] + 
 8*as^2*ep^2*G[1, u]*G[1 - u, -u, 0, 1, 0, v] - 
 (26*as^3*G[1 - u, -u, 0, 1 - u, 0, v])/ep + 
 6*as^2*ep*G[1 - u, -u, 0, 1 - u, 0, v] - 
 6*as^3*G[0, u]*G[1 - u, -u, 0, 1 - u, 0, v] + 
 102*as^3*G[1, u]*G[1 - u, -u, 0, 1 - u, 0, v] - 
 20*as^2*ep^2*G[1, u]*G[1 - u, -u, 0, 1 - u, 0, v] - 
 (54*as^3*G[1 - u, -u, 0, 1 - u, 1 - u, v])/ep + 
 12*as^2*ep*G[1 - u, -u, 0, 1 - u, 1 - u, v] - 
 42*as^3*G[0, u]*G[1 - u, -u, 0, 1 - u, 1 - u, v] + 
 20*as^2*ep^2*G[0, u]*G[1 - u, -u, 0, 1 - u, 1 - u, v] + 
 170*as^3*G[1, u]*G[1 - u, -u, 0, 1 - u, 1 - u, v] - 
 28*as^2*ep^2*G[1, u]*G[1 - u, -u, 0, 1 - u, 1 - u, v] - 
 32*as^3*G[1, u]*G[1 - u, -u, 0, 1 - u, -u, v] - 
 42*as^3*G[1, u]*G[1 - u, -u, 0, -u, 0, v] + 
 12*as^2*ep^2*G[1, u]*G[1 - u, -u, 0, -u, 0, v] + 
 (8*as^3*G[1 - u, -u, 0, -u, 1 - u, v])/ep + 
 42*as^3*G[0, u]*G[1 - u, -u, 0, -u, 1 - u, v] - 
 12*as^2*ep^2*G[0, u]*G[1 - u, -u, 0, -u, 1 - u, v] - 
 52*as^3*G[1, u]*G[1 - u, -u, 0, -u, 1 - u, v] + 
 12*as^3*G[1, u]*G[1 - u, -u, 0, -u, -u, v] - 
 (26*as^3*G[1 - u, -u, 1 - u, 0, 0, v])/ep + 
 6*as^2*ep*G[1 - u, -u, 1 - u, 0, 0, v] - 
 28*as^3*G[0, u]*G[1 - u, -u, 1 - u, 0, 0, v] + 
 8*as^2*ep^2*G[0, u]*G[1 - u, -u, 1 - u, 0, 0, v] + 
 102*as^3*G[1, u]*G[1 - u, -u, 1 - u, 0, 0, v] - 
 20*as^2*ep^2*G[1, u]*G[1 - u, -u, 1 - u, 0, 0, v] - 
 (54*as^3*G[1 - u, -u, 1 - u, 0, 1 - u, v])/ep + 
 12*as^2*ep*G[1 - u, -u, 1 - u, 0, 1 - u, v] - 
 16*as^3*G[0, u]*G[1 - u, -u, 1 - u, 0, 1 - u, v] + 
 12*as^2*ep^2*G[0, u]*G[1 - u, -u, 1 - u, 0, 1 - u, v] + 
 170*as^3*G[1, u]*G[1 - u, -u, 1 - u, 0, 1 - u, v] - 
 28*as^2*ep^2*G[1, u]*G[1 - u, -u, 1 - u, 0, 1 - u, v] - 
 32*as^3*G[1, u]*G[1 - u, -u, 1 - u, 0, -u, v] + 
 (6*as^3*G[1 - u, -u, 1 - u, 1, 0, v])/ep - 
 2*as^2*ep*G[1 - u, -u, 1 - u, 1, 0, v] + 
 22*as^3*G[0, u]*G[1 - u, -u, 1 - u, 1, 0, v] - 
 8*as^2*ep^2*G[0, u]*G[1 - u, -u, 1 - u, 1, 0, v] - 
 26*as^3*G[1, u]*G[1 - u, -u, 1 - u, 1, 0, v] + 
 8*as^2*ep^2*G[1, u]*G[1 - u, -u, 1 - u, 1, 0, v] - 
 (54*as^3*G[1 - u, -u, 1 - u, 1 - u, 0, v])/ep + 
 12*as^2*ep*G[1 - u, -u, 1 - u, 1 - u, 0, v] + 
 32*as^3*G[0, u]*G[1 - u, -u, 1 - u, 1 - u, 0, v] - 
 4*as^2*ep^2*G[0, u]*G[1 - u, -u, 1 - u, 1 - u, 0, v] + 
 170*as^3*G[1, u]*G[1 - u, -u, 1 - u, 1 - u, 0, v] - 
 28*as^2*ep^2*G[1, u]*G[1 - u, -u, 1 - u, 1 - u, 0, v] - 
 (117*as^3*G[1 - u, -u, 1 - u, 1 - u, 1 - u, v])/ep + 
 32*as^2*ep*G[1 - u, -u, 1 - u, 1 - u, 1 - u, v] - 
 2*as*ep^3*G[1 - u, -u, 1 - u, 1 - u, 1 - u, v] + 
 170*as^3*G[0, u]*G[1 - u, -u, 1 - u, 1 - u, 1 - u, v] - 
 28*as^2*ep^2*G[0, u]*G[1 - u, -u, 1 - u, 1 - u, 1 - u, v] + 
 319*as^3*G[1, u]*G[1 - u, -u, 1 - u, 1 - u, 1 - u, v] - 
 64*as^2*ep^2*G[1, u]*G[1 - u, -u, 1 - u, 1 - u, 1 - u, v] + 
 2*as*ep^4*G[1, u]*G[1 - u, -u, 1 - u, 1 - u, 1 - u, v] - 
 184*as^3*G[1, u]*G[1 - u, -u, 1 - u, 1 - u, -u, v] + 
 28*as^2*ep^2*G[1, u]*G[1 - u, -u, 1 - u, 1 - u, -u, v] - 
 32*as^3*G[1, u]*G[1 - u, -u, 1 - u, -u, 0, v] + 
 (64*as^3*G[1 - u, -u, 1 - u, -u, 1 - u, v])/ep - 
 16*as^2*ep*G[1 - u, -u, 1 - u, -u, 1 - u, v] - 
 32*as^3*G[0, u]*G[1 - u, -u, 1 - u, -u, 1 - u, v] - 
 288*as^3*G[1, u]*G[1 - u, -u, 1 - u, -u, 1 - u, v] + 
 52*as^2*ep^2*G[1, u]*G[1 - u, -u, 1 - u, -u, 1 - u, v] - 
 4*as^3*G[1, u]*G[1 - u, -u, 1 - u, -u, -u, v] + 
 24*as^2*ep^2*G[1, u]*G[1 - u, -u, 1 - u, -u, -u, v] - 
 16*as^3*G[1, u]*G[1 - u, -u, -u, 0, 0, v] + 
 4*as^2*ep^2*G[1, u]*G[1 - u, -u, -u, 0, 0, v] + 
 (8*as^3*G[1 - u, -u, -u, 0, 1 - u, v])/ep + 
 16*as^3*G[0, u]*G[1 - u, -u, -u, 0, 1 - u, v] - 
 4*as^2*ep^2*G[0, u]*G[1 - u, -u, -u, 0, 1 - u, v] - 
 52*as^3*G[1, u]*G[1 - u, -u, -u, 0, 1 - u, v] + 
 12*as^3*G[1, u]*G[1 - u, -u, -u, 0, -u, v] + 
 (8*as^3*G[1 - u, -u, -u, 1 - u, 0, v])/ep + 
 8*as^3*G[0, u]*G[1 - u, -u, -u, 1 - u, 0, v] - 
 52*as^3*G[1, u]*G[1 - u, -u, -u, 1 - u, 0, v] + 
 (108*as^3*G[1 - u, -u, -u, 1 - u, 1 - u, v])/ep - 
 28*as^2*ep*G[1 - u, -u, -u, 1 - u, 1 - u, v] - 
 52*as^3*G[0, u]*G[1 - u, -u, -u, 1 - u, 1 - u, v] - 
 360*as^3*G[1, u]*G[1 - u, -u, -u, 1 - u, 1 - u, v] + 
 68*as^2*ep^2*G[1, u]*G[1 - u, -u, -u, 1 - u, 1 - u, v] + 
 64*as^3*G[1, u]*G[1 - u, -u, -u, 1 - u, -u, v] + 
 4*as^2*ep^2*G[1, u]*G[1 - u, -u, -u, 1 - u, -u, v] + 
 12*as^3*G[1, u]*G[1 - u, -u, -u, -u, 0, v] - 
 (20*as^3*G[1 - u, -u, -u, -u, 1 - u, v])/ep + 
 4*as^2*ep*G[1 - u, -u, -u, -u, 1 - u, v] + 
 12*as^3*G[0, u]*G[1 - u, -u, -u, -u, 1 - u, v] + 
 108*as^3*G[1, u]*G[1 - u, -u, -u, -u, 1 - u, v] - 
 4*as^2*ep^2*G[1, u]*G[1 - u, -u, -u, -u, 1 - u, v] - 
 44*as^3*G[1, u]*G[1 - u, -u, -u, -u, -u, v] - 
 12*as^2*ep^2*G[1, u]*G[1 - u, -u, -u, -u, -u, v] + 
 20*as^3*G[1, u]*G[-u, 0, 0, 0, 0, v] - 2*as^2*ep^2*G[1, u]*
  G[-u, 0, 0, 0, 0, v] - (12*as^3*G[-u, 0, 0, 0, 1 - u, v])/ep + 
 2*as^2*ep*G[-u, 0, 0, 0, 1 - u, v] - 14*as^3*G[0, u]*
  G[-u, 0, 0, 0, 1 - u, v] + 4*as^2*ep^2*G[0, u]*G[-u, 0, 0, 0, 1 - u, v] + 
 76*as^3*G[1, u]*G[-u, 0, 0, 0, 1 - u, v] - 
 12*as^2*ep^2*G[1, u]*G[-u, 0, 0, 0, 1 - u, v] - 
 50*as^3*G[1, u]*G[-u, 0, 0, 0, -u, v] + 10*as^2*ep^2*G[1, u]*
  G[-u, 0, 0, 0, -u, v] - 2*as^3*G[0, u]*G[-u, 0, 0, 1, 0, v] + 
 4*as^2*ep^2*G[0, u]*G[-u, 0, 0, 1, 0, v] + 
 2*as^3*G[1, u]*G[-u, 0, 0, 1, 0, v] - 4*as^2*ep^2*G[1, u]*
  G[-u, 0, 0, 1, 0, v] - (12*as^3*G[-u, 0, 0, 1 - u, 0, v])/ep + 
 2*as^2*ep*G[-u, 0, 0, 1 - u, 0, v] - 14*as^3*G[0, u]*
  G[-u, 0, 0, 1 - u, 0, v] + 4*as^2*ep^2*G[0, u]*G[-u, 0, 0, 1 - u, 0, v] + 
 76*as^3*G[1, u]*G[-u, 0, 0, 1 - u, 0, v] - 
 12*as^2*ep^2*G[1, u]*G[-u, 0, 0, 1 - u, 0, v] - 
 (38*as^3*G[-u, 0, 0, 1 - u, 1 - u, v])/ep + 
 8*as^2*ep*G[-u, 0, 0, 1 - u, 1 - u, v] - 4*as^2*ep^2*G[0, u]*
  G[-u, 0, 0, 1 - u, 1 - u, v] + 128*as^3*G[1, u]*
  G[-u, 0, 0, 1 - u, 1 - u, v] - 20*as^2*ep^2*G[1, u]*
  G[-u, 0, 0, 1 - u, 1 - u, v] - 28*as^3*G[1, u]*G[-u, 0, 0, 1 - u, -u, v] + 
 8*as^2*ep^2*G[1, u]*G[-u, 0, 0, 1 - u, -u, v] + 
 6*as^3*G[1, u]*G[-u, 0, 0, -u, 0, v] - 8*as^2*ep^2*G[1, u]*
  G[-u, 0, 0, -u, 0, v] + (18*as^3*G[-u, 0, 0, -u, 1 - u, v])/ep - 
 6*as^2*ep*G[-u, 0, 0, -u, 1 - u, v] + 
 12*as^3*G[0, u]*G[-u, 0, 0, -u, 1 - u, v] - 
 2*as^2*ep^2*G[0, u]*G[-u, 0, 0, -u, 1 - u, v] - 
 80*as^3*G[1, u]*G[-u, 0, 0, -u, 1 - u, v] + 
 24*as^2*ep^2*G[1, u]*G[-u, 0, 0, -u, 1 - u, v] - 
 6*as^3*G[1, u]*G[-u, 0, 0, -u, -u, v] + 2*as^2*ep^2*G[1, u]*
  G[-u, 0, 0, -u, -u, v] - (6*as^3*G[-u, 0, 1, 0, 0, v])/ep + 
 2*as^2*ep*G[-u, 0, 1, 0, 0, v] + 36*as^3*G[0, u]*G[-u, 0, 1, 0, 0, v] - 
 8*as^2*ep^2*G[0, u]*G[-u, 0, 1, 0, 0, v] - 
 32*as^3*G[1, u]*G[-u, 0, 1, 0, 0, v] + 8*as^2*ep^2*G[1, u]*
  G[-u, 0, 1, 0, 0, v] + (12*as^3*G[-u, 0, 1, 0, 1 - u, v])/ep - 
 4*as^2*ep*G[-u, 0, 1, 0, 1 - u, v] - 
 8*as^3*G[0, u]*G[-u, 0, 1, 0, 1 - u, v] + 
 2*as^2*ep^2*G[0, u]*G[-u, 0, 1, 0, 1 - u, v] - 
 26*as^3*G[1, u]*G[-u, 0, 1, 0, 1 - u, v] + 
 6*as^2*ep^2*G[1, u]*G[-u, 0, 1, 0, 1 - u, v] + 
 26*as^3*G[1, u]*G[-u, 0, 1, 0, -u, v] - 8*as^2*ep^2*G[1, u]*
  G[-u, 0, 1, 0, -u, v] + (18*as^3*G[-u, 0, 1, 1, 0, v])/ep - 
 6*as^2*ep*G[-u, 0, 1, 1, 0, v] - 10*as^3*G[0, u]*G[-u, 0, 1, 1, 0, v] - 
 2*as^3*G[1, u]*G[-u, 0, 1, 1, 0, v] + (12*as^3*G[-u, 0, 1, 1 - u, 0, v])/
  ep - 4*as^2*ep*G[-u, 0, 1, 1 - u, 0, v] - 
 26*as^3*G[0, u]*G[-u, 0, 1, 1 - u, 0, v] + 
 8*as^2*ep^2*G[0, u]*G[-u, 0, 1, 1 - u, 0, v] - 
 26*as^3*G[1, u]*G[-u, 0, 1, 1 - u, 0, v] + 
 6*as^2*ep^2*G[1, u]*G[-u, 0, 1, 1 - u, 0, v] + 
 26*as^3*G[1, u]*G[-u, 0, 1, 1 - u, -u, v] - 
 8*as^2*ep^2*G[1, u]*G[-u, 0, 1, 1 - u, -u, v] - 
 (12*as^3*G[-u, 0, 1 - u, 0, 0, v])/ep + 2*as^2*ep*G[-u, 0, 1 - u, 0, 0, v] - 
 6*as^3*G[0, u]*G[-u, 0, 1 - u, 0, 0, v] + 
 76*as^3*G[1, u]*G[-u, 0, 1 - u, 0, 0, v] - 
 12*as^2*ep^2*G[1, u]*G[-u, 0, 1 - u, 0, 0, v] - 
 (38*as^3*G[-u, 0, 1 - u, 0, 1 - u, v])/ep + 
 8*as^2*ep*G[-u, 0, 1 - u, 0, 1 - u, v] + 
 36*as^3*G[0, u]*G[-u, 0, 1 - u, 0, 1 - u, v] - 
 14*as^2*ep^2*G[0, u]*G[-u, 0, 1 - u, 0, 1 - u, v] + 
 128*as^3*G[1, u]*G[-u, 0, 1 - u, 0, 1 - u, v] - 
 20*as^2*ep^2*G[1, u]*G[-u, 0, 1 - u, 0, 1 - u, v] - 
 54*as^3*G[1, u]*G[-u, 0, 1 - u, 0, -u, v] + 
 16*as^2*ep^2*G[1, u]*G[-u, 0, 1 - u, 0, -u, v] + 
 (12*as^3*G[-u, 0, 1 - u, 1, 0, v])/ep - 4*as^2*ep*G[-u, 0, 1 - u, 1, 0, v] - 
 10*as^3*G[0, u]*G[-u, 0, 1 - u, 1, 0, v] + 
 4*as^2*ep^2*G[0, u]*G[-u, 0, 1 - u, 1, 0, v] + 
 2*as^3*G[1, u]*G[-u, 0, 1 - u, 1, 0, v] - 
 4*as^2*ep^2*G[1, u]*G[-u, 0, 1 - u, 1, 0, v] - 
 (38*as^3*G[-u, 0, 1 - u, 1 - u, 0, v])/ep + 
 8*as^2*ep*G[-u, 0, 1 - u, 1 - u, 0, v] - 
 2*as^3*G[0, u]*G[-u, 0, 1 - u, 1 - u, 0, v] + 
 128*as^3*G[1, u]*G[-u, 0, 1 - u, 1 - u, 0, v] - 
 20*as^2*ep^2*G[1, u]*G[-u, 0, 1 - u, 1 - u, 0, v] - 
 (66*as^3*G[-u, 0, 1 - u, 1 - u, 1 - u, v])/ep + 
 14*as^2*ep*G[-u, 0, 1 - u, 1 - u, 1 - u, v] - 
 52*as^3*G[0, u]*G[-u, 0, 1 - u, 1 - u, 1 - u, v] + 
 20*as^2*ep^2*G[0, u]*G[-u, 0, 1 - u, 1 - u, 1 - u, v] + 
 190*as^3*G[1, u]*G[-u, 0, 1 - u, 1 - u, 1 - u, v] - 
 30*as^2*ep^2*G[1, u]*G[-u, 0, 1 - u, 1 - u, 1 - u, v] - 
 36*as^3*G[1, u]*G[-u, 0, 1 - u, 1 - u, -u, v] + 
 34*as^3*G[1, u]*G[-u, 0, 1 - u, -u, 0, v] - 
 12*as^2*ep^2*G[1, u]*G[-u, 0, 1 - u, -u, 0, v] + 
 (8*as^3*G[-u, 0, 1 - u, -u, 1 - u, v])/ep - 
 34*as^3*G[0, u]*G[-u, 0, 1 - u, -u, 1 - u, v] + 
 12*as^2*ep^2*G[0, u]*G[-u, 0, 1 - u, -u, 1 - u, v] - 
 48*as^3*G[1, u]*G[-u, 0, 1 - u, -u, 1 - u, v] - 
 66*as^3*G[1, u]*G[-u, 0, -u, 0, 0, v] + 16*as^2*ep^2*G[1, u]*
  G[-u, 0, -u, 0, 0, v] + (18*as^3*G[-u, 0, -u, 0, 1 - u, v])/ep - 
 6*as^2*ep*G[-u, 0, -u, 0, 1 - u, v] - 
 64*as^3*G[0, u]*G[-u, 0, -u, 0, 1 - u, v] + 
 22*as^2*ep^2*G[0, u]*G[-u, 0, -u, 0, 1 - u, v] - 
 56*as^3*G[1, u]*G[-u, 0, -u, 0, 1 - u, v] + 
 16*as^2*ep^2*G[1, u]*G[-u, 0, -u, 0, 1 - u, v] + 
 118*as^3*G[1, u]*G[-u, 0, -u, 0, -u, v] - 38*as^2*ep^2*G[1, u]*
  G[-u, 0, -u, 0, -u, v] + (18*as^3*G[-u, 0, -u, 1 - u, 0, v])/ep - 
 6*as^2*ep*G[-u, 0, -u, 1 - u, 0, v] - 
 56*as^3*G[1, u]*G[-u, 0, -u, 1 - u, 0, v] + 
 16*as^2*ep^2*G[1, u]*G[-u, 0, -u, 1 - u, 0, v] + 
 (8*as^3*G[-u, 0, -u, 1 - u, 1 - u, v])/ep + 
 56*as^3*G[0, u]*G[-u, 0, -u, 1 - u, 1 - u, v] - 
 16*as^2*ep^2*G[0, u]*G[-u, 0, -u, 1 - u, 1 - u, v] - 
 48*as^3*G[1, u]*G[-u, 0, -u, 1 - u, 1 - u, v] + 
 8*as^3*G[1, u]*G[-u, 0, -u, 1 - u, -u, v] - 
 18*as^3*G[1, u]*G[-u, 0, -u, -u, 0, v] + 6*as^2*ep^2*G[1, u]*
  G[-u, 0, -u, -u, 0, v] - (8*as^3*G[-u, 0, -u, -u, 1 - u, v])/ep + 
 18*as^3*G[0, u]*G[-u, 0, -u, -u, 1 - u, v] - 
 6*as^2*ep^2*G[0, u]*G[-u, 0, -u, -u, 1 - u, v] + 
 24*as^3*G[1, u]*G[-u, 0, -u, -u, 1 - u, v] + 
 16*as^3*G[1, u]*G[-u, 0, -u, -u, -u, v] - (12*as^3*G[-u, 1 - u, 0, 0, 0, v])/
  ep + 2*as^2*ep*G[-u, 1 - u, 0, 0, 0, v] - 
 40*as^3*G[0, u]*G[-u, 1 - u, 0, 0, 0, v] + 
 8*as^2*ep^2*G[0, u]*G[-u, 1 - u, 0, 0, 0, v] + 
 76*as^3*G[1, u]*G[-u, 1 - u, 0, 0, 0, v] - 
 12*as^2*ep^2*G[1, u]*G[-u, 1 - u, 0, 0, 0, v] - 
 (38*as^3*G[-u, 1 - u, 0, 0, 1 - u, v])/ep + 
 8*as^2*ep*G[-u, 1 - u, 0, 0, 1 - u, v] + 
 18*as^3*G[0, u]*G[-u, 1 - u, 0, 0, 1 - u, v] - 
 8*as^2*ep^2*G[0, u]*G[-u, 1 - u, 0, 0, 1 - u, v] + 
 128*as^3*G[1, u]*G[-u, 1 - u, 0, 0, 1 - u, v] - 
 20*as^2*ep^2*G[1, u]*G[-u, 1 - u, 0, 0, 1 - u, v] - 
 28*as^3*G[1, u]*G[-u, 1 - u, 0, 0, -u, v] + 
 8*as^2*ep^2*G[1, u]*G[-u, 1 - u, 0, 0, -u, v] + 
 (12*as^3*G[-u, 1 - u, 0, 1, 0, v])/ep - 4*as^2*ep*G[-u, 1 - u, 0, 1, 0, v] - 
 10*as^3*G[0, u]*G[-u, 1 - u, 0, 1, 0, v] + 
 4*as^2*ep^2*G[0, u]*G[-u, 1 - u, 0, 1, 0, v] + 
 2*as^3*G[1, u]*G[-u, 1 - u, 0, 1, 0, v] - 
 4*as^2*ep^2*G[1, u]*G[-u, 1 - u, 0, 1, 0, v] - 
 (38*as^3*G[-u, 1 - u, 0, 1 - u, 0, v])/ep + 
 8*as^2*ep*G[-u, 1 - u, 0, 1 - u, 0, v] + 
 24*as^3*G[0, u]*G[-u, 1 - u, 0, 1 - u, 0, v] - 
 8*as^2*ep^2*G[0, u]*G[-u, 1 - u, 0, 1 - u, 0, v] + 
 128*as^3*G[1, u]*G[-u, 1 - u, 0, 1 - u, 0, v] - 
 20*as^2*ep^2*G[1, u]*G[-u, 1 - u, 0, 1 - u, 0, v] - 
 (66*as^3*G[-u, 1 - u, 0, 1 - u, 1 - u, v])/ep + 
 14*as^2*ep*G[-u, 1 - u, 0, 1 - u, 1 - u, v] - 
 26*as^3*G[0, u]*G[-u, 1 - u, 0, 1 - u, 1 - u, v] + 
 14*as^2*ep^2*G[0, u]*G[-u, 1 - u, 0, 1 - u, 1 - u, v] + 
 190*as^3*G[1, u]*G[-u, 1 - u, 0, 1 - u, 1 - u, v] - 
 30*as^2*ep^2*G[1, u]*G[-u, 1 - u, 0, 1 - u, 1 - u, v] - 
 62*as^3*G[1, u]*G[-u, 1 - u, 0, 1 - u, -u, v] + 
 8*as^2*ep^2*G[1, u]*G[-u, 1 - u, 0, 1 - u, -u, v] + 
 34*as^3*G[1, u]*G[-u, 1 - u, 0, -u, 0, v] - 
 12*as^2*ep^2*G[1, u]*G[-u, 1 - u, 0, -u, 0, v] + 
 (8*as^3*G[-u, 1 - u, 0, -u, 1 - u, v])/ep - 
 34*as^3*G[0, u]*G[-u, 1 - u, 0, -u, 1 - u, v] + 
 12*as^2*ep^2*G[0, u]*G[-u, 1 - u, 0, -u, 1 - u, v] - 
 48*as^3*G[1, u]*G[-u, 1 - u, 0, -u, 1 - u, v] - 
 (6*as^3*G[-u, 1 - u, 1, 0, 0, v])/ep + 2*as^2*ep*G[-u, 1 - u, 1, 0, 0, v] + 
 36*as^3*G[0, u]*G[-u, 1 - u, 1, 0, 0, v] - 
 8*as^2*ep^2*G[0, u]*G[-u, 1 - u, 1, 0, 0, v] - 
 32*as^3*G[1, u]*G[-u, 1 - u, 1, 0, 0, v] + 
 8*as^2*ep^2*G[1, u]*G[-u, 1 - u, 1, 0, 0, v] + 
 (12*as^3*G[-u, 1 - u, 1, 0, 1 - u, v])/ep - 
 4*as^2*ep*G[-u, 1 - u, 1, 0, 1 - u, v] - 
 8*as^3*G[0, u]*G[-u, 1 - u, 1, 0, 1 - u, v] + 
 2*as^2*ep^2*G[0, u]*G[-u, 1 - u, 1, 0, 1 - u, v] - 
 26*as^3*G[1, u]*G[-u, 1 - u, 1, 0, 1 - u, v] + 
 6*as^2*ep^2*G[1, u]*G[-u, 1 - u, 1, 0, 1 - u, v] + 
 26*as^3*G[1, u]*G[-u, 1 - u, 1, 0, -u, v] - 
 8*as^2*ep^2*G[1, u]*G[-u, 1 - u, 1, 0, -u, v] + 
 (18*as^3*G[-u, 1 - u, 1, 1, 0, v])/ep - 6*as^2*ep*G[-u, 1 - u, 1, 1, 0, v] - 
 10*as^3*G[0, u]*G[-u, 1 - u, 1, 1, 0, v] - 
 2*as^3*G[1, u]*G[-u, 1 - u, 1, 1, 0, v] + 
 (12*as^3*G[-u, 1 - u, 1, 1 - u, 0, v])/ep - 
 4*as^2*ep*G[-u, 1 - u, 1, 1 - u, 0, v] - 
 26*as^3*G[0, u]*G[-u, 1 - u, 1, 1 - u, 0, v] + 
 8*as^2*ep^2*G[0, u]*G[-u, 1 - u, 1, 1 - u, 0, v] - 
 26*as^3*G[1, u]*G[-u, 1 - u, 1, 1 - u, 0, v] + 
 6*as^2*ep^2*G[1, u]*G[-u, 1 - u, 1, 1 - u, 0, v] + 
 26*as^3*G[1, u]*G[-u, 1 - u, 1, 1 - u, -u, v] - 
 8*as^2*ep^2*G[1, u]*G[-u, 1 - u, 1, 1 - u, -u, v] - 
 (38*as^3*G[-u, 1 - u, 1 - u, 0, 0, v])/ep + 
 8*as^2*ep*G[-u, 1 - u, 1 - u, 0, 0, v] + 
 18*as^3*G[0, u]*G[-u, 1 - u, 1 - u, 0, 0, v] - 
 4*as^2*ep^2*G[0, u]*G[-u, 1 - u, 1 - u, 0, 0, v] + 
 128*as^3*G[1, u]*G[-u, 1 - u, 1 - u, 0, 0, v] - 
 20*as^2*ep^2*G[1, u]*G[-u, 1 - u, 1 - u, 0, 0, v] - 
 (66*as^3*G[-u, 1 - u, 1 - u, 0, 1 - u, v])/ep + 
 14*as^2*ep*G[-u, 1 - u, 1 - u, 0, 1 - u, v] - 
 52*as^3*G[0, u]*G[-u, 1 - u, 1 - u, 0, 1 - u, v] + 
 24*as^2*ep^2*G[0, u]*G[-u, 1 - u, 1 - u, 0, 1 - u, v] + 
 190*as^3*G[1, u]*G[-u, 1 - u, 1 - u, 0, 1 - u, v] - 
 30*as^2*ep^2*G[1, u]*G[-u, 1 - u, 1 - u, 0, 1 - u, v] - 
 36*as^3*G[1, u]*G[-u, 1 - u, 1 - u, 0, -u, v] + 
 (30*as^3*G[-u, 1 - u, 1 - u, 1, 0, v])/ep - 
 10*as^2*ep*G[-u, 1 - u, 1 - u, 1, 0, v] - 
 20*as^3*G[0, u]*G[-u, 1 - u, 1 - u, 1, 0, v] + 
 4*as^2*ep^2*G[0, u]*G[-u, 1 - u, 1 - u, 1, 0, v] - 
 4*as^2*ep^2*G[1, u]*G[-u, 1 - u, 1 - u, 1, 0, v] - 
 (66*as^3*G[-u, 1 - u, 1 - u, 1 - u, 0, v])/ep + 
 14*as^2*ep*G[-u, 1 - u, 1 - u, 1 - u, 0, v] + 
 20*as^3*G[0, u]*G[-u, 1 - u, 1 - u, 1 - u, 0, v] + 
 2*as^2*ep^2*G[0, u]*G[-u, 1 - u, 1 - u, 1 - u, 0, v] + 
 190*as^3*G[1, u]*G[-u, 1 - u, 1 - u, 1 - u, 0, v] - 
 30*as^2*ep^2*G[1, u]*G[-u, 1 - u, 1 - u, 1 - u, 0, v] - 
 (129*as^3*G[-u, 1 - u, 1 - u, 1 - u, 1 - u, v])/ep + 
 34*as^2*ep*G[-u, 1 - u, 1 - u, 1 - u, 1 - u, v] - 
 2*as*ep^3*G[-u, 1 - u, 1 - u, 1 - u, 1 - u, v] + 
 190*as^3*G[0, u]*G[-u, 1 - u, 1 - u, 1 - u, 1 - u, v] - 
 30*as^2*ep^2*G[0, u]*G[-u, 1 - u, 1 - u, 1 - u, 1 - u, v] + 
 339*as^3*G[1, u]*G[-u, 1 - u, 1 - u, 1 - u, 1 - u, v] - 
 66*as^2*ep^2*G[1, u]*G[-u, 1 - u, 1 - u, 1 - u, 1 - u, v] + 
 2*as*ep^4*G[1, u]*G[-u, 1 - u, 1 - u, 1 - u, 1 - u, v] - 
 240*as^3*G[1, u]*G[-u, 1 - u, 1 - u, 1 - u, -u, v] + 
 44*as^2*ep^2*G[1, u]*G[-u, 1 - u, 1 - u, 1 - u, -u, v] - 
 36*as^3*G[1, u]*G[-u, 1 - u, 1 - u, -u, 0, v] + 
 (76*as^3*G[-u, 1 - u, 1 - u, -u, 1 - u, v])/ep - 
 20*as^2*ep*G[-u, 1 - u, 1 - u, -u, 1 - u, v] - 
 36*as^3*G[0, u]*G[-u, 1 - u, 1 - u, -u, 1 - u, v] - 
 276*as^3*G[1, u]*G[-u, 1 - u, 1 - u, -u, 1 - u, v] + 
 48*as^2*ep^2*G[1, u]*G[-u, 1 - u, 1 - u, -u, 1 - u, v] + 
 60*as^3*G[1, u]*G[-u, 1 - u, 1 - u, -u, -u, v] - 
 4*as^2*ep^2*G[1, u]*G[-u, 1 - u, 1 - u, -u, -u, v] + 
 10*as^3*G[1, u]*G[-u, 1 - u, -u, 0, 0, v] - 
 4*as^2*ep^2*G[1, u]*G[-u, 1 - u, -u, 0, 0, v] + 
 (8*as^3*G[-u, 1 - u, -u, 0, 1 - u, v])/ep - 
 10*as^3*G[0, u]*G[-u, 1 - u, -u, 0, 1 - u, v] + 
 4*as^2*ep^2*G[0, u]*G[-u, 1 - u, -u, 0, 1 - u, v] - 
 48*as^3*G[1, u]*G[-u, 1 - u, -u, 0, 1 - u, v] + 
 (8*as^3*G[-u, 1 - u, -u, 1 - u, 0, v])/ep - 
 8*as^3*G[0, u]*G[-u, 1 - u, -u, 1 - u, 0, v] + 
 4*as^2*ep^2*G[0, u]*G[-u, 1 - u, -u, 1 - u, 0, v] - 
 48*as^3*G[1, u]*G[-u, 1 - u, -u, 1 - u, 0, v] + 
 (96*as^3*G[-u, 1 - u, -u, 1 - u, 1 - u, v])/ep - 
 24*as^2*ep*G[-u, 1 - u, -u, 1 - u, 1 - u, v] - 
 48*as^3*G[0, u]*G[-u, 1 - u, -u, 1 - u, 1 - u, v] - 
 312*as^3*G[1, u]*G[-u, 1 - u, -u, 1 - u, 1 - u, v] + 
 56*as^2*ep^2*G[1, u]*G[-u, 1 - u, -u, 1 - u, 1 - u, v] + 
 108*as^3*G[1, u]*G[-u, 1 - u, -u, 1 - u, -u, v] - 
 16*as^2*ep^2*G[1, u]*G[-u, 1 - u, -u, 1 - u, -u, v] + 
 (16*as^3*G[-u, 1 - u, -u, -u, 1 - u, v])/ep - 
 8*as^2*ep*G[-u, 1 - u, -u, -u, 1 - u, v] + 
 16*as^3*G[1, u]*G[-u, 1 - u, -u, -u, 1 - u, v] + 
 16*as^2*ep^2*G[1, u]*G[-u, 1 - u, -u, -u, 1 - u, v] - 
 112*as^3*G[1, u]*G[-u, 1 - u, -u, -u, -u, v] + 
 16*as^2*ep^2*G[1, u]*G[-u, 1 - u, -u, -u, -u, v] - 
 48*as^3*G[1, u]*G[-u, -u, 0, 0, 0, v] + 12*as^2*ep^2*G[1, u]*
  G[-u, -u, 0, 0, 0, v] + (12*as^3*G[-u, -u, 0, 0, 1 - u, v])/ep - 
 4*as^2*ep*G[-u, -u, 0, 0, 1 - u, v] - 
 8*as^3*G[0, u]*G[-u, -u, 0, 0, 1 - u, v] + 
 4*as^2*ep^2*G[0, u]*G[-u, -u, 0, 0, 1 - u, v] - 
 28*as^3*G[1, u]*G[-u, -u, 0, 0, 1 - u, v] + 
 8*as^2*ep^2*G[1, u]*G[-u, -u, 0, 0, 1 - u, v] + 
 24*as^3*G[1, u]*G[-u, -u, 0, 0, -u, v] - 8*as^2*ep^2*G[1, u]*
  G[-u, -u, 0, 0, -u, v] - (12*as^3*G[-u, -u, 0, 1, 0, v])/ep + 
 4*as^2*ep*G[-u, -u, 0, 1, 0, v] + 8*as^3*G[0, u]*G[-u, -u, 0, 1, 0, v] + 
 (12*as^3*G[-u, -u, 0, 1 - u, 0, v])/ep - 
 4*as^2*ep*G[-u, -u, 0, 1 - u, 0, v] - 
 28*as^3*G[1, u]*G[-u, -u, 0, 1 - u, 0, v] + 
 8*as^2*ep^2*G[1, u]*G[-u, -u, 0, 1 - u, 0, v] + 
 (8*as^3*G[-u, -u, 0, 1 - u, 1 - u, v])/ep + 
 28*as^3*G[0, u]*G[-u, -u, 0, 1 - u, 1 - u, v] - 
 8*as^2*ep^2*G[0, u]*G[-u, -u, 0, 1 - u, 1 - u, v] - 
 48*as^3*G[1, u]*G[-u, -u, 0, 1 - u, 1 - u, v] + 
 8*as^3*G[1, u]*G[-u, -u, 0, 1 - u, -u, v] - 
 (8*as^3*G[-u, -u, 0, -u, 1 - u, v])/ep + 
 24*as^3*G[1, u]*G[-u, -u, 0, -u, 1 - u, v] + 
 16*as^3*G[1, u]*G[-u, -u, 0, -u, -u, v] + 
 (12*as^3*G[-u, -u, 1 - u, 0, 0, v])/ep - 
 4*as^2*ep*G[-u, -u, 1 - u, 0, 0, v] - 
 8*as^3*G[0, u]*G[-u, -u, 1 - u, 0, 0, v] - 
 28*as^3*G[1, u]*G[-u, -u, 1 - u, 0, 0, v] + 
 8*as^2*ep^2*G[1, u]*G[-u, -u, 1 - u, 0, 0, v] + 
 (8*as^3*G[-u, -u, 1 - u, 0, 1 - u, v])/ep + 
 28*as^3*G[0, u]*G[-u, -u, 1 - u, 0, 1 - u, v] - 
 8*as^2*ep^2*G[0, u]*G[-u, -u, 1 - u, 0, 1 - u, v] - 
 48*as^3*G[1, u]*G[-u, -u, 1 - u, 0, 1 - u, v] + 
 8*as^3*G[1, u]*G[-u, -u, 1 - u, 0, -u, v] - 
 (12*as^3*G[-u, -u, 1 - u, 1, 0, v])/ep + 
 4*as^2*ep*G[-u, -u, 1 - u, 1, 0, v] + 
 8*as^3*G[0, u]*G[-u, -u, 1 - u, 1, 0, v] + 
 (8*as^3*G[-u, -u, 1 - u, 1 - u, 0, v])/ep + 
 8*as^3*G[0, u]*G[-u, -u, 1 - u, 1 - u, 0, v] - 
 48*as^3*G[1, u]*G[-u, -u, 1 - u, 1 - u, 0, v] + 
 (96*as^3*G[-u, -u, 1 - u, 1 - u, 1 - u, v])/ep - 
 24*as^2*ep*G[-u, -u, 1 - u, 1 - u, 1 - u, v] - 
 48*as^3*G[0, u]*G[-u, -u, 1 - u, 1 - u, 1 - u, v] - 
 312*as^3*G[1, u]*G[-u, -u, 1 - u, 1 - u, 1 - u, v] + 
 56*as^2*ep^2*G[1, u]*G[-u, -u, 1 - u, 1 - u, 1 - u, v] + 
 28*as^3*G[1, u]*G[-u, -u, 1 - u, 1 - u, -u, v] + 
 12*as^2*ep^2*G[1, u]*G[-u, -u, 1 - u, 1 - u, -u, v] + 
 8*as^3*G[1, u]*G[-u, -u, 1 - u, -u, 0, v] - 
 (8*as^3*G[-u, -u, 1 - u, -u, 1 - u, v])/ep + 
 8*as^3*G[0, u]*G[-u, -u, 1 - u, -u, 1 - u, v] + 
 68*as^3*G[1, u]*G[-u, -u, 1 - u, -u, 1 - u, v] + 
 4*as^2*ep^2*G[1, u]*G[-u, -u, 1 - u, -u, 1 - u, v] - 
 16*as^3*G[1, u]*G[-u, -u, 1 - u, -u, -u, v] - 
 16*as^2*ep^2*G[1, u]*G[-u, -u, 1 - u, -u, -u, v] - 
 24*as^3*G[1, u]*G[-u, -u, -u, 0, 0, v] + 8*as^2*ep^2*G[1, u]*
  G[-u, -u, -u, 0, 0, v] - (8*as^3*G[-u, -u, -u, 0, 1 - u, v])/ep + 
 24*as^3*G[0, u]*G[-u, -u, -u, 0, 1 - u, v] - 
 8*as^2*ep^2*G[0, u]*G[-u, -u, -u, 0, 1 - u, v] + 
 24*as^3*G[1, u]*G[-u, -u, -u, 0, 1 - u, v] + 
 16*as^3*G[1, u]*G[-u, -u, -u, 0, -u, v] - 
 (8*as^3*G[-u, -u, -u, 1 - u, 0, v])/ep - 
 8*as^3*G[0, u]*G[-u, -u, -u, 1 - u, 0, v] + 
 24*as^3*G[1, u]*G[-u, -u, -u, 1 - u, 0, v] - 
 (40*as^3*G[-u, -u, -u, 1 - u, 1 - u, v])/ep + 
 8*as^2*ep*G[-u, -u, -u, 1 - u, 1 - u, v] + 
 24*as^3*G[0, u]*G[-u, -u, -u, 1 - u, 1 - u, v] + 
 120*as^3*G[1, u]*G[-u, -u, -u, 1 - u, 1 - u, v] - 
 8*as^2*ep^2*G[1, u]*G[-u, -u, -u, 1 - u, 1 - u, v] - 
 64*as^3*G[1, u]*G[-u, -u, -u, 1 - u, -u, v] + 
 16*as^3*G[1, u]*G[-u, -u, -u, -u, 0, v] - 
 (48*as^3*G[-u, -u, -u, -u, 1 - u, v])/ep + 
 16*as^2*ep*G[-u, -u, -u, -u, 1 - u, v] + 
 16*as^3*G[0, u]*G[-u, -u, -u, -u, 1 - u, v] - 
 16*as^3*G[1, u]*G[-u, -u, -u, -u, 1 - u, v] - 
 16*as^2*ep^2*G[1, u]*G[-u, -u, -u, -u, 1 - u, v] + 
 192*as^3*G[1, u]*G[-u, -u, -u, -u, -u, v] - 
 32*as^2*ep^2*G[1, u]*G[-u, -u, -u, -u, -u, v] - 
 (375*as^3*G[0, 0, 0, 0, 0, 0, u])/2 + 34*as^2*ep^2*G[0, 0, 0, 0, 0, 0, u] - 
 as*ep^4*G[0, 0, 0, 0, 0, 0, u] - (375*as^3*G[0, 0, 0, 0, 0, 0, v])/2 + 
 34*as^2*ep^2*G[0, 0, 0, 0, 0, 0, v] - as*ep^4*G[0, 0, 0, 0, 0, 0, v] + 
 (3*as^3*G[0, 0, 0, 0, 0, 1, u])/2 - 2*as^2*ep^2*G[0, 0, 0, 0, 0, 1, u] + 
 as*ep^4*G[0, 0, 0, 0, 0, 1, u] - (375*as^3*G[0, 0, 0, 0, 0, 1 - u, v])/2 + 
 34*as^2*ep^2*G[0, 0, 0, 0, 0, 1 - u, v] - 
 as*ep^4*G[0, 0, 0, 0, 0, 1 - u, v] + (307*as^3*G[0, 0, 0, 0, 1, 0, u])/2 - 
 34*as^2*ep^2*G[0, 0, 0, 0, 1, 0, u] + as*ep^4*G[0, 0, 0, 0, 1, 0, u] + 
 381*as^3*G[0, 0, 0, 0, 1, 0, v] - 84*as^2*ep^2*G[0, 0, 0, 0, 1, 0, v] + 
 2*as*ep^4*G[0, 0, 0, 0, 1, 0, v] - (71*as^3*G[0, 0, 0, 0, 1, 1, u])/2 + 
 18*as^2*ep^2*G[0, 0, 0, 0, 1, 1, u] - as*ep^4*G[0, 0, 0, 0, 1, 1, u] - 
 (375*as^3*G[0, 0, 0, 0, 1 - u, 0, v])/2 + 
 34*as^2*ep^2*G[0, 0, 0, 0, 1 - u, 0, v] - 
 as*ep^4*G[0, 0, 0, 0, 1 - u, 0, v] - 
 (375*as^3*G[0, 0, 0, 0, 1 - u, 1 - u, v])/2 + 
 34*as^2*ep^2*G[0, 0, 0, 0, 1 - u, 1 - u, v] - 
 as*ep^4*G[0, 0, 0, 0, 1 - u, 1 - u, v] + 
 13*as^3*G[0, 0, 0, 0, -u, 1 - u, v] - 
 8*as^2*ep^2*G[0, 0, 0, 0, -u, 1 - u, v] + 
 2*as*ep^4*G[0, 0, 0, 0, -u, 1 - u, v] + (359*as^3*G[0, 0, 0, 1, 0, 0, u])/
  2 - 42*as^2*ep^2*G[0, 0, 0, 1, 0, 0, u] + as*ep^4*G[0, 0, 0, 1, 0, 0, u] + 
 399*as^3*G[0, 0, 0, 1, 0, 0, v] - 84*as^2*ep^2*G[0, 0, 0, 1, 0, 0, v] + 
 2*as*ep^4*G[0, 0, 0, 1, 0, 0, v] - (43*as^3*G[0, 0, 0, 1, 0, 1, u])/2 + 
 16*as^2*ep^2*G[0, 0, 0, 1, 0, 1, u] - as*ep^4*G[0, 0, 0, 1, 0, 1, u] + 
 114*as^3*G[0, 0, 0, 1, 0, 1 - u, v] - 
 16*as^2*ep^2*G[0, 0, 0, 1, 0, 1 - u, v] - (195*as^3*G[0, 0, 0, 1, 1, 0, u])/
  2 + 34*as^2*ep^2*G[0, 0, 0, 1, 1, 0, u] - as*ep^4*G[0, 0, 0, 1, 1, 0, u] - 
 204*as^3*G[0, 0, 0, 1, 1, 0, v] + 40*as^2*ep^2*G[0, 0, 0, 1, 1, 0, v] + 
 (159*as^3*G[0, 0, 0, 1, 1, 1, u])/2 - 26*as^2*ep^2*G[0, 0, 0, 1, 1, 1, u] + 
 as*ep^4*G[0, 0, 0, 1, 1, 1, u] + 114*as^3*G[0, 0, 0, 1, 1 - u, 0, v] - 
 16*as^2*ep^2*G[0, 0, 0, 1, 1 - u, 0, v] - 
 (375*as^3*G[0, 0, 0, 1 - u, 0, 0, v])/2 + 
 34*as^2*ep^2*G[0, 0, 0, 1 - u, 0, 0, v] - 
 as*ep^4*G[0, 0, 0, 1 - u, 0, 0, v] - 
 (375*as^3*G[0, 0, 0, 1 - u, 0, 1 - u, v])/2 + 
 34*as^2*ep^2*G[0, 0, 0, 1 - u, 0, 1 - u, v] - 
 as*ep^4*G[0, 0, 0, 1 - u, 0, 1 - u, v] + 
 114*as^3*G[0, 0, 0, 1 - u, 1, 0, v] - 
 16*as^2*ep^2*G[0, 0, 0, 1 - u, 1, 0, v] - 
 (375*as^3*G[0, 0, 0, 1 - u, 1 - u, 0, v])/2 + 
 34*as^2*ep^2*G[0, 0, 0, 1 - u, 1 - u, 0, v] - 
 as*ep^4*G[0, 0, 0, 1 - u, 1 - u, 0, v] - 
 (375*as^3*G[0, 0, 0, 1 - u, 1 - u, 1 - u, v])/2 + 
 34*as^2*ep^2*G[0, 0, 0, 1 - u, 1 - u, 1 - u, v] - 
 as*ep^4*G[0, 0, 0, 1 - u, 1 - u, 1 - u, v] + 
 58*as^3*G[0, 0, 0, 1 - u, -u, 1 - u, v] - 
 16*as^2*ep^2*G[0, 0, 0, 1 - u, -u, 1 - u, v] - 
 26*as^3*G[0, 0, 0, -u, 0, 1 - u, v] + 
 12*as^2*ep^2*G[0, 0, 0, -u, 0, 1 - u, v] - 
 26*as^3*G[0, 0, 0, -u, 1 - u, 0, v] + 
 12*as^2*ep^2*G[0, 0, 0, -u, 1 - u, 0, v] + 
 56*as^3*G[0, 0, 0, -u, 1 - u, 1 - u, v] - 
 18*as^2*ep^2*G[0, 0, 0, -u, 1 - u, 1 - u, v] + 
 36*as^3*G[0, 0, 0, -u, -u, 1 - u, v] - 
 14*as^2*ep^2*G[0, 0, 0, -u, -u, 1 - u, v] + 
 (279*as^3*G[0, 0, 1, 0, 0, 0, u])/2 - 30*as^2*ep^2*G[0, 0, 1, 0, 0, 0, u] + 
 as*ep^4*G[0, 0, 1, 0, 0, 0, u] + 371*as^3*G[0, 0, 1, 0, 0, 0, v] - 
 76*as^2*ep^2*G[0, 0, 1, 0, 0, 0, v] + 2*as*ep^4*G[0, 0, 1, 0, 0, 0, v] - 
 (27*as^3*G[0, 0, 1, 0, 0, 1, u])/2 + 10*as^2*ep^2*G[0, 0, 1, 0, 0, 1, u] - 
 as*ep^4*G[0, 0, 1, 0, 0, 1, u] + 154*as^3*G[0, 0, 1, 0, 0, 1 - u, v] - 
 24*as^2*ep^2*G[0, 0, 1, 0, 0, 1 - u, v] - (175*as^3*G[0, 0, 1, 0, 1, 0, u])/
  2 + 26*as^2*ep^2*G[0, 0, 1, 0, 1, 0, u] - as*ep^4*G[0, 0, 1, 0, 1, 0, u] - 
 228*as^3*G[0, 0, 1, 0, 1, 0, v] + 44*as^2*ep^2*G[0, 0, 1, 0, 1, 0, v] + 
 (159*as^3*G[0, 0, 1, 0, 1, 1, u])/2 - 26*as^2*ep^2*G[0, 0, 1, 0, 1, 1, u] + 
 as*ep^4*G[0, 0, 1, 0, 1, 1, u] + 154*as^3*G[0, 0, 1, 0, 1 - u, 0, v] - 
 24*as^2*ep^2*G[0, 0, 1, 0, 1 - u, 0, v] + 
 56*as^3*G[0, 0, 1, 0, 1 - u, 1 - u, v] - 
 10*as^2*ep^2*G[0, 0, 1, 0, 1 - u, 1 - u, v] - 
 16*as^3*G[0, 0, 1, 0, -u, 1 - u, v] + 
 6*as^2*ep^2*G[0, 0, 1, 0, -u, 1 - u, v] - (223*as^3*G[0, 0, 1, 1, 0, 0, u])/
  2 + 30*as^2*ep^2*G[0, 0, 1, 1, 0, 0, u] - as*ep^4*G[0, 0, 1, 1, 0, 0, u] - 
 272*as^3*G[0, 0, 1, 1, 0, 0, v] + 48*as^2*ep^2*G[0, 0, 1, 1, 0, 0, v] + 
 (83*as^3*G[0, 0, 1, 1, 0, 1, u])/2 - 18*as^2*ep^2*G[0, 0, 1, 1, 0, 1, u] + 
 as*ep^4*G[0, 0, 1, 1, 0, 1, u] - 28*as^3*G[0, 0, 1, 1, 0, 1 - u, v] + 
 (95*as^3*G[0, 0, 1, 1, 1, 0, u])/2 - 20*as^2*ep^2*G[0, 0, 1, 1, 1, 0, u] + 
 as*ep^4*G[0, 0, 1, 1, 1, 0, u] + 128*as^3*G[0, 0, 1, 1, 1, 0, v] - 
 16*as^2*ep^2*G[0, 0, 1, 1, 1, 0, v] - (239*as^3*G[0, 0, 1, 1, 1, 1, u])/2 + 
 30*as^2*ep^2*G[0, 0, 1, 1, 1, 1, u] - as*ep^4*G[0, 0, 1, 1, 1, 1, u] - 
 28*as^3*G[0, 0, 1, 1, 1 - u, 0, v] + 154*as^3*G[0, 0, 1, 1 - u, 0, 0, v] - 
 24*as^2*ep^2*G[0, 0, 1, 1 - u, 0, 0, v] + 
 56*as^3*G[0, 0, 1, 1 - u, 0, 1 - u, v] - 
 10*as^2*ep^2*G[0, 0, 1, 1 - u, 0, 1 - u, v] - 
 28*as^3*G[0, 0, 1, 1 - u, 1, 0, v] + 
 56*as^3*G[0, 0, 1, 1 - u, 1 - u, 0, v] - 
 10*as^2*ep^2*G[0, 0, 1, 1 - u, 1 - u, 0, v] - 
 16*as^3*G[0, 0, 1, 1 - u, -u, 1 - u, v] + 
 6*as^2*ep^2*G[0, 0, 1, 1 - u, -u, 1 - u, v] - 
 (375*as^3*G[0, 0, 1 - u, 0, 0, 0, v])/2 + 
 34*as^2*ep^2*G[0, 0, 1 - u, 0, 0, 0, v] - 
 as*ep^4*G[0, 0, 1 - u, 0, 0, 0, v] - 
 (375*as^3*G[0, 0, 1 - u, 0, 0, 1 - u, v])/2 + 
 34*as^2*ep^2*G[0, 0, 1 - u, 0, 0, 1 - u, v] - 
 as*ep^4*G[0, 0, 1 - u, 0, 0, 1 - u, v] + 
 186*as^3*G[0, 0, 1 - u, 0, 1, 0, v] - 
 42*as^2*ep^2*G[0, 0, 1 - u, 0, 1, 0, v] - 
 (375*as^3*G[0, 0, 1 - u, 0, 1 - u, 0, v])/2 + 
 34*as^2*ep^2*G[0, 0, 1 - u, 0, 1 - u, 0, v] - 
 as*ep^4*G[0, 0, 1 - u, 0, 1 - u, 0, v] - 
 (375*as^3*G[0, 0, 1 - u, 0, 1 - u, 1 - u, v])/2 + 
 34*as^2*ep^2*G[0, 0, 1 - u, 0, 1 - u, 1 - u, v] - 
 as*ep^4*G[0, 0, 1 - u, 0, 1 - u, 1 - u, v] + 
 38*as^3*G[0, 0, 1 - u, 0, -u, 1 - u, v] - 
 12*as^2*ep^2*G[0, 0, 1 - u, 0, -u, 1 - u, v] + 
 154*as^3*G[0, 0, 1 - u, 1, 0, 0, v] - 
 24*as^2*ep^2*G[0, 0, 1 - u, 1, 0, 0, v] + 
 48*as^3*G[0, 0, 1 - u, 1, 0, 1 - u, v] - 
 8*as^2*ep^2*G[0, 0, 1 - u, 1, 0, 1 - u, v] - 
 28*as^3*G[0, 0, 1 - u, 1, 1, 0, v] + 
 48*as^3*G[0, 0, 1 - u, 1, 1 - u, 0, v] - 
 8*as^2*ep^2*G[0, 0, 1 - u, 1, 1 - u, 0, v] - 
 (375*as^3*G[0, 0, 1 - u, 1 - u, 0, 0, v])/2 + 
 34*as^2*ep^2*G[0, 0, 1 - u, 1 - u, 0, 0, v] - 
 as*ep^4*G[0, 0, 1 - u, 1 - u, 0, 0, v] - 
 (375*as^3*G[0, 0, 1 - u, 1 - u, 0, 1 - u, v])/2 + 
 34*as^2*ep^2*G[0, 0, 1 - u, 1 - u, 0, 1 - u, v] - 
 as*ep^4*G[0, 0, 1 - u, 1 - u, 0, 1 - u, v] + 
 57*as^3*G[0, 0, 1 - u, 1 - u, 1, 0, v] - 
 10*as^2*ep^2*G[0, 0, 1 - u, 1 - u, 1, 0, v] + 
 2*as*ep^4*G[0, 0, 1 - u, 1 - u, 1, 0, v] - 
 (375*as^3*G[0, 0, 1 - u, 1 - u, 1 - u, 0, v])/2 + 
 34*as^2*ep^2*G[0, 0, 1 - u, 1 - u, 1 - u, 0, v] - 
 as*ep^4*G[0, 0, 1 - u, 1 - u, 1 - u, 0, v] - 
 (375*as^3*G[0, 0, 1 - u, 1 - u, 1 - u, 1 - u, v])/2 + 
 34*as^2*ep^2*G[0, 0, 1 - u, 1 - u, 1 - u, 1 - u, v] - 
 as*ep^4*G[0, 0, 1 - u, 1 - u, 1 - u, 1 - u, v] + 
 101*as^3*G[0, 0, 1 - u, 1 - u, -u, 1 - u, v] - 
 28*as^2*ep^2*G[0, 0, 1 - u, 1 - u, -u, 1 - u, v] + 
 2*as*ep^4*G[0, 0, 1 - u, 1 - u, -u, 1 - u, v] + 
 12*as^3*G[0, 0, 1 - u, -u, 0, 1 - u, v] - 
 4*as^2*ep^2*G[0, 0, 1 - u, -u, 0, 1 - u, v] + 
 12*as^3*G[0, 0, 1 - u, -u, 1 - u, 0, v] - 
 4*as^2*ep^2*G[0, 0, 1 - u, -u, 1 - u, 0, v] + 
 117*as^3*G[0, 0, 1 - u, -u, 1 - u, 1 - u, v] - 
 30*as^2*ep^2*G[0, 0, 1 - u, -u, 1 - u, 1 - u, v] + 
 2*as*ep^4*G[0, 0, 1 - u, -u, 1 - u, 1 - u, v] + 
 24*as^3*G[0, 0, 1 - u, -u, -u, 1 - u, v] - 
 2*as^2*ep^2*G[0, 0, 1 - u, -u, -u, 1 - u, v] + 
 24*as^3*G[0, 0, -u, 0, 0, 1 - u, v] - 
 8*as^2*ep^2*G[0, 0, -u, 0, 0, 1 - u, v] - 72*as^3*G[0, 0, -u, 0, 1, 0, v] + 
 26*as^2*ep^2*G[0, 0, -u, 0, 1, 0, v] + 24*as^3*G[0, 0, -u, 0, 1 - u, 0, v] - 
 8*as^2*ep^2*G[0, 0, -u, 0, 1 - u, 0, v] + 
 56*as^3*G[0, 0, -u, 0, 1 - u, 1 - u, v] - 
 18*as^2*ep^2*G[0, 0, -u, 0, 1 - u, 1 - u, v] - 
 36*as^3*G[0, 0, -u, 0, -u, 1 - u, v] + 
 16*as^2*ep^2*G[0, 0, -u, 0, -u, 1 - u, v] + 
 24*as^3*G[0, 0, -u, 1 - u, 0, 0, v] - 
 8*as^2*ep^2*G[0, 0, -u, 1 - u, 0, 0, v] + 
 56*as^3*G[0, 0, -u, 1 - u, 0, 1 - u, v] - 
 18*as^2*ep^2*G[0, 0, -u, 1 - u, 0, 1 - u, v] - 
 72*as^3*G[0, 0, -u, 1 - u, 1, 0, v] + 
 26*as^2*ep^2*G[0, 0, -u, 1 - u, 1, 0, v] + 
 56*as^3*G[0, 0, -u, 1 - u, 1 - u, 0, v] - 
 18*as^2*ep^2*G[0, 0, -u, 1 - u, 1 - u, 0, v] + 
 95*as^3*G[0, 0, -u, 1 - u, 1 - u, 1 - u, v] - 
 22*as^2*ep^2*G[0, 0, -u, 1 - u, 1 - u, 1 - u, v] + 
 2*as*ep^4*G[0, 0, -u, 1 - u, 1 - u, 1 - u, v] - 
 12*as^3*G[0, 0, -u, 1 - u, -u, 1 - u, v] + 
 8*as^2*ep^2*G[0, 0, -u, 1 - u, -u, 1 - u, v] + 
 16*as^3*G[0, 0, -u, -u, 0, 1 - u, v] - 
 6*as^2*ep^2*G[0, 0, -u, -u, 0, 1 - u, v] + 
 16*as^3*G[0, 0, -u, -u, 1 - u, 0, v] - 
 6*as^2*ep^2*G[0, 0, -u, -u, 1 - u, 0, v] - 
 20*as^3*G[0, 0, -u, -u, 1 - u, 1 - u, v] + 
 12*as^2*ep^2*G[0, 0, -u, -u, 1 - u, 1 - u, v] - 
 10*as^3*G[0, 0, -u, -u, -u, 1 - u, v] - 
 2*as^2*ep^2*G[0, 0, -u, -u, -u, 1 - u, v] + 
 (303*as^3*G[0, 1, 0, 0, 0, 0, u])/2 - 32*as^2*ep^2*G[0, 1, 0, 0, 0, 0, u] + 
 as*ep^4*G[0, 1, 0, 0, 0, 0, u] + 319*as^3*G[0, 1, 0, 0, 0, 0, v] - 
 64*as^2*ep^2*G[0, 1, 0, 0, 0, 0, v] + 2*as*ep^4*G[0, 1, 0, 0, 0, 0, v] - 
 (43*as^3*G[0, 1, 0, 0, 0, 1, u])/2 + 12*as^2*ep^2*G[0, 1, 0, 0, 0, 1, u] - 
 as*ep^4*G[0, 1, 0, 0, 0, 1, u] + 170*as^3*G[0, 1, 0, 0, 0, 1 - u, v] - 
 28*as^2*ep^2*G[0, 1, 0, 0, 0, 1 - u, v] - (191*as^3*G[0, 1, 0, 0, 1, 0, u])/
  2 + 28*as^2*ep^2*G[0, 1, 0, 0, 1, 0, u] - as*ep^4*G[0, 1, 0, 0, 1, 0, u] - 
 184*as^3*G[0, 1, 0, 0, 1, 0, v] + 28*as^2*ep^2*G[0, 1, 0, 0, 1, 0, v] + 
 (143*as^3*G[0, 1, 0, 0, 1, 1, u])/2 - 24*as^2*ep^2*G[0, 1, 0, 0, 1, 1, u] + 
 as*ep^4*G[0, 1, 0, 0, 1, 1, u] + 170*as^3*G[0, 1, 0, 0, 1 - u, 0, v] - 
 28*as^2*ep^2*G[0, 1, 0, 0, 1 - u, 0, v] + 
 102*as^3*G[0, 1, 0, 0, 1 - u, 1 - u, v] - 
 20*as^2*ep^2*G[0, 1, 0, 0, 1 - u, 1 - u, v] - 
 74*as^3*G[0, 1, 0, 0, -u, 1 - u, v] + 
 24*as^2*ep^2*G[0, 1, 0, 0, -u, 1 - u, v] - (271*as^3*G[0, 1, 0, 1, 0, 0, u])/
  2 + 36*as^2*ep^2*G[0, 1, 0, 1, 0, 0, u] - as*ep^4*G[0, 1, 0, 1, 0, 0, u] - 
 288*as^3*G[0, 1, 0, 1, 0, 0, v] + 52*as^2*ep^2*G[0, 1, 0, 1, 0, 0, v] + 
 (95*as^3*G[0, 1, 0, 1, 0, 1, u])/2 - 22*as^2*ep^2*G[0, 1, 0, 1, 0, 1, u] + 
 as*ep^4*G[0, 1, 0, 1, 0, 1, u] - 32*as^3*G[0, 1, 0, 1, 0, 1 - u, v] + 
 (107*as^3*G[0, 1, 0, 1, 1, 0, u])/2 - 24*as^2*ep^2*G[0, 1, 0, 1, 1, 0, u] + 
 as*ep^4*G[0, 1, 0, 1, 1, 0, u] - 4*as^3*G[0, 1, 0, 1, 1, 0, v] + 
 24*as^2*ep^2*G[0, 1, 0, 1, 1, 0, v] - (215*as^3*G[0, 1, 0, 1, 1, 1, u])/2 + 
 28*as^2*ep^2*G[0, 1, 0, 1, 1, 1, u] - as*ep^4*G[0, 1, 0, 1, 1, 1, u] - 
 32*as^3*G[0, 1, 0, 1, 1 - u, 0, v] + 170*as^3*G[0, 1, 0, 1 - u, 0, 0, v] - 
 28*as^2*ep^2*G[0, 1, 0, 1 - u, 0, 0, v] + 
 102*as^3*G[0, 1, 0, 1 - u, 0, 1 - u, v] - 
 20*as^2*ep^2*G[0, 1, 0, 1 - u, 0, 1 - u, v] - 
 32*as^3*G[0, 1, 0, 1 - u, 1, 0, v] + 
 102*as^3*G[0, 1, 0, 1 - u, 1 - u, 0, v] - 
 20*as^2*ep^2*G[0, 1, 0, 1 - u, 1 - u, 0, v] + 
 56*as^3*G[0, 1, 0, 1 - u, 1 - u, 1 - u, v] - 
 10*as^2*ep^2*G[0, 1, 0, 1 - u, 1 - u, 1 - u, v] - 
 34*as^3*G[0, 1, 0, 1 - u, -u, 1 - u, v] + 
 10*as^2*ep^2*G[0, 1, 0, 1 - u, -u, 1 - u, v] - 
 26*as^3*G[0, 1, 0, -u, 0, 1 - u, v] + 
 8*as^2*ep^2*G[0, 1, 0, -u, 0, 1 - u, v] - 
 26*as^3*G[0, 1, 0, -u, 1 - u, 0, v] + 
 8*as^2*ep^2*G[0, 1, 0, -u, 1 - u, 0, v] - 
 12*as^3*G[0, 1, 0, -u, 1 - u, 1 - u, v] + 
 2*as^2*ep^2*G[0, 1, 0, -u, 1 - u, 1 - u, v] - 
 40*as^3*G[0, 1, 0, -u, -u, 1 - u, v] + 
 14*as^2*ep^2*G[0, 1, 0, -u, -u, 1 - u, v] - 
 (215*as^3*G[0, 1, 1, 0, 0, 0, u])/2 + 28*as^2*ep^2*G[0, 1, 1, 0, 0, 0, u] - 
 as*ep^4*G[0, 1, 1, 0, 0, 0, u] - 360*as^3*G[0, 1, 1, 0, 0, 0, v] + 
 68*as^2*ep^2*G[0, 1, 1, 0, 0, 0, v] + (91*as^3*G[0, 1, 1, 0, 0, 1, u])/2 - 
 20*as^2*ep^2*G[0, 1, 1, 0, 0, 1, u] + as*ep^4*G[0, 1, 1, 0, 0, 1, u] - 
 52*as^3*G[0, 1, 1, 0, 0, 1 - u, v] + (83*as^3*G[0, 1, 1, 0, 1, 0, u])/2 - 
 20*as^2*ep^2*G[0, 1, 1, 0, 1, 0, u] + as*ep^4*G[0, 1, 1, 0, 1, 0, u] + 
 64*as^3*G[0, 1, 1, 0, 1, 0, v] + 4*as^2*ep^2*G[0, 1, 1, 0, 1, 0, v] - 
 (239*as^3*G[0, 1, 1, 0, 1, 1, u])/2 + 32*as^2*ep^2*G[0, 1, 1, 0, 1, 1, u] - 
 as*ep^4*G[0, 1, 1, 0, 1, 1, u] - 52*as^3*G[0, 1, 1, 0, 1 - u, 0, v] - 
 16*as^3*G[0, 1, 1, 0, 1 - u, 1 - u, v] + 
 4*as^2*ep^2*G[0, 1, 1, 0, 1 - u, 1 - u, v] + 
 8*as^3*G[0, 1, 1, 0, -u, 1 - u, v] - 
 4*as^2*ep^2*G[0, 1, 1, 0, -u, 1 - u, v] + (143*as^3*G[0, 1, 1, 1, 0, 0, u])/
  2 - 24*as^2*ep^2*G[0, 1, 1, 1, 0, 0, u] + as*ep^4*G[0, 1, 1, 1, 0, 0, u] + 
 108*as^3*G[0, 1, 1, 1, 0, 0, v] - 4*as^2*ep^2*G[0, 1, 1, 1, 0, 0, v] - 
 (159*as^3*G[0, 1, 1, 1, 0, 1, u])/2 + 24*as^2*ep^2*G[0, 1, 1, 1, 0, 1, u] - 
 as*ep^4*G[0, 1, 1, 1, 0, 1, u] + 12*as^3*G[0, 1, 1, 1, 0, 1 - u, v] - 
 (31*as^3*G[0, 1, 1, 1, 1, 0, u])/2 + 10*as^2*ep^2*G[0, 1, 1, 1, 1, 0, u] - 
 as*ep^4*G[0, 1, 1, 1, 1, 0, u] - 44*as^3*G[0, 1, 1, 1, 1, 0, v] - 
 12*as^2*ep^2*G[0, 1, 1, 1, 1, 0, v] + (303*as^3*G[0, 1, 1, 1, 1, 1, u])/2 - 
 32*as^2*ep^2*G[0, 1, 1, 1, 1, 1, u] + as*ep^4*G[0, 1, 1, 1, 1, 1, u] + 
 12*as^3*G[0, 1, 1, 1, 1 - u, 0, v] - 52*as^3*G[0, 1, 1, 1 - u, 0, 0, v] - 
 16*as^3*G[0, 1, 1, 1 - u, 0, 1 - u, v] + 
 4*as^2*ep^2*G[0, 1, 1, 1 - u, 0, 1 - u, v] + 
 12*as^3*G[0, 1, 1, 1 - u, 1, 0, v] - 
 16*as^3*G[0, 1, 1, 1 - u, 1 - u, 0, v] + 
 4*as^2*ep^2*G[0, 1, 1, 1 - u, 1 - u, 0, v] + 
 8*as^3*G[0, 1, 1, 1 - u, -u, 1 - u, v] - 
 4*as^2*ep^2*G[0, 1, 1, 1 - u, -u, 1 - u, v] + 
 170*as^3*G[0, 1, 1 - u, 0, 0, 0, v] - 
 28*as^2*ep^2*G[0, 1, 1 - u, 0, 0, 0, v] + 
 102*as^3*G[0, 1, 1 - u, 0, 0, 1 - u, v] - 
 20*as^2*ep^2*G[0, 1, 1 - u, 0, 0, 1 - u, v] - 
 32*as^3*G[0, 1, 1 - u, 0, 1, 0, v] + 
 102*as^3*G[0, 1, 1 - u, 0, 1 - u, 0, v] - 
 20*as^2*ep^2*G[0, 1, 1 - u, 0, 1 - u, 0, v] + 
 56*as^3*G[0, 1, 1 - u, 0, 1 - u, 1 - u, v] - 
 10*as^2*ep^2*G[0, 1, 1 - u, 0, 1 - u, 1 - u, v] - 
 34*as^3*G[0, 1, 1 - u, 0, -u, 1 - u, v] + 
 10*as^2*ep^2*G[0, 1, 1 - u, 0, -u, 1 - u, v] - 
 52*as^3*G[0, 1, 1 - u, 1, 0, 0, v] - 
 42*as^3*G[0, 1, 1 - u, 1, 0, 1 - u, v] + 
 12*as^2*ep^2*G[0, 1, 1 - u, 1, 0, 1 - u, v] + 
 12*as^3*G[0, 1, 1 - u, 1, 1, 0, v] - 
 42*as^3*G[0, 1, 1 - u, 1, 1 - u, 0, v] + 
 12*as^2*ep^2*G[0, 1, 1 - u, 1, 1 - u, 0, v] + 
 102*as^3*G[0, 1, 1 - u, 1 - u, 0, 0, v] - 
 20*as^2*ep^2*G[0, 1, 1 - u, 1 - u, 0, 0, v] + 
 56*as^3*G[0, 1, 1 - u, 1 - u, 0, 1 - u, v] - 
 10*as^2*ep^2*G[0, 1, 1 - u, 1 - u, 0, 1 - u, v] - 
 54*as^3*G[0, 1, 1 - u, 1 - u, 1, 0, v] + 
 16*as^2*ep^2*G[0, 1, 1 - u, 1 - u, 1, 0, v] + 
 56*as^3*G[0, 1, 1 - u, 1 - u, 1 - u, 0, v] - 
 10*as^2*ep^2*G[0, 1, 1 - u, 1 - u, 1 - u, 0, v] - 
 26*as^3*G[0, 1, 1 - u, 1 - u, -u, 1 - u, v] + 
 6*as^2*ep^2*G[0, 1, 1 - u, 1 - u, -u, 1 - u, v] - 
 26*as^3*G[0, 1, 1 - u, -u, 0, 1 - u, v] + 
 8*as^2*ep^2*G[0, 1, 1 - u, -u, 0, 1 - u, v] - 
 26*as^3*G[0, 1, 1 - u, -u, 1 - u, 0, v] + 
 8*as^2*ep^2*G[0, 1, 1 - u, -u, 1 - u, 0, v] - 
 12*as^3*G[0, 1, 1 - u, -u, 1 - u, 1 - u, v] + 
 2*as^2*ep^2*G[0, 1, 1 - u, -u, 1 - u, 1 - u, v] - 
 40*as^3*G[0, 1, 1 - u, -u, -u, 1 - u, v] + 
 14*as^2*ep^2*G[0, 1, 1 - u, -u, -u, 1 - u, v] - 
 (375*as^3*G[0, 1 - u, 0, 0, 0, 0, v])/2 + 
 34*as^2*ep^2*G[0, 1 - u, 0, 0, 0, 0, v] - 
 as*ep^4*G[0, 1 - u, 0, 0, 0, 0, v] - 
 (375*as^3*G[0, 1 - u, 0, 0, 0, 1 - u, v])/2 + 
 34*as^2*ep^2*G[0, 1 - u, 0, 0, 0, 1 - u, v] - 
 as*ep^4*G[0, 1 - u, 0, 0, 0, 1 - u, v] + 
 88*as^3*G[0, 1 - u, 0, 0, 1, 0, v] - 
 10*as^2*ep^2*G[0, 1 - u, 0, 0, 1, 0, v] - 
 (375*as^3*G[0, 1 - u, 0, 0, 1 - u, 0, v])/2 + 
 34*as^2*ep^2*G[0, 1 - u, 0, 0, 1 - u, 0, v] - 
 as*ep^4*G[0, 1 - u, 0, 0, 1 - u, 0, v] - 
 (375*as^3*G[0, 1 - u, 0, 0, 1 - u, 1 - u, v])/2 + 
 34*as^2*ep^2*G[0, 1 - u, 0, 0, 1 - u, 1 - u, v] - 
 as*ep^4*G[0, 1 - u, 0, 0, 1 - u, 1 - u, v] + 
 72*as^3*G[0, 1 - u, 0, 0, -u, 1 - u, v] - 
 22*as^2*ep^2*G[0, 1 - u, 0, 0, -u, 1 - u, v] + 
 120*as^3*G[0, 1 - u, 0, 1, 0, 0, v] - 
 16*as^2*ep^2*G[0, 1 - u, 0, 1, 0, 0, v] + 
 4*as^3*G[0, 1 - u, 0, 1, 0, 1 - u, v] + 
 4*as^2*ep^2*G[0, 1 - u, 0, 1, 0, 1 - u, v] + 
 8*as^3*G[0, 1 - u, 0, 1, 1, 0, v] - 
 10*as^2*ep^2*G[0, 1 - u, 0, 1, 1, 0, v] + 
 4*as^3*G[0, 1 - u, 0, 1, 1 - u, 0, v] + 
 4*as^2*ep^2*G[0, 1 - u, 0, 1, 1 - u, 0, v] - 
 (375*as^3*G[0, 1 - u, 0, 1 - u, 0, 0, v])/2 + 
 34*as^2*ep^2*G[0, 1 - u, 0, 1 - u, 0, 0, v] - 
 as*ep^4*G[0, 1 - u, 0, 1 - u, 0, 0, v] - 
 (375*as^3*G[0, 1 - u, 0, 1 - u, 0, 1 - u, v])/2 + 
 34*as^2*ep^2*G[0, 1 - u, 0, 1 - u, 0, 1 - u, v] - 
 as*ep^4*G[0, 1 - u, 0, 1 - u, 0, 1 - u, v] + 
 143*as^3*G[0, 1 - u, 0, 1 - u, 1, 0, v] - 
 42*as^2*ep^2*G[0, 1 - u, 0, 1 - u, 1, 0, v] + 
 2*as*ep^4*G[0, 1 - u, 0, 1 - u, 1, 0, v] - 
 (375*as^3*G[0, 1 - u, 0, 1 - u, 1 - u, 0, v])/2 + 
 34*as^2*ep^2*G[0, 1 - u, 0, 1 - u, 1 - u, 0, v] - 
 as*ep^4*G[0, 1 - u, 0, 1 - u, 1 - u, 0, v] - 
 (375*as^3*G[0, 1 - u, 0, 1 - u, 1 - u, 1 - u, v])/2 + 
 34*as^2*ep^2*G[0, 1 - u, 0, 1 - u, 1 - u, 1 - u, v] - 
 as*ep^4*G[0, 1 - u, 0, 1 - u, 1 - u, 1 - u, v] + 
 63*as^3*G[0, 1 - u, 0, 1 - u, -u, 1 - u, v] - 
 18*as^2*ep^2*G[0, 1 - u, 0, 1 - u, -u, 1 - u, v] + 
 2*as*ep^4*G[0, 1 - u, 0, 1 - u, -u, 1 - u, v] - 
 24*as^3*G[0, 1 - u, 0, -u, 0, 1 - u, v] + 
 8*as^2*ep^2*G[0, 1 - u, 0, -u, 0, 1 - u, v] - 
 24*as^3*G[0, 1 - u, 0, -u, 1 - u, 0, v] + 
 8*as^2*ep^2*G[0, 1 - u, 0, -u, 1 - u, 0, v] + 
 87*as^3*G[0, 1 - u, 0, -u, 1 - u, 1 - u, v] - 
 22*as^2*ep^2*G[0, 1 - u, 0, -u, 1 - u, 1 - u, v] + 
 2*as*ep^4*G[0, 1 - u, 0, -u, 1 - u, 1 - u, v] + 
 48*as^3*G[0, 1 - u, 0, -u, -u, 1 - u, v] - 
 12*as^2*ep^2*G[0, 1 - u, 0, -u, -u, 1 - u, v] + 
 170*as^3*G[0, 1 - u, 1, 0, 0, 0, v] - 
 28*as^2*ep^2*G[0, 1 - u, 1, 0, 0, 0, v] + 
 76*as^3*G[0, 1 - u, 1, 0, 0, 1 - u, v] - 
 12*as^2*ep^2*G[0, 1 - u, 1, 0, 0, 1 - u, v] - 
 32*as^3*G[0, 1 - u, 1, 0, 1, 0, v] + 
 76*as^3*G[0, 1 - u, 1, 0, 1 - u, 0, v] - 
 12*as^2*ep^2*G[0, 1 - u, 1, 0, 1 - u, 0, v] + 
 22*as^3*G[0, 1 - u, 1, 0, 1 - u, 1 - u, v] - 
 4*as^2*ep^2*G[0, 1 - u, 1, 0, 1 - u, 1 - u, v] - 
 12*as^3*G[0, 1 - u, 1, 0, -u, 1 - u, v] + 
 4*as^2*ep^2*G[0, 1 - u, 1, 0, -u, 1 - u, v] - 
 52*as^3*G[0, 1 - u, 1, 1, 0, 0, v] + 12*as^3*G[0, 1 - u, 1, 1, 1, 0, v] + 
 76*as^3*G[0, 1 - u, 1, 1 - u, 0, 0, v] - 
 12*as^2*ep^2*G[0, 1 - u, 1, 1 - u, 0, 0, v] + 
 22*as^3*G[0, 1 - u, 1, 1 - u, 0, 1 - u, v] - 
 4*as^2*ep^2*G[0, 1 - u, 1, 1 - u, 0, 1 - u, v] - 
 20*as^3*G[0, 1 - u, 1, 1 - u, 1, 0, v] + 
 8*as^2*ep^2*G[0, 1 - u, 1, 1 - u, 1, 0, v] + 
 22*as^3*G[0, 1 - u, 1, 1 - u, 1 - u, 0, v] - 
 4*as^2*ep^2*G[0, 1 - u, 1, 1 - u, 1 - u, 0, v] - 
 12*as^3*G[0, 1 - u, 1, 1 - u, -u, 1 - u, v] + 
 4*as^2*ep^2*G[0, 1 - u, 1, 1 - u, -u, 1 - u, v] - 
 (375*as^3*G[0, 1 - u, 1 - u, 0, 0, 0, v])/2 + 
 34*as^2*ep^2*G[0, 1 - u, 1 - u, 0, 0, 0, v] - 
 as*ep^4*G[0, 1 - u, 1 - u, 0, 0, 0, v] - 
 (375*as^3*G[0, 1 - u, 1 - u, 0, 0, 1 - u, v])/2 + 
 34*as^2*ep^2*G[0, 1 - u, 1 - u, 0, 0, 1 - u, v] - 
 as*ep^4*G[0, 1 - u, 1 - u, 0, 0, 1 - u, v] + 
 63*as^3*G[0, 1 - u, 1 - u, 0, 1, 0, v] - 
 16*as^2*ep^2*G[0, 1 - u, 1 - u, 0, 1, 0, v] + 
 2*as*ep^4*G[0, 1 - u, 1 - u, 0, 1, 0, v] - 
 (375*as^3*G[0, 1 - u, 1 - u, 0, 1 - u, 0, v])/2 + 
 34*as^2*ep^2*G[0, 1 - u, 1 - u, 0, 1 - u, 0, v] - 
 as*ep^4*G[0, 1 - u, 1 - u, 0, 1 - u, 0, v] - 
 (375*as^3*G[0, 1 - u, 1 - u, 0, 1 - u, 1 - u, v])/2 + 
 34*as^2*ep^2*G[0, 1 - u, 1 - u, 0, 1 - u, 1 - u, v] - 
 as*ep^4*G[0, 1 - u, 1 - u, 0, 1 - u, 1 - u, v] + 
 75*as^3*G[0, 1 - u, 1 - u, 0, -u, 1 - u, v] - 
 22*as^2*ep^2*G[0, 1 - u, 1 - u, 0, -u, 1 - u, v] + 
 2*as*ep^4*G[0, 1 - u, 1 - u, 0, -u, 1 - u, v] + 
 149*as^3*G[0, 1 - u, 1 - u, 1, 0, 0, v] - 
 36*as^2*ep^2*G[0, 1 - u, 1 - u, 1, 0, 0, v] + 
 2*as*ep^4*G[0, 1 - u, 1 - u, 1, 0, 0, v] + 
 38*as^3*G[0, 1 - u, 1 - u, 1, 0, 1 - u, v] - 
 8*as^2*ep^2*G[0, 1 - u, 1 - u, 1, 0, 1 - u, v] + 
 8*as^3*G[0, 1 - u, 1 - u, 1, 1, 0, v] - 
 2*as^2*ep^2*G[0, 1 - u, 1 - u, 1, 1, 0, v] + 
 38*as^3*G[0, 1 - u, 1 - u, 1, 1 - u, 0, v] - 
 8*as^2*ep^2*G[0, 1 - u, 1 - u, 1, 1 - u, 0, v] - 
 (375*as^3*G[0, 1 - u, 1 - u, 1 - u, 0, 0, v])/2 + 
 34*as^2*ep^2*G[0, 1 - u, 1 - u, 1 - u, 0, 0, v] - 
 as*ep^4*G[0, 1 - u, 1 - u, 1 - u, 0, 0, v] - 
 (375*as^3*G[0, 1 - u, 1 - u, 1 - u, 0, 1 - u, v])/2 + 
 34*as^2*ep^2*G[0, 1 - u, 1 - u, 1 - u, 0, 1 - u, v] - 
 as*ep^4*G[0, 1 - u, 1 - u, 1 - u, 0, 1 - u, v] + 
 84*as^3*G[0, 1 - u, 1 - u, 1 - u, 1, 0, v] - 
 20*as^2*ep^2*G[0, 1 - u, 1 - u, 1 - u, 1, 0, v] - 
 (375*as^3*G[0, 1 - u, 1 - u, 1 - u, 1 - u, 0, v])/2 + 
 34*as^2*ep^2*G[0, 1 - u, 1 - u, 1 - u, 1 - u, 0, v] - 
 as*ep^4*G[0, 1 - u, 1 - u, 1 - u, 1 - u, 0, v] - 
 (375*as^3*G[0, 1 - u, 1 - u, 1 - u, 1 - u, 1 - u, v])/2 + 
 34*as^2*ep^2*G[0, 1 - u, 1 - u, 1 - u, 1 - u, 1 - u, v] - 
 as*ep^4*G[0, 1 - u, 1 - u, 1 - u, 1 - u, 1 - u, v] + 
 120*as^3*G[0, 1 - u, 1 - u, 1 - u, -u, 1 - u, v] - 
 18*as^2*ep^2*G[0, 1 - u, 1 - u, 1 - u, -u, 1 - u, v] + 
 50*as^3*G[0, 1 - u, 1 - u, -u, 0, 1 - u, v] - 
 12*as^2*ep^2*G[0, 1 - u, 1 - u, -u, 0, 1 - u, v] + 
 50*as^3*G[0, 1 - u, 1 - u, -u, 1 - u, 0, v] - 
 12*as^2*ep^2*G[0, 1 - u, 1 - u, -u, 1 - u, 0, v] + 
 130*as^3*G[0, 1 - u, 1 - u, -u, 1 - u, 1 - u, v] - 
 18*as^2*ep^2*G[0, 1 - u, 1 - u, -u, 1 - u, 1 - u, v] - 
 24*as^3*G[0, 1 - u, 1 - u, -u, -u, 1 - u, v] + 
 4*as^2*ep^2*G[0, 1 - u, 1 - u, -u, -u, 1 - u, v] - 
 12*as^3*G[0, 1 - u, -u, 0, 0, 1 - u, v] + 
 4*as^2*ep^2*G[0, 1 - u, -u, 0, 0, 1 - u, v] + 
 6*as^3*G[0, 1 - u, -u, 0, 1, 0, v] - 
 2*as^2*ep^2*G[0, 1 - u, -u, 0, 1, 0, v] - 
 12*as^3*G[0, 1 - u, -u, 0, 1 - u, 0, v] + 
 4*as^2*ep^2*G[0, 1 - u, -u, 0, 1 - u, 0, v] + 
 40*as^3*G[0, 1 - u, -u, 0, 1 - u, 1 - u, v] - 
 4*as^2*ep^2*G[0, 1 - u, -u, 0, 1 - u, 1 - u, v] + 
 34*as^3*G[0, 1 - u, -u, 0, -u, 1 - u, v] - 
 6*as^2*ep^2*G[0, 1 - u, -u, 0, -u, 1 - u, v] - 
 12*as^3*G[0, 1 - u, -u, 1 - u, 0, 0, v] + 
 4*as^2*ep^2*G[0, 1 - u, -u, 1 - u, 0, 0, v] + 
 40*as^3*G[0, 1 - u, -u, 1 - u, 0, 1 - u, v] - 
 4*as^2*ep^2*G[0, 1 - u, -u, 1 - u, 0, 1 - u, v] + 
 6*as^3*G[0, 1 - u, -u, 1 - u, 1, 0, v] - 
 2*as^2*ep^2*G[0, 1 - u, -u, 1 - u, 1, 0, v] + 
 40*as^3*G[0, 1 - u, -u, 1 - u, 1 - u, 0, v] - 
 4*as^2*ep^2*G[0, 1 - u, -u, 1 - u, 1 - u, 0, v] + 
 146*as^3*G[0, 1 - u, -u, 1 - u, 1 - u, 1 - u, v] - 
 22*as^2*ep^2*G[0, 1 - u, -u, 1 - u, 1 - u, 1 - u, v] - 
 36*as^3*G[0, 1 - u, -u, 1 - u, -u, 1 - u, v] + 
 4*as^2*ep^2*G[0, 1 - u, -u, 1 - u, -u, 1 - u, v] + 
 10*as^3*G[0, 1 - u, -u, -u, 0, 1 - u, v] + 
 10*as^3*G[0, 1 - u, -u, -u, 1 - u, 0, v] - 
 6*as^3*G[0, 1 - u, -u, -u, 1 - u, 1 - u, v] - 
 10*as^2*ep^2*G[0, 1 - u, -u, -u, 1 - u, 1 - u, v] + 
 28*as^3*G[0, 1 - u, -u, -u, -u, 1 - u, v] - 
 8*as^2*ep^2*G[0, 1 - u, -u, -u, -u, 1 - u, v] - 
 40*as^3*G[0, -u, 0, 0, 0, 1 - u, v] + 
 8*as^2*ep^2*G[0, -u, 0, 0, 0, 1 - u, v] + 26*as^3*G[0, -u, 0, 0, 1, 0, v] - 
 6*as^2*ep^2*G[0, -u, 0, 0, 1, 0, v] - 40*as^3*G[0, -u, 0, 0, 1 - u, 0, v] + 
 8*as^2*ep^2*G[0, -u, 0, 0, 1 - u, 0, v] + 
 12*as^3*G[0, -u, 0, 0, 1 - u, 1 - u, v] - 
 4*as^2*ep^2*G[0, -u, 0, 0, 1 - u, 1 - u, v] + 
 16*as^3*G[0, -u, 0, 0, -u, 1 - u, v] - 
 2*as^2*ep^2*G[0, -u, 0, 0, -u, 1 - u, v] + 34*as^3*G[0, -u, 0, 1, 0, 0, v] - 
 8*as^2*ep^2*G[0, -u, 0, 1, 0, 0, v] - 36*as^3*G[0, -u, 0, 1, 0, 1 - u, v] + 
 12*as^2*ep^2*G[0, -u, 0, 1, 0, 1 - u, v] - 36*as^3*G[0, -u, 0, 1, 1, 0, v] + 
 10*as^2*ep^2*G[0, -u, 0, 1, 1, 0, v] - 36*as^3*G[0, -u, 0, 1, 1 - u, 0, v] + 
 12*as^2*ep^2*G[0, -u, 0, 1, 1 - u, 0, v] - 
 40*as^3*G[0, -u, 0, 1 - u, 0, 0, v] + 
 8*as^2*ep^2*G[0, -u, 0, 1 - u, 0, 0, v] + 
 12*as^3*G[0, -u, 0, 1 - u, 0, 1 - u, v] - 
 4*as^2*ep^2*G[0, -u, 0, 1 - u, 0, 1 - u, v] + 
 22*as^3*G[0, -u, 0, 1 - u, 1, 0, v] - 
 6*as^2*ep^2*G[0, -u, 0, 1 - u, 1, 0, v] + 
 12*as^3*G[0, -u, 0, 1 - u, 1 - u, 0, v] - 
 4*as^2*ep^2*G[0, -u, 0, 1 - u, 1 - u, 0, v] + 
 68*as^3*G[0, -u, 0, 1 - u, 1 - u, 1 - u, v] - 
 10*as^2*ep^2*G[0, -u, 0, 1 - u, 1 - u, 1 - u, v] - 
 8*as^3*G[0, -u, 0, 1 - u, -u, 1 - u, v] + 
 8*as^2*ep^2*G[0, -u, 0, 1 - u, -u, 1 - u, v] + 
 8*as^3*G[0, -u, 0, -u, 0, 1 - u, v] - 
 2*as^2*ep^2*G[0, -u, 0, -u, 0, 1 - u, v] + 
 8*as^3*G[0, -u, 0, -u, 1 - u, 0, v] - 
 2*as^2*ep^2*G[0, -u, 0, -u, 1 - u, 0, v] + 
 24*as^3*G[0, -u, 0, -u, 1 - u, 1 - u, v] - 
 20*as^3*G[0, -u, 0, -u, -u, 1 - u, v] + 
 4*as^2*ep^2*G[0, -u, 0, -u, -u, 1 - u, v] - 
 40*as^3*G[0, -u, 1 - u, 0, 0, 0, v] + 
 8*as^2*ep^2*G[0, -u, 1 - u, 0, 0, 0, v] + 
 12*as^3*G[0, -u, 1 - u, 0, 0, 1 - u, v] - 
 4*as^2*ep^2*G[0, -u, 1 - u, 0, 0, 1 - u, v] + 
 22*as^3*G[0, -u, 1 - u, 0, 1, 0, v] - 
 6*as^2*ep^2*G[0, -u, 1 - u, 0, 1, 0, v] + 
 12*as^3*G[0, -u, 1 - u, 0, 1 - u, 0, v] - 
 4*as^2*ep^2*G[0, -u, 1 - u, 0, 1 - u, 0, v] + 
 68*as^3*G[0, -u, 1 - u, 0, 1 - u, 1 - u, v] - 
 10*as^2*ep^2*G[0, -u, 1 - u, 0, 1 - u, 1 - u, v] - 
 8*as^3*G[0, -u, 1 - u, 0, -u, 1 - u, v] + 
 8*as^2*ep^2*G[0, -u, 1 - u, 0, -u, 1 - u, v] + 
 34*as^3*G[0, -u, 1 - u, 1, 0, 0, v] - 
 8*as^2*ep^2*G[0, -u, 1 - u, 1, 0, 0, v] - 
 36*as^3*G[0, -u, 1 - u, 1, 0, 1 - u, v] + 
 12*as^2*ep^2*G[0, -u, 1 - u, 1, 0, 1 - u, v] - 
 36*as^3*G[0, -u, 1 - u, 1, 1, 0, v] + 
 10*as^2*ep^2*G[0, -u, 1 - u, 1, 1, 0, v] - 
 36*as^3*G[0, -u, 1 - u, 1, 1 - u, 0, v] + 
 12*as^2*ep^2*G[0, -u, 1 - u, 1, 1 - u, 0, v] + 
 12*as^3*G[0, -u, 1 - u, 1 - u, 0, 0, v] - 
 4*as^2*ep^2*G[0, -u, 1 - u, 1 - u, 0, 0, v] + 
 68*as^3*G[0, -u, 1 - u, 1 - u, 0, 1 - u, v] - 
 10*as^2*ep^2*G[0, -u, 1 - u, 1 - u, 0, 1 - u, v] - 
 14*as^3*G[0, -u, 1 - u, 1 - u, 1, 0, v] + 
 4*as^2*ep^2*G[0, -u, 1 - u, 1 - u, 1, 0, v] + 
 68*as^3*G[0, -u, 1 - u, 1 - u, 1 - u, 0, v] - 
 10*as^2*ep^2*G[0, -u, 1 - u, 1 - u, 1 - u, 0, v] + 
 190*as^3*G[0, -u, 1 - u, 1 - u, 1 - u, 1 - u, v] - 
 30*as^2*ep^2*G[0, -u, 1 - u, 1 - u, 1 - u, 1 - u, v] - 
 36*as^3*G[0, -u, 1 - u, 1 - u, -u, 1 - u, v] - 
 64*as^3*G[0, -u, 1 - u, -u, 0, 1 - u, v] + 
 24*as^2*ep^2*G[0, -u, 1 - u, -u, 0, 1 - u, v] - 
 64*as^3*G[0, -u, 1 - u, -u, 1 - u, 0, v] + 
 24*as^2*ep^2*G[0, -u, 1 - u, -u, 1 - u, 0, v] - 
 48*as^3*G[0, -u, 1 - u, -u, 1 - u, 1 - u, v] - 
 4*as^3*G[0, -u, -u, 0, 0, 1 - u, v] + 4*as^3*G[0, -u, -u, 0, 1, 0, v] - 
 4*as^3*G[0, -u, -u, 0, 1 - u, 0, v] + 
 32*as^3*G[0, -u, -u, 0, 1 - u, 1 - u, v] - 
 8*as^2*ep^2*G[0, -u, -u, 0, 1 - u, 1 - u, v] - 
 8*as^3*G[0, -u, -u, 0, -u, 1 - u, v] - 4*as^3*G[0, -u, -u, 1 - u, 0, 0, v] + 
 32*as^3*G[0, -u, -u, 1 - u, 0, 1 - u, v] - 
 8*as^2*ep^2*G[0, -u, -u, 1 - u, 0, 1 - u, v] + 
 4*as^3*G[0, -u, -u, 1 - u, 1, 0, v] + 
 32*as^3*G[0, -u, -u, 1 - u, 1 - u, 0, v] - 
 8*as^2*ep^2*G[0, -u, -u, 1 - u, 1 - u, 0, v] - 
 48*as^3*G[0, -u, -u, 1 - u, 1 - u, 1 - u, v] + 
 8*as^3*G[0, -u, -u, 1 - u, -u, 1 - u, v] - 
 8*as^3*G[0, -u, -u, -u, 0, 1 - u, v] - 
 8*as^3*G[0, -u, -u, -u, 1 - u, 0, v] + 
 24*as^3*G[0, -u, -u, -u, 1 - u, 1 - u, v] + 
 16*as^3*G[0, -u, -u, -u, -u, 1 - u, v] + (303*as^3*G[1, 0, 0, 0, 0, 0, u])/
  2 - 32*as^2*ep^2*G[1, 0, 0, 0, 0, 0, u] + as*ep^4*G[1, 0, 0, 0, 0, 0, u] + 
 339*as^3*G[1, 0, 0, 0, 0, 0, v] - 66*as^2*ep^2*G[1, 0, 0, 0, 0, 0, v] + 
 2*as*ep^4*G[1, 0, 0, 0, 0, 0, v] - (31*as^3*G[1, 0, 0, 0, 0, 1, u])/2 + 
 10*as^2*ep^2*G[1, 0, 0, 0, 0, 1, u] - as*ep^4*G[1, 0, 0, 0, 0, 1, u] + 
 190*as^3*G[1, 0, 0, 0, 0, 1 - u, v] - 
 30*as^2*ep^2*G[1, 0, 0, 0, 0, 1 - u, v] - (159*as^3*G[1, 0, 0, 0, 1, 0, u])/
  2 + 24*as^2*ep^2*G[1, 0, 0, 0, 1, 0, u] - as*ep^4*G[1, 0, 0, 0, 1, 0, u] - 
 240*as^3*G[1, 0, 0, 0, 1, 0, v] + 44*as^2*ep^2*G[1, 0, 0, 0, 1, 0, v] + 
 (143*as^3*G[1, 0, 0, 0, 1, 1, u])/2 - 24*as^2*ep^2*G[1, 0, 0, 0, 1, 1, u] + 
 as*ep^4*G[1, 0, 0, 0, 1, 1, u] + 190*as^3*G[1, 0, 0, 0, 1 - u, 0, v] - 
 30*as^2*ep^2*G[1, 0, 0, 0, 1 - u, 0, v] + 
 128*as^3*G[1, 0, 0, 0, 1 - u, 1 - u, v] - 
 20*as^2*ep^2*G[1, 0, 0, 0, 1 - u, 1 - u, v] - 
 72*as^3*G[1, 0, 0, 0, -u, 1 - u, v] + 
 18*as^2*ep^2*G[1, 0, 0, 0, -u, 1 - u, v] - (239*as^3*G[1, 0, 0, 1, 0, 0, u])/
  2 + 32*as^2*ep^2*G[1, 0, 0, 1, 0, 0, u] - as*ep^4*G[1, 0, 0, 1, 0, 0, u] - 
 276*as^3*G[1, 0, 0, 1, 0, 0, v] + 48*as^2*ep^2*G[1, 0, 0, 1, 0, 0, v] + 
 (83*as^3*G[1, 0, 0, 1, 0, 1, u])/2 - 20*as^2*ep^2*G[1, 0, 0, 1, 0, 1, u] + 
 as*ep^4*G[1, 0, 0, 1, 0, 1, u] - 36*as^3*G[1, 0, 0, 1, 0, 1 - u, v] + 
 (91*as^3*G[1, 0, 0, 1, 1, 0, u])/2 - 20*as^2*ep^2*G[1, 0, 0, 1, 1, 0, u] + 
 as*ep^4*G[1, 0, 0, 1, 1, 0, u] + 60*as^3*G[1, 0, 0, 1, 1, 0, v] - 
 4*as^2*ep^2*G[1, 0, 0, 1, 1, 0, v] - (215*as^3*G[1, 0, 0, 1, 1, 1, u])/2 + 
 28*as^2*ep^2*G[1, 0, 0, 1, 1, 1, u] - as*ep^4*G[1, 0, 0, 1, 1, 1, u] - 
 36*as^3*G[1, 0, 0, 1, 1 - u, 0, v] + 190*as^3*G[1, 0, 0, 1 - u, 0, 0, v] - 
 30*as^2*ep^2*G[1, 0, 0, 1 - u, 0, 0, v] + 
 128*as^3*G[1, 0, 0, 1 - u, 0, 1 - u, v] - 
 20*as^2*ep^2*G[1, 0, 0, 1 - u, 0, 1 - u, v] - 
 36*as^3*G[1, 0, 0, 1 - u, 1, 0, v] + 
 128*as^3*G[1, 0, 0, 1 - u, 1 - u, 0, v] - 
 20*as^2*ep^2*G[1, 0, 0, 1 - u, 1 - u, 0, v] + 
 76*as^3*G[1, 0, 0, 1 - u, 1 - u, 1 - u, v] - 
 12*as^2*ep^2*G[1, 0, 0, 1 - u, 1 - u, 1 - u, v] - 
 48*as^3*G[1, 0, 0, 1 - u, -u, 1 - u, v] + 
 10*as^2*ep^2*G[1, 0, 0, 1 - u, -u, 1 - u, v] - 
 4*as^2*ep^2*G[1, 0, 0, -u, 0, 1 - u, v] - 
 4*as^2*ep^2*G[1, 0, 0, -u, 1 - u, 0, v] - 
 70*as^3*G[1, 0, 0, -u, 1 - u, 1 - u, v] + 
 16*as^2*ep^2*G[1, 0, 0, -u, 1 - u, 1 - u, v] - 
 24*as^3*G[1, 0, 0, -u, -u, 1 - u, v] + 
 8*as^2*ep^2*G[1, 0, 0, -u, -u, 1 - u, v] - (215*as^3*G[1, 0, 1, 0, 0, 0, u])/
  2 + 28*as^2*ep^2*G[1, 0, 1, 0, 0, 0, u] - as*ep^4*G[1, 0, 1, 0, 0, 0, u] - 
 312*as^3*G[1, 0, 1, 0, 0, 0, v] + 56*as^2*ep^2*G[1, 0, 1, 0, 0, 0, v] + 
 (107*as^3*G[1, 0, 1, 0, 0, 1, u])/2 - 24*as^2*ep^2*G[1, 0, 1, 0, 0, 1, u] + 
 as*ep^4*G[1, 0, 1, 0, 0, 1, u] - 48*as^3*G[1, 0, 1, 0, 0, 1 - u, v] + 
 (95*as^3*G[1, 0, 1, 0, 1, 0, u])/2 - 22*as^2*ep^2*G[1, 0, 1, 0, 1, 0, u] + 
 as*ep^4*G[1, 0, 1, 0, 1, 0, u] + 108*as^3*G[1, 0, 1, 0, 1, 0, v] - 
 16*as^2*ep^2*G[1, 0, 1, 0, 1, 0, v] - (271*as^3*G[1, 0, 1, 0, 1, 1, u])/2 + 
 36*as^2*ep^2*G[1, 0, 1, 0, 1, 1, u] - as*ep^4*G[1, 0, 1, 0, 1, 1, u] - 
 48*as^3*G[1, 0, 1, 0, 1 - u, 0, v] + 
 10*as^3*G[1, 0, 1, 0, 1 - u, 1 - u, v] - 
 4*as^2*ep^2*G[1, 0, 1, 0, 1 - u, 1 - u, v] - 
 2*as^3*G[1, 0, 1, 0, -u, 1 - u, v] + (143*as^3*G[1, 0, 1, 1, 0, 0, u])/2 - 
 24*as^2*ep^2*G[1, 0, 1, 1, 0, 0, u] + as*ep^4*G[1, 0, 1, 1, 0, 0, u] + 
 16*as^3*G[1, 0, 1, 1, 0, 0, v] + 16*as^2*ep^2*G[1, 0, 1, 1, 0, 0, v] - 
 (191*as^3*G[1, 0, 1, 1, 0, 1, u])/2 + 28*as^2*ep^2*G[1, 0, 1, 1, 0, 1, u] - 
 as*ep^4*G[1, 0, 1, 1, 0, 1, u] - (43*as^3*G[1, 0, 1, 1, 1, 0, u])/2 + 
 12*as^2*ep^2*G[1, 0, 1, 1, 1, 0, u] - as*ep^4*G[1, 0, 1, 1, 1, 0, u] - 
 112*as^3*G[1, 0, 1, 1, 1, 0, v] + 16*as^2*ep^2*G[1, 0, 1, 1, 1, 0, v] + 
 (303*as^3*G[1, 0, 1, 1, 1, 1, u])/2 - 32*as^2*ep^2*G[1, 0, 1, 1, 1, 1, u] + 
 as*ep^4*G[1, 0, 1, 1, 1, 1, u] - 48*as^3*G[1, 0, 1, 1 - u, 0, 0, v] + 
 10*as^3*G[1, 0, 1, 1 - u, 0, 1 - u, v] - 
 4*as^2*ep^2*G[1, 0, 1, 1 - u, 0, 1 - u, v] + 
 10*as^3*G[1, 0, 1, 1 - u, 1 - u, 0, v] - 
 4*as^2*ep^2*G[1, 0, 1, 1 - u, 1 - u, 0, v] - 
 2*as^3*G[1, 0, 1, 1 - u, -u, 1 - u, v] + 
 190*as^3*G[1, 0, 1 - u, 0, 0, 0, v] - 
 30*as^2*ep^2*G[1, 0, 1 - u, 0, 0, 0, v] + 
 128*as^3*G[1, 0, 1 - u, 0, 0, 1 - u, v] - 
 20*as^2*ep^2*G[1, 0, 1 - u, 0, 0, 1 - u, v] - 
 62*as^3*G[1, 0, 1 - u, 0, 1, 0, v] + 
 8*as^2*ep^2*G[1, 0, 1 - u, 0, 1, 0, v] + 
 128*as^3*G[1, 0, 1 - u, 0, 1 - u, 0, v] - 
 20*as^2*ep^2*G[1, 0, 1 - u, 0, 1 - u, 0, v] + 
 76*as^3*G[1, 0, 1 - u, 0, 1 - u, 1 - u, v] - 
 12*as^2*ep^2*G[1, 0, 1 - u, 0, 1 - u, 1 - u, v] - 
 66*as^3*G[1, 0, 1 - u, 0, -u, 1 - u, v] + 
 16*as^2*ep^2*G[1, 0, 1 - u, 0, -u, 1 - u, v] - 
 48*as^3*G[1, 0, 1 - u, 1, 0, 0, v] + 
 34*as^3*G[1, 0, 1 - u, 1, 0, 1 - u, v] - 
 12*as^2*ep^2*G[1, 0, 1 - u, 1, 0, 1 - u, v] + 
 34*as^3*G[1, 0, 1 - u, 1, 1 - u, 0, v] - 
 12*as^2*ep^2*G[1, 0, 1 - u, 1, 1 - u, 0, v] + 
 128*as^3*G[1, 0, 1 - u, 1 - u, 0, 0, v] - 
 20*as^2*ep^2*G[1, 0, 1 - u, 1 - u, 0, 0, v] + 
 76*as^3*G[1, 0, 1 - u, 1 - u, 0, 1 - u, v] - 
 12*as^2*ep^2*G[1, 0, 1 - u, 1 - u, 0, 1 - u, v] - 
 28*as^3*G[1, 0, 1 - u, 1 - u, 1, 0, v] + 
 8*as^2*ep^2*G[1, 0, 1 - u, 1 - u, 1, 0, v] + 
 76*as^3*G[1, 0, 1 - u, 1 - u, 1 - u, 0, v] - 
 12*as^2*ep^2*G[1, 0, 1 - u, 1 - u, 1 - u, 0, v] + 
 20*as^3*G[1, 0, 1 - u, 1 - u, 1 - u, 1 - u, v] - 
 2*as^2*ep^2*G[1, 0, 1 - u, 1 - u, 1 - u, 1 - u, v] - 
 54*as^3*G[1, 0, 1 - u, 1 - u, -u, 1 - u, v] + 
 14*as^2*ep^2*G[1, 0, 1 - u, 1 - u, -u, 1 - u, v] + 
 2*as^3*G[1, 0, 1 - u, -u, 0, 1 - u, v] - 
 4*as^2*ep^2*G[1, 0, 1 - u, -u, 0, 1 - u, v] + 
 2*as^3*G[1, 0, 1 - u, -u, 1 - u, 0, v] - 
 4*as^2*ep^2*G[1, 0, 1 - u, -u, 1 - u, 0, v] - 
 24*as^3*G[1, 0, 1 - u, -u, 1 - u, 1 - u, v] + 
 6*as^2*ep^2*G[1, 0, 1 - u, -u, 1 - u, 1 - u, v] - 
 8*as^3*G[1, 0, 1 - u, -u, -u, 1 - u, v] - 
 26*as^3*G[1, 0, -u, 0, 0, 1 - u, v] + 
 6*as^2*ep^2*G[1, 0, -u, 0, 0, 1 - u, v] + 26*as^3*G[1, 0, -u, 0, 1, 0, v] - 
 8*as^2*ep^2*G[1, 0, -u, 0, 1, 0, v] - 26*as^3*G[1, 0, -u, 0, 1 - u, 0, v] + 
 6*as^2*ep^2*G[1, 0, -u, 0, 1 - u, 0, v] - 
 32*as^3*G[1, 0, -u, 0, 1 - u, 1 - u, v] + 
 8*as^2*ep^2*G[1, 0, -u, 0, 1 - u, 1 - u, v] + 
 42*as^3*G[1, 0, -u, 0, -u, 1 - u, v] - 
 14*as^2*ep^2*G[1, 0, -u, 0, -u, 1 - u, v] - 
 26*as^3*G[1, 0, -u, 1 - u, 0, 0, v] + 
 6*as^2*ep^2*G[1, 0, -u, 1 - u, 0, 0, v] - 
 32*as^3*G[1, 0, -u, 1 - u, 0, 1 - u, v] + 
 8*as^2*ep^2*G[1, 0, -u, 1 - u, 0, 1 - u, v] + 
 26*as^3*G[1, 0, -u, 1 - u, 1, 0, v] - 
 8*as^2*ep^2*G[1, 0, -u, 1 - u, 1, 0, v] - 
 32*as^3*G[1, 0, -u, 1 - u, 1 - u, 0, v] + 
 8*as^2*ep^2*G[1, 0, -u, 1 - u, 1 - u, 0, v] + 
 24*as^3*G[1, 0, -u, 1 - u, 1 - u, 1 - u, v] - 
 6*as^2*ep^2*G[1, 0, -u, 1 - u, 1 - u, 1 - u, v] + 
 4*as^3*G[1, 0, -u, 1 - u, -u, 1 - u, v] - 
 4*as^2*ep^2*G[1, 0, -u, 1 - u, -u, 1 - u, v] - 
 2*as^3*G[1, 0, -u, -u, 0, 1 - u, v] - 2*as^3*G[1, 0, -u, -u, 1 - u, 0, v] - 
 46*as^3*G[1, 0, -u, -u, 1 - u, 1 - u, v] + 
 10*as^2*ep^2*G[1, 0, -u, -u, 1 - u, 1 - u, v] - 
 16*as^3*G[1, 0, -u, -u, -u, 1 - u, v] + 
 8*as^2*ep^2*G[1, 0, -u, -u, -u, 1 - u, v] - 
 (239*as^3*G[1, 1, 0, 0, 0, 0, u])/2 + 30*as^2*ep^2*G[1, 1, 0, 0, 0, 0, u] - 
 as*ep^4*G[1, 1, 0, 0, 0, 0, u] - 312*as^3*G[1, 1, 0, 0, 0, 0, v] + 
 56*as^2*ep^2*G[1, 1, 0, 0, 0, 0, v] + (95*as^3*G[1, 1, 0, 0, 0, 1, u])/2 - 
 20*as^2*ep^2*G[1, 1, 0, 0, 0, 1, u] + as*ep^4*G[1, 1, 0, 0, 0, 1, u] - 
 48*as^3*G[1, 1, 0, 0, 0, 1 - u, v] + (83*as^3*G[1, 1, 0, 0, 1, 0, u])/2 - 
 18*as^2*ep^2*G[1, 1, 0, 0, 1, 0, u] + as*ep^4*G[1, 1, 0, 0, 1, 0, u] + 
 28*as^3*G[1, 1, 0, 0, 1, 0, v] + 12*as^2*ep^2*G[1, 1, 0, 0, 1, 0, v] - 
 (223*as^3*G[1, 1, 0, 0, 1, 1, u])/2 + 30*as^2*ep^2*G[1, 1, 0, 0, 1, 1, u] - 
 as*ep^4*G[1, 1, 0, 0, 1, 1, u] - 48*as^3*G[1, 1, 0, 0, 1 - u, 0, v] - 
 28*as^3*G[1, 1, 0, 0, 1 - u, 1 - u, v] + 
 8*as^2*ep^2*G[1, 1, 0, 0, 1 - u, 1 - u, v] + 
 20*as^3*G[1, 1, 0, 0, -u, 1 - u, v] - 
 8*as^2*ep^2*G[1, 1, 0, 0, -u, 1 - u, v] + (159*as^3*G[1, 1, 0, 1, 0, 0, u])/
  2 - 26*as^2*ep^2*G[1, 1, 0, 1, 0, 0, u] + as*ep^4*G[1, 1, 0, 1, 0, 0, u] + 
 68*as^3*G[1, 1, 0, 1, 0, 0, v] + 4*as^2*ep^2*G[1, 1, 0, 1, 0, 0, v] - 
 (175*as^3*G[1, 1, 0, 1, 0, 1, u])/2 + 26*as^2*ep^2*G[1, 1, 0, 1, 0, 1, u] - 
 as*ep^4*G[1, 1, 0, 1, 0, 1, u] + 8*as^3*G[1, 1, 0, 1, 0, 1 - u, v] - 
 (27*as^3*G[1, 1, 0, 1, 1, 0, u])/2 + 10*as^2*ep^2*G[1, 1, 0, 1, 1, 0, u] - 
 as*ep^4*G[1, 1, 0, 1, 1, 0, u] - 16*as^3*G[1, 1, 0, 1, 1, 0, v] - 
 16*as^2*ep^2*G[1, 1, 0, 1, 1, 0, v] + (279*as^3*G[1, 1, 0, 1, 1, 1, u])/2 - 
 30*as^2*ep^2*G[1, 1, 0, 1, 1, 1, u] + as*ep^4*G[1, 1, 0, 1, 1, 1, u] + 
 8*as^3*G[1, 1, 0, 1, 1 - u, 0, v] - 48*as^3*G[1, 1, 0, 1 - u, 0, 0, v] - 
 28*as^3*G[1, 1, 0, 1 - u, 0, 1 - u, v] + 
 8*as^2*ep^2*G[1, 1, 0, 1 - u, 0, 1 - u, v] + 
 8*as^3*G[1, 1, 0, 1 - u, 1, 0, v] - 28*as^3*G[1, 1, 0, 1 - u, 1 - u, 0, v] + 
 8*as^2*ep^2*G[1, 1, 0, 1 - u, 1 - u, 0, v] - 
 48*as^3*G[1, 1, 0, 1 - u, 1 - u, 1 - u, v] + 
 12*as^2*ep^2*G[1, 1, 0, 1 - u, 1 - u, 1 - u, v] + 
 16*as^3*G[1, 1, 0, 1 - u, -u, 1 - u, v] - 
 4*as^2*ep^2*G[1, 1, 0, 1 - u, -u, 1 - u, v] + 
 48*as^3*G[1, 1, 0, -u, 1 - u, 1 - u, v] - 
 12*as^2*ep^2*G[1, 1, 0, -u, 1 - u, 1 - u, v] + 
 4*as^3*G[1, 1, 0, -u, -u, 1 - u, v] - 
 4*as^2*ep^2*G[1, 1, 0, -u, -u, 1 - u, v] + (159*as^3*G[1, 1, 1, 0, 0, 0, u])/
  2 - 26*as^2*ep^2*G[1, 1, 1, 0, 0, 0, u] + as*ep^4*G[1, 1, 1, 0, 0, 0, u] + 
 120*as^3*G[1, 1, 1, 0, 0, 0, v] - 8*as^2*ep^2*G[1, 1, 1, 0, 0, 0, v] - 
 (195*as^3*G[1, 1, 1, 0, 0, 1, u])/2 + 34*as^2*ep^2*G[1, 1, 1, 0, 0, 1, u] - 
 as*ep^4*G[1, 1, 1, 0, 0, 1, u] + 24*as^3*G[1, 1, 1, 0, 0, 1 - u, v] - 
 (43*as^3*G[1, 1, 1, 0, 1, 0, u])/2 + 16*as^2*ep^2*G[1, 1, 1, 0, 1, 0, u] - 
 as*ep^4*G[1, 1, 1, 0, 1, 0, u] - 64*as^3*G[1, 1, 1, 0, 1, 0, v] + 
 (359*as^3*G[1, 1, 1, 0, 1, 1, u])/2 - 42*as^2*ep^2*G[1, 1, 1, 0, 1, 1, u] + 
 as*ep^4*G[1, 1, 1, 0, 1, 1, u] + 24*as^3*G[1, 1, 1, 0, 1 - u, 0, v] - 
 24*as^3*G[1, 1, 1, 0, 1 - u, 1 - u, v] + 
 8*as^2*ep^2*G[1, 1, 1, 0, 1 - u, 1 - u, v] + 
 32*as^3*G[1, 1, 1, 0, -u, 1 - u, v] - 
 8*as^2*ep^2*G[1, 1, 1, 0, -u, 1 - u, v] - (71*as^3*G[1, 1, 1, 1, 0, 0, u])/
  2 + 18*as^2*ep^2*G[1, 1, 1, 1, 0, 0, u] - as*ep^4*G[1, 1, 1, 1, 0, 0, u] - 
 16*as^3*G[1, 1, 1, 1, 0, 0, v] - 16*as^2*ep^2*G[1, 1, 1, 1, 0, 0, v] + 
 (307*as^3*G[1, 1, 1, 1, 0, 1, u])/2 - 34*as^2*ep^2*G[1, 1, 1, 1, 0, 1, u] + 
 as*ep^4*G[1, 1, 1, 1, 0, 1, u] + 16*as^3*G[1, 1, 1, 1, 0, 1 - u, v] + 
 (3*as^3*G[1, 1, 1, 1, 1, 0, u])/2 - 2*as^2*ep^2*G[1, 1, 1, 1, 1, 0, u] + 
 as*ep^4*G[1, 1, 1, 1, 1, 0, u] + 192*as^3*G[1, 1, 1, 1, 1, 0, v] - 
 32*as^2*ep^2*G[1, 1, 1, 1, 1, 0, v] - (375*as^3*G[1, 1, 1, 1, 1, 1, u])/2 + 
 34*as^2*ep^2*G[1, 1, 1, 1, 1, 1, u] - as*ep^4*G[1, 1, 1, 1, 1, 1, u] + 
 16*as^3*G[1, 1, 1, 1, 1 - u, 0, v] + 24*as^3*G[1, 1, 1, 1 - u, 0, 0, v] - 
 24*as^3*G[1, 1, 1, 1 - u, 0, 1 - u, v] + 
 8*as^2*ep^2*G[1, 1, 1, 1 - u, 0, 1 - u, v] + 
 16*as^3*G[1, 1, 1, 1 - u, 1, 0, v] - 
 24*as^3*G[1, 1, 1, 1 - u, 1 - u, 0, v] + 
 8*as^2*ep^2*G[1, 1, 1, 1 - u, 1 - u, 0, v] + 
 32*as^3*G[1, 1, 1, 1 - u, -u, 1 - u, v] - 
 8*as^2*ep^2*G[1, 1, 1, 1 - u, -u, 1 - u, v] - 
 48*as^3*G[1, 1, 1 - u, 0, 0, 0, v] - 
 28*as^3*G[1, 1, 1 - u, 0, 0, 1 - u, v] + 
 8*as^2*ep^2*G[1, 1, 1 - u, 0, 0, 1 - u, v] + 
 8*as^3*G[1, 1, 1 - u, 0, 1, 0, v] - 28*as^3*G[1, 1, 1 - u, 0, 1 - u, 0, v] + 
 8*as^2*ep^2*G[1, 1, 1 - u, 0, 1 - u, 0, v] - 
 48*as^3*G[1, 1, 1 - u, 0, 1 - u, 1 - u, v] + 
 12*as^2*ep^2*G[1, 1, 1 - u, 0, 1 - u, 1 - u, v] + 
 16*as^3*G[1, 1, 1 - u, 0, -u, 1 - u, v] - 
 4*as^2*ep^2*G[1, 1, 1 - u, 0, -u, 1 - u, v] + 
 24*as^3*G[1, 1, 1 - u, 1, 0, 0, v] + 16*as^3*G[1, 1, 1 - u, 1, 1, 0, v] - 
 28*as^3*G[1, 1, 1 - u, 1 - u, 0, 0, v] + 
 8*as^2*ep^2*G[1, 1, 1 - u, 1 - u, 0, 0, v] - 
 48*as^3*G[1, 1, 1 - u, 1 - u, 0, 1 - u, v] + 
 12*as^2*ep^2*G[1, 1, 1 - u, 1 - u, 0, 1 - u, v] + 
 24*as^3*G[1, 1, 1 - u, 1 - u, 1, 0, v] - 
 8*as^2*ep^2*G[1, 1, 1 - u, 1 - u, 1, 0, v] - 
 48*as^3*G[1, 1, 1 - u, 1 - u, 1 - u, 0, v] + 
 12*as^2*ep^2*G[1, 1, 1 - u, 1 - u, 1 - u, 0, v] + 
 48*as^3*G[1, 1, 1 - u, 1 - u, -u, 1 - u, v] - 
 12*as^2*ep^2*G[1, 1, 1 - u, 1 - u, -u, 1 - u, v] + 
 48*as^3*G[1, 1, 1 - u, -u, 1 - u, 1 - u, v] - 
 12*as^2*ep^2*G[1, 1, 1 - u, -u, 1 - u, 1 - u, v] + 
 4*as^3*G[1, 1, 1 - u, -u, -u, 1 - u, v] - 
 4*as^2*ep^2*G[1, 1, 1 - u, -u, -u, 1 - u, v] + 
 190*as^3*G[1, 1 - u, 0, 0, 0, 0, v] - 
 30*as^2*ep^2*G[1, 1 - u, 0, 0, 0, 0, v] + 
 128*as^3*G[1, 1 - u, 0, 0, 0, 1 - u, v] - 
 20*as^2*ep^2*G[1, 1 - u, 0, 0, 0, 1 - u, v] - 
 36*as^3*G[1, 1 - u, 0, 0, 1, 0, v] + 
 128*as^3*G[1, 1 - u, 0, 0, 1 - u, 0, v] - 
 20*as^2*ep^2*G[1, 1 - u, 0, 0, 1 - u, 0, v] + 
 76*as^3*G[1, 1 - u, 0, 0, 1 - u, 1 - u, v] - 
 12*as^2*ep^2*G[1, 1 - u, 0, 0, 1 - u, 1 - u, v] - 
 48*as^3*G[1, 1 - u, 0, 0, -u, 1 - u, v] + 
 10*as^2*ep^2*G[1, 1 - u, 0, 0, -u, 1 - u, v] - 
 48*as^3*G[1, 1 - u, 0, 1, 0, 0, v] + 
 34*as^3*G[1, 1 - u, 0, 1, 0, 1 - u, v] - 
 12*as^2*ep^2*G[1, 1 - u, 0, 1, 0, 1 - u, v] + 
 34*as^3*G[1, 1 - u, 0, 1, 1 - u, 0, v] - 
 12*as^2*ep^2*G[1, 1 - u, 0, 1, 1 - u, 0, v] + 
 128*as^3*G[1, 1 - u, 0, 1 - u, 0, 0, v] - 
 20*as^2*ep^2*G[1, 1 - u, 0, 1 - u, 0, 0, v] + 
 76*as^3*G[1, 1 - u, 0, 1 - u, 0, 1 - u, v] - 
 12*as^2*ep^2*G[1, 1 - u, 0, 1 - u, 0, 1 - u, v] - 
 54*as^3*G[1, 1 - u, 0, 1 - u, 1, 0, v] + 
 16*as^2*ep^2*G[1, 1 - u, 0, 1 - u, 1, 0, v] + 
 76*as^3*G[1, 1 - u, 0, 1 - u, 1 - u, 0, v] - 
 12*as^2*ep^2*G[1, 1 - u, 0, 1 - u, 1 - u, 0, v] + 
 20*as^3*G[1, 1 - u, 0, 1 - u, 1 - u, 1 - u, v] - 
 2*as^2*ep^2*G[1, 1 - u, 0, 1 - u, 1 - u, 1 - u, v] - 
 72*as^3*G[1, 1 - u, 0, 1 - u, -u, 1 - u, v] + 
 20*as^2*ep^2*G[1, 1 - u, 0, 1 - u, -u, 1 - u, v] + 
 2*as^3*G[1, 1 - u, 0, -u, 0, 1 - u, v] - 
 4*as^2*ep^2*G[1, 1 - u, 0, -u, 0, 1 - u, v] + 
 2*as^3*G[1, 1 - u, 0, -u, 1 - u, 0, v] - 
 4*as^2*ep^2*G[1, 1 - u, 0, -u, 1 - u, 0, v] - 
 24*as^3*G[1, 1 - u, 0, -u, 1 - u, 1 - u, v] + 
 6*as^2*ep^2*G[1, 1 - u, 0, -u, 1 - u, 1 - u, v] - 
 8*as^3*G[1, 1 - u, 0, -u, -u, 1 - u, v] - 
 48*as^3*G[1, 1 - u, 1, 0, 0, 0, v] - 
 56*as^3*G[1, 1 - u, 1, 0, 0, 1 - u, v] + 
 16*as^2*ep^2*G[1, 1 - u, 1, 0, 0, 1 - u, v] + 
 8*as^3*G[1, 1 - u, 1, 0, 1, 0, v] - 56*as^3*G[1, 1 - u, 1, 0, 1 - u, 0, v] + 
 16*as^2*ep^2*G[1, 1 - u, 1, 0, 1 - u, 0, v] - 
 66*as^3*G[1, 1 - u, 1, 0, 1 - u, 1 - u, v] + 
 16*as^2*ep^2*G[1, 1 - u, 1, 0, 1 - u, 1 - u, v] + 
 72*as^3*G[1, 1 - u, 1, 0, -u, 1 - u, v] - 
 22*as^2*ep^2*G[1, 1 - u, 1, 0, -u, 1 - u, v] + 
 24*as^3*G[1, 1 - u, 1, 1, 0, 0, v] - 
 18*as^3*G[1, 1 - u, 1, 1, 0, 1 - u, v] + 
 6*as^2*ep^2*G[1, 1 - u, 1, 1, 0, 1 - u, v] + 
 16*as^3*G[1, 1 - u, 1, 1, 1, 0, v] - 
 18*as^3*G[1, 1 - u, 1, 1, 1 - u, 0, v] + 
 6*as^2*ep^2*G[1, 1 - u, 1, 1, 1 - u, 0, v] - 
 56*as^3*G[1, 1 - u, 1, 1 - u, 0, 0, v] + 
 16*as^2*ep^2*G[1, 1 - u, 1, 1 - u, 0, 0, v] - 
 66*as^3*G[1, 1 - u, 1, 1 - u, 0, 1 - u, v] + 
 16*as^2*ep^2*G[1, 1 - u, 1, 1 - u, 0, 1 - u, v] + 
 118*as^3*G[1, 1 - u, 1, 1 - u, 1, 0, v] - 
 38*as^2*ep^2*G[1, 1 - u, 1, 1 - u, 1, 0, v] - 
 66*as^3*G[1, 1 - u, 1, 1 - u, 1 - u, 0, v] + 
 16*as^2*ep^2*G[1, 1 - u, 1, 1 - u, 1 - u, 0, v] + 
 72*as^3*G[1, 1 - u, 1, 1 - u, -u, 1 - u, v] - 
 22*as^2*ep^2*G[1, 1 - u, 1, 1 - u, -u, 1 - u, v] + 
 128*as^3*G[1, 1 - u, 1 - u, 0, 0, 0, v] - 
 20*as^2*ep^2*G[1, 1 - u, 1 - u, 0, 0, 0, v] + 
 76*as^3*G[1, 1 - u, 1 - u, 0, 0, 1 - u, v] - 
 12*as^2*ep^2*G[1, 1 - u, 1 - u, 0, 0, 1 - u, v] - 
 28*as^3*G[1, 1 - u, 1 - u, 0, 1, 0, v] + 
 8*as^2*ep^2*G[1, 1 - u, 1 - u, 0, 1, 0, v] + 
 76*as^3*G[1, 1 - u, 1 - u, 0, 1 - u, 0, v] - 
 12*as^2*ep^2*G[1, 1 - u, 1 - u, 0, 1 - u, 0, v] + 
 20*as^3*G[1, 1 - u, 1 - u, 0, 1 - u, 1 - u, v] - 
 2*as^2*ep^2*G[1, 1 - u, 1 - u, 0, 1 - u, 1 - u, v] - 
 54*as^3*G[1, 1 - u, 1 - u, 0, -u, 1 - u, v] + 
 14*as^2*ep^2*G[1, 1 - u, 1 - u, 0, -u, 1 - u, v] - 
 80*as^3*G[1, 1 - u, 1 - u, 1, 0, 0, v] + 
 24*as^2*ep^2*G[1, 1 - u, 1 - u, 1, 0, 0, v] + 
 6*as^3*G[1, 1 - u, 1 - u, 1, 0, 1 - u, v] - 
 8*as^2*ep^2*G[1, 1 - u, 1 - u, 1, 0, 1 - u, v] - 
 6*as^3*G[1, 1 - u, 1 - u, 1, 1, 0, v] + 
 2*as^2*ep^2*G[1, 1 - u, 1 - u, 1, 1, 0, v] + 
 6*as^3*G[1, 1 - u, 1 - u, 1, 1 - u, 0, v] - 
 8*as^2*ep^2*G[1, 1 - u, 1 - u, 1, 1 - u, 0, v] + 
 76*as^3*G[1, 1 - u, 1 - u, 1 - u, 0, 0, v] - 
 12*as^2*ep^2*G[1, 1 - u, 1 - u, 1 - u, 0, 0, v] + 
 20*as^3*G[1, 1 - u, 1 - u, 1 - u, 0, 1 - u, v] - 
 2*as^2*ep^2*G[1, 1 - u, 1 - u, 1 - u, 0, 1 - u, v] - 
 50*as^3*G[1, 1 - u, 1 - u, 1 - u, 1, 0, v] + 
 10*as^2*ep^2*G[1, 1 - u, 1 - u, 1 - u, 1, 0, v] + 
 20*as^3*G[1, 1 - u, 1 - u, 1 - u, 1 - u, 0, v] - 
 2*as^2*ep^2*G[1, 1 - u, 1 - u, 1 - u, 1 - u, 0, v] - 
 6*as^3*G[1, 1 - u, 1 - u, 1 - u, -u, 1 - u, v] + 
 2*as^2*ep^2*G[1, 1 - u, 1 - u, 1 - u, -u, 1 - u, v] + 
 2*as^3*G[1, 1 - u, 1 - u, -u, 0, 1 - u, v] - 
 4*as^2*ep^2*G[1, 1 - u, 1 - u, -u, 0, 1 - u, v] + 
 2*as^3*G[1, 1 - u, 1 - u, -u, 1 - u, 0, v] - 
 4*as^2*ep^2*G[1, 1 - u, 1 - u, -u, 1 - u, 0, v] + 
 24*as^3*G[1, 1 - u, 1 - u, -u, 1 - u, 1 - u, v] - 
 6*as^2*ep^2*G[1, 1 - u, 1 - u, -u, 1 - u, 1 - u, v] - 
 4*as^3*G[1, 1 - u, 1 - u, -u, -u, 1 - u, v] - 
 4*as^2*ep^2*G[1, 1 - u, 1 - u, -u, -u, 1 - u, v] - 
 26*as^3*G[1, 1 - u, -u, 0, 0, 1 - u, v] + 
 6*as^2*ep^2*G[1, 1 - u, -u, 0, 0, 1 - u, v] + 
 26*as^3*G[1, 1 - u, -u, 0, 1, 0, v] - 
 8*as^2*ep^2*G[1, 1 - u, -u, 0, 1, 0, v] - 
 26*as^3*G[1, 1 - u, -u, 0, 1 - u, 0, v] + 
 6*as^2*ep^2*G[1, 1 - u, -u, 0, 1 - u, 0, v] - 
 32*as^3*G[1, 1 - u, -u, 0, 1 - u, 1 - u, v] + 
 8*as^2*ep^2*G[1, 1 - u, -u, 0, 1 - u, 1 - u, v] + 
 42*as^3*G[1, 1 - u, -u, 0, -u, 1 - u, v] - 
 14*as^2*ep^2*G[1, 1 - u, -u, 0, -u, 1 - u, v] - 
 26*as^3*G[1, 1 - u, -u, 1 - u, 0, 0, v] + 
 6*as^2*ep^2*G[1, 1 - u, -u, 1 - u, 0, 0, v] - 
 32*as^3*G[1, 1 - u, -u, 1 - u, 0, 1 - u, v] + 
 8*as^2*ep^2*G[1, 1 - u, -u, 1 - u, 0, 1 - u, v] + 
 26*as^3*G[1, 1 - u, -u, 1 - u, 1, 0, v] - 
 8*as^2*ep^2*G[1, 1 - u, -u, 1 - u, 1, 0, v] - 
 32*as^3*G[1, 1 - u, -u, 1 - u, 1 - u, 0, v] + 
 8*as^2*ep^2*G[1, 1 - u, -u, 1 - u, 1 - u, 0, v] + 
 24*as^3*G[1, 1 - u, -u, 1 - u, 1 - u, 1 - u, v] - 
 6*as^2*ep^2*G[1, 1 - u, -u, 1 - u, 1 - u, 1 - u, v] + 
 4*as^3*G[1, 1 - u, -u, 1 - u, -u, 1 - u, v] - 
 4*as^2*ep^2*G[1, 1 - u, -u, 1 - u, -u, 1 - u, v] - 
 2*as^3*G[1, 1 - u, -u, -u, 0, 1 - u, v] - 
 2*as^3*G[1, 1 - u, -u, -u, 1 - u, 0, v] - 
 46*as^3*G[1, 1 - u, -u, -u, 1 - u, 1 - u, v] + 
 10*as^2*ep^2*G[1, 1 - u, -u, -u, 1 - u, 1 - u, v] - 
 16*as^3*G[1, 1 - u, -u, -u, -u, 1 - u, v] + 
 8*as^2*ep^2*G[1, 1 - u, -u, -u, -u, 1 - u, v] - 
 (375*as^3*G[1 - u, 0, 0, 0, 0, 0, v])/2 + 
 34*as^2*ep^2*G[1 - u, 0, 0, 0, 0, 0, v] - 
 as*ep^4*G[1 - u, 0, 0, 0, 0, 0, v] - 
 (375*as^3*G[1 - u, 0, 0, 0, 0, 1 - u, v])/2 + 
 34*as^2*ep^2*G[1 - u, 0, 0, 0, 0, 1 - u, v] - 
 as*ep^4*G[1 - u, 0, 0, 0, 0, 1 - u, v] + 
 120*as^3*G[1 - u, 0, 0, 0, 1, 0, v] - 
 18*as^2*ep^2*G[1 - u, 0, 0, 0, 1, 0, v] - 
 (375*as^3*G[1 - u, 0, 0, 0, 1 - u, 0, v])/2 + 
 34*as^2*ep^2*G[1 - u, 0, 0, 0, 1 - u, 0, v] - 
 as*ep^4*G[1 - u, 0, 0, 0, 1 - u, 0, v] - 
 (375*as^3*G[1 - u, 0, 0, 0, 1 - u, 1 - u, v])/2 + 
 34*as^2*ep^2*G[1 - u, 0, 0, 0, 1 - u, 1 - u, v] - 
 as*ep^4*G[1 - u, 0, 0, 0, 1 - u, 1 - u, v] + 
 84*as^3*G[1 - u, 0, 0, 0, -u, 1 - u, v] - 
 20*as^2*ep^2*G[1 - u, 0, 0, 0, -u, 1 - u, v] + 
 130*as^3*G[1 - u, 0, 0, 1, 0, 0, v] - 
 18*as^2*ep^2*G[1 - u, 0, 0, 1, 0, 0, v] + 
 50*as^3*G[1 - u, 0, 0, 1, 0, 1 - u, v] - 
 12*as^2*ep^2*G[1 - u, 0, 0, 1, 0, 1 - u, v] - 
 24*as^3*G[1 - u, 0, 0, 1, 1, 0, v] + 
 4*as^2*ep^2*G[1 - u, 0, 0, 1, 1, 0, v] + 
 50*as^3*G[1 - u, 0, 0, 1, 1 - u, 0, v] - 
 12*as^2*ep^2*G[1 - u, 0, 0, 1, 1 - u, 0, v] - 
 (375*as^3*G[1 - u, 0, 0, 1 - u, 0, 0, v])/2 + 
 34*as^2*ep^2*G[1 - u, 0, 0, 1 - u, 0, 0, v] - 
 as*ep^4*G[1 - u, 0, 0, 1 - u, 0, 0, v] - 
 (375*as^3*G[1 - u, 0, 0, 1 - u, 0, 1 - u, v])/2 + 
 34*as^2*ep^2*G[1 - u, 0, 0, 1 - u, 0, 1 - u, v] - 
 as*ep^4*G[1 - u, 0, 0, 1 - u, 0, 1 - u, v] + 
 75*as^3*G[1 - u, 0, 0, 1 - u, 1, 0, v] - 
 22*as^2*ep^2*G[1 - u, 0, 0, 1 - u, 1, 0, v] + 
 2*as*ep^4*G[1 - u, 0, 0, 1 - u, 1, 0, v] - 
 (375*as^3*G[1 - u, 0, 0, 1 - u, 1 - u, 0, v])/2 + 
 34*as^2*ep^2*G[1 - u, 0, 0, 1 - u, 1 - u, 0, v] - 
 as*ep^4*G[1 - u, 0, 0, 1 - u, 1 - u, 0, v] - 
 (375*as^3*G[1 - u, 0, 0, 1 - u, 1 - u, 1 - u, v])/2 + 
 34*as^2*ep^2*G[1 - u, 0, 0, 1 - u, 1 - u, 1 - u, v] - 
 as*ep^4*G[1 - u, 0, 0, 1 - u, 1 - u, 1 - u, v] + 
 63*as^3*G[1 - u, 0, 0, 1 - u, -u, 1 - u, v] - 
 16*as^2*ep^2*G[1 - u, 0, 0, 1 - u, -u, 1 - u, v] + 
 2*as*ep^4*G[1 - u, 0, 0, 1 - u, -u, 1 - u, v] + 
 38*as^3*G[1 - u, 0, 0, -u, 0, 1 - u, v] - 
 8*as^2*ep^2*G[1 - u, 0, 0, -u, 0, 1 - u, v] + 
 38*as^3*G[1 - u, 0, 0, -u, 1 - u, 0, v] - 
 8*as^2*ep^2*G[1 - u, 0, 0, -u, 1 - u, 0, v] + 
 149*as^3*G[1 - u, 0, 0, -u, 1 - u, 1 - u, v] - 
 36*as^2*ep^2*G[1 - u, 0, 0, -u, 1 - u, 1 - u, v] + 
 2*as*ep^4*G[1 - u, 0, 0, -u, 1 - u, 1 - u, v] + 
 8*as^3*G[1 - u, 0, 0, -u, -u, 1 - u, v] - 
 2*as^2*ep^2*G[1 - u, 0, 0, -u, -u, 1 - u, v] + 
 146*as^3*G[1 - u, 0, 1, 0, 0, 0, v] - 
 22*as^2*ep^2*G[1 - u, 0, 1, 0, 0, 0, v] + 
 40*as^3*G[1 - u, 0, 1, 0, 0, 1 - u, v] - 
 4*as^2*ep^2*G[1 - u, 0, 1, 0, 0, 1 - u, v] - 
 36*as^3*G[1 - u, 0, 1, 0, 1, 0, v] + 
 4*as^2*ep^2*G[1 - u, 0, 1, 0, 1, 0, v] + 
 40*as^3*G[1 - u, 0, 1, 0, 1 - u, 0, v] - 
 4*as^2*ep^2*G[1 - u, 0, 1, 0, 1 - u, 0, v] - 
 12*as^3*G[1 - u, 0, 1, 0, 1 - u, 1 - u, v] + 
 4*as^2*ep^2*G[1 - u, 0, 1, 0, 1 - u, 1 - u, v] + 
 6*as^3*G[1 - u, 0, 1, 0, -u, 1 - u, v] - 
 2*as^2*ep^2*G[1 - u, 0, 1, 0, -u, 1 - u, v] - 
 6*as^3*G[1 - u, 0, 1, 1, 0, 0, v] - 
 10*as^2*ep^2*G[1 - u, 0, 1, 1, 0, 0, v] + 
 10*as^3*G[1 - u, 0, 1, 1, 0, 1 - u, v] + 
 28*as^3*G[1 - u, 0, 1, 1, 1, 0, v] - 
 8*as^2*ep^2*G[1 - u, 0, 1, 1, 1, 0, v] + 
 10*as^3*G[1 - u, 0, 1, 1, 1 - u, 0, v] + 
 40*as^3*G[1 - u, 0, 1, 1 - u, 0, 0, v] - 
 4*as^2*ep^2*G[1 - u, 0, 1, 1 - u, 0, 0, v] - 
 12*as^3*G[1 - u, 0, 1, 1 - u, 0, 1 - u, v] + 
 4*as^2*ep^2*G[1 - u, 0, 1, 1 - u, 0, 1 - u, v] + 
 34*as^3*G[1 - u, 0, 1, 1 - u, 1, 0, v] - 
 6*as^2*ep^2*G[1 - u, 0, 1, 1 - u, 1, 0, v] - 
 12*as^3*G[1 - u, 0, 1, 1 - u, 1 - u, 0, v] + 
 4*as^2*ep^2*G[1 - u, 0, 1, 1 - u, 1 - u, 0, v] + 
 6*as^3*G[1 - u, 0, 1, 1 - u, -u, 1 - u, v] - 
 2*as^2*ep^2*G[1 - u, 0, 1, 1 - u, -u, 1 - u, v] - 
 (375*as^3*G[1 - u, 0, 1 - u, 0, 0, 0, v])/2 + 
 34*as^2*ep^2*G[1 - u, 0, 1 - u, 0, 0, 0, v] - 
 as*ep^4*G[1 - u, 0, 1 - u, 0, 0, 0, v] - 
 (375*as^3*G[1 - u, 0, 1 - u, 0, 0, 1 - u, v])/2 + 
 34*as^2*ep^2*G[1 - u, 0, 1 - u, 0, 0, 1 - u, v] - 
 as*ep^4*G[1 - u, 0, 1 - u, 0, 0, 1 - u, v] + 
 63*as^3*G[1 - u, 0, 1 - u, 0, 1, 0, v] - 
 18*as^2*ep^2*G[1 - u, 0, 1 - u, 0, 1, 0, v] + 
 2*as*ep^4*G[1 - u, 0, 1 - u, 0, 1, 0, v] - 
 (375*as^3*G[1 - u, 0, 1 - u, 0, 1 - u, 0, v])/2 + 
 34*as^2*ep^2*G[1 - u, 0, 1 - u, 0, 1 - u, 0, v] - 
 as*ep^4*G[1 - u, 0, 1 - u, 0, 1 - u, 0, v] - 
 (375*as^3*G[1 - u, 0, 1 - u, 0, 1 - u, 1 - u, v])/2 + 
 34*as^2*ep^2*G[1 - u, 0, 1 - u, 0, 1 - u, 1 - u, v] - 
 as*ep^4*G[1 - u, 0, 1 - u, 0, 1 - u, 1 - u, v] + 
 143*as^3*G[1 - u, 0, 1 - u, 0, -u, 1 - u, v] - 
 42*as^2*ep^2*G[1 - u, 0, 1 - u, 0, -u, 1 - u, v] + 
 2*as*ep^4*G[1 - u, 0, 1 - u, 0, -u, 1 - u, v] + 
 87*as^3*G[1 - u, 0, 1 - u, 1, 0, 0, v] - 
 22*as^2*ep^2*G[1 - u, 0, 1 - u, 1, 0, 0, v] + 
 2*as*ep^4*G[1 - u, 0, 1 - u, 1, 0, 0, v] - 
 24*as^3*G[1 - u, 0, 1 - u, 1, 0, 1 - u, v] + 
 8*as^2*ep^2*G[1 - u, 0, 1 - u, 1, 0, 1 - u, v] + 
 48*as^3*G[1 - u, 0, 1 - u, 1, 1, 0, v] - 
 12*as^2*ep^2*G[1 - u, 0, 1 - u, 1, 1, 0, v] - 
 24*as^3*G[1 - u, 0, 1 - u, 1, 1 - u, 0, v] + 
 8*as^2*ep^2*G[1 - u, 0, 1 - u, 1, 1 - u, 0, v] - 
 (375*as^3*G[1 - u, 0, 1 - u, 1 - u, 0, 0, v])/2 + 
 34*as^2*ep^2*G[1 - u, 0, 1 - u, 1 - u, 0, 0, v] - 
 as*ep^4*G[1 - u, 0, 1 - u, 1 - u, 0, 0, v] - 
 (375*as^3*G[1 - u, 0, 1 - u, 1 - u, 0, 1 - u, v])/2 + 
 34*as^2*ep^2*G[1 - u, 0, 1 - u, 1 - u, 0, 1 - u, v] - 
 as*ep^4*G[1 - u, 0, 1 - u, 1 - u, 0, 1 - u, v] + 
 72*as^3*G[1 - u, 0, 1 - u, 1 - u, 1, 0, v] - 
 22*as^2*ep^2*G[1 - u, 0, 1 - u, 1 - u, 1, 0, v] - 
 (375*as^3*G[1 - u, 0, 1 - u, 1 - u, 1 - u, 0, v])/2 + 
 34*as^2*ep^2*G[1 - u, 0, 1 - u, 1 - u, 1 - u, 0, v] - 
 as*ep^4*G[1 - u, 0, 1 - u, 1 - u, 1 - u, 0, v] - 
 (375*as^3*G[1 - u, 0, 1 - u, 1 - u, 1 - u, 1 - u, v])/2 + 
 34*as^2*ep^2*G[1 - u, 0, 1 - u, 1 - u, 1 - u, 1 - u, v] - 
 as*ep^4*G[1 - u, 0, 1 - u, 1 - u, 1 - u, 1 - u, v] + 
 88*as^3*G[1 - u, 0, 1 - u, 1 - u, -u, 1 - u, v] - 
 10*as^2*ep^2*G[1 - u, 0, 1 - u, 1 - u, -u, 1 - u, v] + 
 4*as^3*G[1 - u, 0, 1 - u, -u, 0, 1 - u, v] + 
 4*as^2*ep^2*G[1 - u, 0, 1 - u, -u, 0, 1 - u, v] + 
 4*as^3*G[1 - u, 0, 1 - u, -u, 1 - u, 0, v] + 
 4*as^2*ep^2*G[1 - u, 0, 1 - u, -u, 1 - u, 0, v] + 
 120*as^3*G[1 - u, 0, 1 - u, -u, 1 - u, 1 - u, v] - 
 16*as^2*ep^2*G[1 - u, 0, 1 - u, -u, 1 - u, 1 - u, v] + 
 8*as^3*G[1 - u, 0, 1 - u, -u, -u, 1 - u, v] - 
 10*as^2*ep^2*G[1 - u, 0, 1 - u, -u, -u, 1 - u, v] + 
 22*as^3*G[1 - u, 0, -u, 0, 0, 1 - u, v] - 
 4*as^2*ep^2*G[1 - u, 0, -u, 0, 0, 1 - u, v] - 
 12*as^3*G[1 - u, 0, -u, 0, 1, 0, v] + 
 4*as^2*ep^2*G[1 - u, 0, -u, 0, 1, 0, v] + 
 22*as^3*G[1 - u, 0, -u, 0, 1 - u, 0, v] - 
 4*as^2*ep^2*G[1 - u, 0, -u, 0, 1 - u, 0, v] + 
 76*as^3*G[1 - u, 0, -u, 0, 1 - u, 1 - u, v] - 
 12*as^2*ep^2*G[1 - u, 0, -u, 0, 1 - u, 1 - u, v] - 
 20*as^3*G[1 - u, 0, -u, 0, -u, 1 - u, v] + 
 8*as^2*ep^2*G[1 - u, 0, -u, 0, -u, 1 - u, v] + 
 22*as^3*G[1 - u, 0, -u, 1 - u, 0, 0, v] - 
 4*as^2*ep^2*G[1 - u, 0, -u, 1 - u, 0, 0, v] + 
 76*as^3*G[1 - u, 0, -u, 1 - u, 0, 1 - u, v] - 
 12*as^2*ep^2*G[1 - u, 0, -u, 1 - u, 0, 1 - u, v] - 
 12*as^3*G[1 - u, 0, -u, 1 - u, 1, 0, v] + 
 4*as^2*ep^2*G[1 - u, 0, -u, 1 - u, 1, 0, v] + 
 76*as^3*G[1 - u, 0, -u, 1 - u, 1 - u, 0, v] - 
 12*as^2*ep^2*G[1 - u, 0, -u, 1 - u, 1 - u, 0, v] + 
 170*as^3*G[1 - u, 0, -u, 1 - u, 1 - u, 1 - u, v] - 
 28*as^2*ep^2*G[1 - u, 0, -u, 1 - u, 1 - u, 1 - u, v] - 
 32*as^3*G[1 - u, 0, -u, 1 - u, -u, 1 - u, v] - 
 52*as^3*G[1 - u, 0, -u, -u, 1 - u, 1 - u, v] + 
 12*as^3*G[1 - u, 0, -u, -u, -u, 1 - u, v] + 
 190*as^3*G[1 - u, 1, 0, 0, 0, 0, v] - 
 30*as^2*ep^2*G[1 - u, 1, 0, 0, 0, 0, v] + 
 68*as^3*G[1 - u, 1, 0, 0, 0, 1 - u, v] - 
 10*as^2*ep^2*G[1 - u, 1, 0, 0, 0, 1 - u, v] - 
 36*as^3*G[1 - u, 1, 0, 0, 1, 0, v] + 
 68*as^3*G[1 - u, 1, 0, 0, 1 - u, 0, v] - 
 10*as^2*ep^2*G[1 - u, 1, 0, 0, 1 - u, 0, v] + 
 12*as^3*G[1 - u, 1, 0, 0, 1 - u, 1 - u, v] - 
 4*as^2*ep^2*G[1 - u, 1, 0, 0, 1 - u, 1 - u, v] - 
 14*as^3*G[1 - u, 1, 0, 0, -u, 1 - u, v] + 
 4*as^2*ep^2*G[1 - u, 1, 0, 0, -u, 1 - u, v] - 
 48*as^3*G[1 - u, 1, 0, 1, 0, 0, v] - 
 64*as^3*G[1 - u, 1, 0, 1, 0, 1 - u, v] + 
 24*as^2*ep^2*G[1 - u, 1, 0, 1, 0, 1 - u, v] - 
 64*as^3*G[1 - u, 1, 0, 1, 1 - u, 0, v] + 
 24*as^2*ep^2*G[1 - u, 1, 0, 1, 1 - u, 0, v] + 
 68*as^3*G[1 - u, 1, 0, 1 - u, 0, 0, v] - 
 10*as^2*ep^2*G[1 - u, 1, 0, 1 - u, 0, 0, v] + 
 12*as^3*G[1 - u, 1, 0, 1 - u, 0, 1 - u, v] - 
 4*as^2*ep^2*G[1 - u, 1, 0, 1 - u, 0, 1 - u, v] - 
 8*as^3*G[1 - u, 1, 0, 1 - u, 1, 0, v] + 
 8*as^2*ep^2*G[1 - u, 1, 0, 1 - u, 1, 0, v] + 
 12*as^3*G[1 - u, 1, 0, 1 - u, 1 - u, 0, v] - 
 4*as^2*ep^2*G[1 - u, 1, 0, 1 - u, 1 - u, 0, v] - 
 40*as^3*G[1 - u, 1, 0, 1 - u, 1 - u, 1 - u, v] + 
 8*as^2*ep^2*G[1 - u, 1, 0, 1 - u, 1 - u, 1 - u, v] + 
 22*as^3*G[1 - u, 1, 0, 1 - u, -u, 1 - u, v] - 
 6*as^2*ep^2*G[1 - u, 1, 0, 1 - u, -u, 1 - u, v] - 
 36*as^3*G[1 - u, 1, 0, -u, 0, 1 - u, v] + 
 12*as^2*ep^2*G[1 - u, 1, 0, -u, 0, 1 - u, v] - 
 36*as^3*G[1 - u, 1, 0, -u, 1 - u, 0, v] + 
 12*as^2*ep^2*G[1 - u, 1, 0, -u, 1 - u, 0, v] + 
 34*as^3*G[1 - u, 1, 0, -u, 1 - u, 1 - u, v] - 
 8*as^2*ep^2*G[1 - u, 1, 0, -u, 1 - u, 1 - u, v] - 
 36*as^3*G[1 - u, 1, 0, -u, -u, 1 - u, v] + 
 10*as^2*ep^2*G[1 - u, 1, 0, -u, -u, 1 - u, v] - 
 48*as^3*G[1 - u, 1, 1, 0, 0, 0, v] + 
 32*as^3*G[1 - u, 1, 1, 0, 0, 1 - u, v] - 
 8*as^2*ep^2*G[1 - u, 1, 1, 0, 0, 1 - u, v] + 
 8*as^3*G[1 - u, 1, 1, 0, 1, 0, v] + 32*as^3*G[1 - u, 1, 1, 0, 1 - u, 0, v] - 
 8*as^2*ep^2*G[1 - u, 1, 1, 0, 1 - u, 0, v] - 
 4*as^3*G[1 - u, 1, 1, 0, 1 - u, 1 - u, v] + 
 4*as^3*G[1 - u, 1, 1, 0, -u, 1 - u, v] + 
 24*as^3*G[1 - u, 1, 1, 1, 0, 0, v] - 8*as^3*G[1 - u, 1, 1, 1, 0, 1 - u, v] + 
 16*as^3*G[1 - u, 1, 1, 1, 1, 0, v] - 8*as^3*G[1 - u, 1, 1, 1, 1 - u, 0, v] + 
 32*as^3*G[1 - u, 1, 1, 1 - u, 0, 0, v] - 
 8*as^2*ep^2*G[1 - u, 1, 1, 1 - u, 0, 0, v] - 
 4*as^3*G[1 - u, 1, 1, 1 - u, 0, 1 - u, v] - 
 8*as^3*G[1 - u, 1, 1, 1 - u, 1, 0, v] - 
 4*as^3*G[1 - u, 1, 1, 1 - u, 1 - u, 0, v] + 
 4*as^3*G[1 - u, 1, 1, 1 - u, -u, 1 - u, v] + 
 68*as^3*G[1 - u, 1, 1 - u, 0, 0, 0, v] - 
 10*as^2*ep^2*G[1 - u, 1, 1 - u, 0, 0, 0, v] + 
 12*as^3*G[1 - u, 1, 1 - u, 0, 0, 1 - u, v] - 
 4*as^2*ep^2*G[1 - u, 1, 1 - u, 0, 0, 1 - u, v] - 
 8*as^3*G[1 - u, 1, 1 - u, 0, 1, 0, v] + 
 8*as^2*ep^2*G[1 - u, 1, 1 - u, 0, 1, 0, v] + 
 12*as^3*G[1 - u, 1, 1 - u, 0, 1 - u, 0, v] - 
 4*as^2*ep^2*G[1 - u, 1, 1 - u, 0, 1 - u, 0, v] - 
 40*as^3*G[1 - u, 1, 1 - u, 0, 1 - u, 1 - u, v] + 
 8*as^2*ep^2*G[1 - u, 1, 1 - u, 0, 1 - u, 1 - u, v] + 
 22*as^3*G[1 - u, 1, 1 - u, 0, -u, 1 - u, v] - 
 6*as^2*ep^2*G[1 - u, 1, 1 - u, 0, -u, 1 - u, v] + 
 24*as^3*G[1 - u, 1, 1 - u, 1, 0, 0, v] + 
 8*as^3*G[1 - u, 1, 1 - u, 1, 0, 1 - u, v] - 
 2*as^2*ep^2*G[1 - u, 1, 1 - u, 1, 0, 1 - u, v] - 
 20*as^3*G[1 - u, 1, 1 - u, 1, 1, 0, v] + 
 4*as^2*ep^2*G[1 - u, 1, 1 - u, 1, 1, 0, v] + 
 8*as^3*G[1 - u, 1, 1 - u, 1, 1 - u, 0, v] - 
 2*as^2*ep^2*G[1 - u, 1, 1 - u, 1, 1 - u, 0, v] + 
 12*as^3*G[1 - u, 1, 1 - u, 1 - u, 0, 0, v] - 
 4*as^2*ep^2*G[1 - u, 1, 1 - u, 1 - u, 0, 0, v] - 
 40*as^3*G[1 - u, 1, 1 - u, 1 - u, 0, 1 - u, v] + 
 8*as^2*ep^2*G[1 - u, 1, 1 - u, 1 - u, 0, 1 - u, v] + 
 16*as^3*G[1 - u, 1, 1 - u, 1 - u, 1, 0, v] - 
 2*as^2*ep^2*G[1 - u, 1, 1 - u, 1 - u, 1, 0, v] - 
 40*as^3*G[1 - u, 1, 1 - u, 1 - u, 1 - u, 0, v] + 
 8*as^2*ep^2*G[1 - u, 1, 1 - u, 1 - u, 1 - u, 0, v] + 
 26*as^3*G[1 - u, 1, 1 - u, 1 - u, -u, 1 - u, v] - 
 6*as^2*ep^2*G[1 - u, 1, 1 - u, 1 - u, -u, 1 - u, v] - 
 36*as^3*G[1 - u, 1, 1 - u, -u, 0, 1 - u, v] + 
 12*as^2*ep^2*G[1 - u, 1, 1 - u, -u, 0, 1 - u, v] - 
 36*as^3*G[1 - u, 1, 1 - u, -u, 1 - u, 0, v] + 
 12*as^2*ep^2*G[1 - u, 1, 1 - u, -u, 1 - u, 0, v] + 
 34*as^3*G[1 - u, 1, 1 - u, -u, 1 - u, 1 - u, v] - 
 8*as^2*ep^2*G[1 - u, 1, 1 - u, -u, 1 - u, 1 - u, v] - 
 36*as^3*G[1 - u, 1, 1 - u, -u, -u, 1 - u, v] + 
 10*as^2*ep^2*G[1 - u, 1, 1 - u, -u, -u, 1 - u, v] - 
 (375*as^3*G[1 - u, 1 - u, 0, 0, 0, 0, v])/2 + 
 34*as^2*ep^2*G[1 - u, 1 - u, 0, 0, 0, 0, v] - 
 as*ep^4*G[1 - u, 1 - u, 0, 0, 0, 0, v] - 
 (375*as^3*G[1 - u, 1 - u, 0, 0, 0, 1 - u, v])/2 + 
 34*as^2*ep^2*G[1 - u, 1 - u, 0, 0, 0, 1 - u, v] - 
 as*ep^4*G[1 - u, 1 - u, 0, 0, 0, 1 - u, v] + 
 101*as^3*G[1 - u, 1 - u, 0, 0, 1, 0, v] - 
 28*as^2*ep^2*G[1 - u, 1 - u, 0, 0, 1, 0, v] + 
 2*as*ep^4*G[1 - u, 1 - u, 0, 0, 1, 0, v] - 
 (375*as^3*G[1 - u, 1 - u, 0, 0, 1 - u, 0, v])/2 + 
 34*as^2*ep^2*G[1 - u, 1 - u, 0, 0, 1 - u, 0, v] - 
 as*ep^4*G[1 - u, 1 - u, 0, 0, 1 - u, 0, v] - 
 (375*as^3*G[1 - u, 1 - u, 0, 0, 1 - u, 1 - u, v])/2 + 
 34*as^2*ep^2*G[1 - u, 1 - u, 0, 0, 1 - u, 1 - u, v] - 
 as*ep^4*G[1 - u, 1 - u, 0, 0, 1 - u, 1 - u, v] + 
 57*as^3*G[1 - u, 1 - u, 0, 0, -u, 1 - u, v] - 
 10*as^2*ep^2*G[1 - u, 1 - u, 0, 0, -u, 1 - u, v] + 
 2*as*ep^4*G[1 - u, 1 - u, 0, 0, -u, 1 - u, v] + 
 117*as^3*G[1 - u, 1 - u, 0, 1, 0, 0, v] - 
 30*as^2*ep^2*G[1 - u, 1 - u, 0, 1, 0, 0, v] + 
 2*as*ep^4*G[1 - u, 1 - u, 0, 1, 0, 0, v] + 
 12*as^3*G[1 - u, 1 - u, 0, 1, 0, 1 - u, v] - 
 4*as^2*ep^2*G[1 - u, 1 - u, 0, 1, 0, 1 - u, v] + 
 24*as^3*G[1 - u, 1 - u, 0, 1, 1, 0, v] - 
 2*as^2*ep^2*G[1 - u, 1 - u, 0, 1, 1, 0, v] + 
 12*as^3*G[1 - u, 1 - u, 0, 1, 1 - u, 0, v] - 
 4*as^2*ep^2*G[1 - u, 1 - u, 0, 1, 1 - u, 0, v] - 
 (375*as^3*G[1 - u, 1 - u, 0, 1 - u, 0, 0, v])/2 + 
 34*as^2*ep^2*G[1 - u, 1 - u, 0, 1 - u, 0, 0, v] - 
 as*ep^4*G[1 - u, 1 - u, 0, 1 - u, 0, 0, v] - 
 (375*as^3*G[1 - u, 1 - u, 0, 1 - u, 0, 1 - u, v])/2 + 
 34*as^2*ep^2*G[1 - u, 1 - u, 0, 1 - u, 0, 1 - u, v] - 
 as*ep^4*G[1 - u, 1 - u, 0, 1 - u, 0, 1 - u, v] + 
 38*as^3*G[1 - u, 1 - u, 0, 1 - u, 1, 0, v] - 
 12*as^2*ep^2*G[1 - u, 1 - u, 0, 1 - u, 1, 0, v] - 
 (375*as^3*G[1 - u, 1 - u, 0, 1 - u, 1 - u, 0, v])/2 + 
 34*as^2*ep^2*G[1 - u, 1 - u, 0, 1 - u, 1 - u, 0, v] - 
 as*ep^4*G[1 - u, 1 - u, 0, 1 - u, 1 - u, 0, v] - 
 (375*as^3*G[1 - u, 1 - u, 0, 1 - u, 1 - u, 1 - u, v])/2 + 
 34*as^2*ep^2*G[1 - u, 1 - u, 0, 1 - u, 1 - u, 1 - u, v] - 
 as*ep^4*G[1 - u, 1 - u, 0, 1 - u, 1 - u, 1 - u, v] + 
 186*as^3*G[1 - u, 1 - u, 0, 1 - u, -u, 1 - u, v] - 
 42*as^2*ep^2*G[1 - u, 1 - u, 0, 1 - u, -u, 1 - u, v] + 
 48*as^3*G[1 - u, 1 - u, 0, -u, 0, 1 - u, v] - 
 8*as^2*ep^2*G[1 - u, 1 - u, 0, -u, 0, 1 - u, v] + 
 48*as^3*G[1 - u, 1 - u, 0, -u, 1 - u, 0, v] - 
 8*as^2*ep^2*G[1 - u, 1 - u, 0, -u, 1 - u, 0, v] + 
 154*as^3*G[1 - u, 1 - u, 0, -u, 1 - u, 1 - u, v] - 
 24*as^2*ep^2*G[1 - u, 1 - u, 0, -u, 1 - u, 1 - u, v] - 
 28*as^3*G[1 - u, 1 - u, 0, -u, -u, 1 - u, v] + 
 95*as^3*G[1 - u, 1 - u, 1, 0, 0, 0, v] - 
 22*as^2*ep^2*G[1 - u, 1 - u, 1, 0, 0, 0, v] + 
 2*as*ep^4*G[1 - u, 1 - u, 1, 0, 0, 0, v] + 
 56*as^3*G[1 - u, 1 - u, 1, 0, 0, 1 - u, v] - 
 18*as^2*ep^2*G[1 - u, 1 - u, 1, 0, 0, 1 - u, v] - 
 12*as^3*G[1 - u, 1 - u, 1, 0, 1, 0, v] + 
 8*as^2*ep^2*G[1 - u, 1 - u, 1, 0, 1, 0, v] + 
 56*as^3*G[1 - u, 1 - u, 1, 0, 1 - u, 0, v] - 
 18*as^2*ep^2*G[1 - u, 1 - u, 1, 0, 1 - u, 0, v] + 
 24*as^3*G[1 - u, 1 - u, 1, 0, 1 - u, 1 - u, v] - 
 8*as^2*ep^2*G[1 - u, 1 - u, 1, 0, 1 - u, 1 - u, v] - 
 72*as^3*G[1 - u, 1 - u, 1, 0, -u, 1 - u, v] + 
 26*as^2*ep^2*G[1 - u, 1 - u, 1, 0, -u, 1 - u, v] - 
 20*as^3*G[1 - u, 1 - u, 1, 1, 0, 0, v] + 
 12*as^2*ep^2*G[1 - u, 1 - u, 1, 1, 0, 0, v] + 
 16*as^3*G[1 - u, 1 - u, 1, 1, 0, 1 - u, v] - 
 6*as^2*ep^2*G[1 - u, 1 - u, 1, 1, 0, 1 - u, v] - 
 10*as^3*G[1 - u, 1 - u, 1, 1, 1, 0, v] - 
 2*as^2*ep^2*G[1 - u, 1 - u, 1, 1, 1, 0, v] + 
 16*as^3*G[1 - u, 1 - u, 1, 1, 1 - u, 0, v] - 
 6*as^2*ep^2*G[1 - u, 1 - u, 1, 1, 1 - u, 0, v] + 
 56*as^3*G[1 - u, 1 - u, 1, 1 - u, 0, 0, v] - 
 18*as^2*ep^2*G[1 - u, 1 - u, 1, 1 - u, 0, 0, v] + 
 24*as^3*G[1 - u, 1 - u, 1, 1 - u, 0, 1 - u, v] - 
 8*as^2*ep^2*G[1 - u, 1 - u, 1, 1 - u, 0, 1 - u, v] - 
 36*as^3*G[1 - u, 1 - u, 1, 1 - u, 1, 0, v] + 
 16*as^2*ep^2*G[1 - u, 1 - u, 1, 1 - u, 1, 0, v] + 
 24*as^3*G[1 - u, 1 - u, 1, 1 - u, 1 - u, 0, v] - 
 8*as^2*ep^2*G[1 - u, 1 - u, 1, 1 - u, 1 - u, 0, v] - 
 72*as^3*G[1 - u, 1 - u, 1, 1 - u, -u, 1 - u, v] + 
 26*as^2*ep^2*G[1 - u, 1 - u, 1, 1 - u, -u, 1 - u, v] - 
 (375*as^3*G[1 - u, 1 - u, 1 - u, 0, 0, 0, v])/2 + 
 34*as^2*ep^2*G[1 - u, 1 - u, 1 - u, 0, 0, 0, v] - 
 as*ep^4*G[1 - u, 1 - u, 1 - u, 0, 0, 0, v] - 
 (375*as^3*G[1 - u, 1 - u, 1 - u, 0, 0, 1 - u, v])/2 + 
 34*as^2*ep^2*G[1 - u, 1 - u, 1 - u, 0, 0, 1 - u, v] - 
 as*ep^4*G[1 - u, 1 - u, 1 - u, 0, 0, 1 - u, v] + 
 58*as^3*G[1 - u, 1 - u, 1 - u, 0, 1, 0, v] - 
 16*as^2*ep^2*G[1 - u, 1 - u, 1 - u, 0, 1, 0, v] - 
 (375*as^3*G[1 - u, 1 - u, 1 - u, 0, 1 - u, 0, v])/2 + 
 34*as^2*ep^2*G[1 - u, 1 - u, 1 - u, 0, 1 - u, 0, v] - 
 as*ep^4*G[1 - u, 1 - u, 1 - u, 0, 1 - u, 0, v] - 
 (375*as^3*G[1 - u, 1 - u, 1 - u, 0, 1 - u, 1 - u, v])/2 + 
 34*as^2*ep^2*G[1 - u, 1 - u, 1 - u, 0, 1 - u, 1 - u, v] - 
 as*ep^4*G[1 - u, 1 - u, 1 - u, 0, 1 - u, 1 - u, v] + 
 114*as^3*G[1 - u, 1 - u, 1 - u, 0, -u, 1 - u, v] - 
 16*as^2*ep^2*G[1 - u, 1 - u, 1 - u, 0, -u, 1 - u, v] + 
 56*as^3*G[1 - u, 1 - u, 1 - u, 1, 0, 0, v] - 
 18*as^2*ep^2*G[1 - u, 1 - u, 1 - u, 1, 0, 0, v] - 
 26*as^3*G[1 - u, 1 - u, 1 - u, 1, 0, 1 - u, v] + 
 12*as^2*ep^2*G[1 - u, 1 - u, 1 - u, 1, 0, 1 - u, v] + 
 36*as^3*G[1 - u, 1 - u, 1 - u, 1, 1, 0, v] - 
 14*as^2*ep^2*G[1 - u, 1 - u, 1 - u, 1, 1, 0, v] - 
 26*as^3*G[1 - u, 1 - u, 1 - u, 1, 1 - u, 0, v] + 
 12*as^2*ep^2*G[1 - u, 1 - u, 1 - u, 1, 1 - u, 0, v] - 
 (375*as^3*G[1 - u, 1 - u, 1 - u, 1 - u, 0, 0, v])/2 + 
 34*as^2*ep^2*G[1 - u, 1 - u, 1 - u, 1 - u, 0, 0, v] - 
 as*ep^4*G[1 - u, 1 - u, 1 - u, 1 - u, 0, 0, v] - 
 (375*as^3*G[1 - u, 1 - u, 1 - u, 1 - u, 0, 1 - u, v])/2 + 
 34*as^2*ep^2*G[1 - u, 1 - u, 1 - u, 1 - u, 0, 1 - u, v] - 
 as*ep^4*G[1 - u, 1 - u, 1 - u, 1 - u, 0, 1 - u, v] + 
 13*as^3*G[1 - u, 1 - u, 1 - u, 1 - u, 1, 0, v] - 
 8*as^2*ep^2*G[1 - u, 1 - u, 1 - u, 1 - u, 1, 0, v] + 
 2*as*ep^4*G[1 - u, 1 - u, 1 - u, 1 - u, 1, 0, v] - 
 (375*as^3*G[1 - u, 1 - u, 1 - u, 1 - u, 1 - u, 0, v])/2 + 
 34*as^2*ep^2*G[1 - u, 1 - u, 1 - u, 1 - u, 1 - u, 0, v] - 
 as*ep^4*G[1 - u, 1 - u, 1 - u, 1 - u, 1 - u, 0, v] - 
 (375*as^3*G[1 - u, 1 - u, 1 - u, 1 - u, 1 - u, 1 - u, v])/2 + 
 34*as^2*ep^2*G[1 - u, 1 - u, 1 - u, 1 - u, 1 - u, 1 - u, v] - 
 as*ep^4*G[1 - u, 1 - u, 1 - u, 1 - u, 1 - u, 1 - u, v] + 
 381*as^3*G[1 - u, 1 - u, 1 - u, 1 - u, -u, 1 - u, v] - 
 84*as^2*ep^2*G[1 - u, 1 - u, 1 - u, 1 - u, -u, 1 - u, v] + 
 2*as*ep^4*G[1 - u, 1 - u, 1 - u, 1 - u, -u, 1 - u, v] + 
 114*as^3*G[1 - u, 1 - u, 1 - u, -u, 0, 1 - u, v] - 
 16*as^2*ep^2*G[1 - u, 1 - u, 1 - u, -u, 0, 1 - u, v] + 
 114*as^3*G[1 - u, 1 - u, 1 - u, -u, 1 - u, 0, v] - 
 16*as^2*ep^2*G[1 - u, 1 - u, 1 - u, -u, 1 - u, 0, v] + 
 399*as^3*G[1 - u, 1 - u, 1 - u, -u, 1 - u, 1 - u, v] - 
 84*as^2*ep^2*G[1 - u, 1 - u, 1 - u, -u, 1 - u, 1 - u, v] + 
 2*as*ep^4*G[1 - u, 1 - u, 1 - u, -u, 1 - u, 1 - u, v] - 
 204*as^3*G[1 - u, 1 - u, 1 - u, -u, -u, 1 - u, v] + 
 40*as^2*ep^2*G[1 - u, 1 - u, 1 - u, -u, -u, 1 - u, v] + 
 56*as^3*G[1 - u, 1 - u, -u, 0, 0, 1 - u, v] - 
 10*as^2*ep^2*G[1 - u, 1 - u, -u, 0, 0, 1 - u, v] - 
 16*as^3*G[1 - u, 1 - u, -u, 0, 1, 0, v] + 
 6*as^2*ep^2*G[1 - u, 1 - u, -u, 0, 1, 0, v] + 
 56*as^3*G[1 - u, 1 - u, -u, 0, 1 - u, 0, v] - 
 10*as^2*ep^2*G[1 - u, 1 - u, -u, 0, 1 - u, 0, v] + 
 154*as^3*G[1 - u, 1 - u, -u, 0, 1 - u, 1 - u, v] - 
 24*as^2*ep^2*G[1 - u, 1 - u, -u, 0, 1 - u, 1 - u, v] - 
 28*as^3*G[1 - u, 1 - u, -u, 0, -u, 1 - u, v] + 
 56*as^3*G[1 - u, 1 - u, -u, 1 - u, 0, 0, v] - 
 10*as^2*ep^2*G[1 - u, 1 - u, -u, 1 - u, 0, 0, v] + 
 154*as^3*G[1 - u, 1 - u, -u, 1 - u, 0, 1 - u, v] - 
 24*as^2*ep^2*G[1 - u, 1 - u, -u, 1 - u, 0, 1 - u, v] - 
 16*as^3*G[1 - u, 1 - u, -u, 1 - u, 1, 0, v] + 
 6*as^2*ep^2*G[1 - u, 1 - u, -u, 1 - u, 1, 0, v] + 
 154*as^3*G[1 - u, 1 - u, -u, 1 - u, 1 - u, 0, v] - 
 24*as^2*ep^2*G[1 - u, 1 - u, -u, 1 - u, 1 - u, 0, v] + 
 371*as^3*G[1 - u, 1 - u, -u, 1 - u, 1 - u, 1 - u, v] - 
 76*as^2*ep^2*G[1 - u, 1 - u, -u, 1 - u, 1 - u, 1 - u, v] + 
 2*as*ep^4*G[1 - u, 1 - u, -u, 1 - u, 1 - u, 1 - u, v] - 
 228*as^3*G[1 - u, 1 - u, -u, 1 - u, -u, 1 - u, v] + 
 44*as^2*ep^2*G[1 - u, 1 - u, -u, 1 - u, -u, 1 - u, v] - 
 28*as^3*G[1 - u, 1 - u, -u, -u, 0, 1 - u, v] - 
 28*as^3*G[1 - u, 1 - u, -u, -u, 1 - u, 0, v] - 
 272*as^3*G[1 - u, 1 - u, -u, -u, 1 - u, 1 - u, v] + 
 48*as^2*ep^2*G[1 - u, 1 - u, -u, -u, 1 - u, 1 - u, v] + 
 128*as^3*G[1 - u, 1 - u, -u, -u, -u, 1 - u, v] - 
 16*as^2*ep^2*G[1 - u, 1 - u, -u, -u, -u, 1 - u, v] + 
 56*as^3*G[1 - u, -u, 0, 0, 0, 1 - u, v] - 
 10*as^2*ep^2*G[1 - u, -u, 0, 0, 0, 1 - u, v] - 
 26*as^3*G[1 - u, -u, 0, 0, 1, 0, v] + 
 6*as^2*ep^2*G[1 - u, -u, 0, 0, 1, 0, v] + 
 56*as^3*G[1 - u, -u, 0, 0, 1 - u, 0, v] - 
 10*as^2*ep^2*G[1 - u, -u, 0, 0, 1 - u, 0, v] + 
 102*as^3*G[1 - u, -u, 0, 0, 1 - u, 1 - u, v] - 
 20*as^2*ep^2*G[1 - u, -u, 0, 0, 1 - u, 1 - u, v] - 
 54*as^3*G[1 - u, -u, 0, 0, -u, 1 - u, v] + 
 16*as^2*ep^2*G[1 - u, -u, 0, 0, -u, 1 - u, v] - 
 12*as^3*G[1 - u, -u, 0, 1, 0, 0, v] + 
 2*as^2*ep^2*G[1 - u, -u, 0, 1, 0, 0, v] - 
 26*as^3*G[1 - u, -u, 0, 1, 0, 1 - u, v] + 
 8*as^2*ep^2*G[1 - u, -u, 0, 1, 0, 1 - u, v] - 
 40*as^3*G[1 - u, -u, 0, 1, 1, 0, v] + 
 14*as^2*ep^2*G[1 - u, -u, 0, 1, 1, 0, v] - 
 26*as^3*G[1 - u, -u, 0, 1, 1 - u, 0, v] + 
 8*as^2*ep^2*G[1 - u, -u, 0, 1, 1 - u, 0, v] + 
 56*as^3*G[1 - u, -u, 0, 1 - u, 0, 0, v] - 
 10*as^2*ep^2*G[1 - u, -u, 0, 1 - u, 0, 0, v] + 
 102*as^3*G[1 - u, -u, 0, 1 - u, 0, 1 - u, v] - 
 20*as^2*ep^2*G[1 - u, -u, 0, 1 - u, 0, 1 - u, v] - 
 34*as^3*G[1 - u, -u, 0, 1 - u, 1, 0, v] + 
 10*as^2*ep^2*G[1 - u, -u, 0, 1 - u, 1, 0, v] + 
 102*as^3*G[1 - u, -u, 0, 1 - u, 1 - u, 0, v] - 
 20*as^2*ep^2*G[1 - u, -u, 0, 1 - u, 1 - u, 0, v] + 
 170*as^3*G[1 - u, -u, 0, 1 - u, 1 - u, 1 - u, v] - 
 28*as^2*ep^2*G[1 - u, -u, 0, 1 - u, 1 - u, 1 - u, v] - 
 32*as^3*G[1 - u, -u, 0, 1 - u, -u, 1 - u, v] - 
 42*as^3*G[1 - u, -u, 0, -u, 0, 1 - u, v] + 
 12*as^2*ep^2*G[1 - u, -u, 0, -u, 0, 1 - u, v] - 
 42*as^3*G[1 - u, -u, 0, -u, 1 - u, 0, v] + 
 12*as^2*ep^2*G[1 - u, -u, 0, -u, 1 - u, 0, v] - 
 52*as^3*G[1 - u, -u, 0, -u, 1 - u, 1 - u, v] + 
 12*as^3*G[1 - u, -u, 0, -u, -u, 1 - u, v] + 
 56*as^3*G[1 - u, -u, 1 - u, 0, 0, 0, v] - 
 10*as^2*ep^2*G[1 - u, -u, 1 - u, 0, 0, 0, v] + 
 102*as^3*G[1 - u, -u, 1 - u, 0, 0, 1 - u, v] - 
 20*as^2*ep^2*G[1 - u, -u, 1 - u, 0, 0, 1 - u, v] - 
 34*as^3*G[1 - u, -u, 1 - u, 0, 1, 0, v] + 
 10*as^2*ep^2*G[1 - u, -u, 1 - u, 0, 1, 0, v] + 
 102*as^3*G[1 - u, -u, 1 - u, 0, 1 - u, 0, v] - 
 20*as^2*ep^2*G[1 - u, -u, 1 - u, 0, 1 - u, 0, v] + 
 170*as^3*G[1 - u, -u, 1 - u, 0, 1 - u, 1 - u, v] - 
 28*as^2*ep^2*G[1 - u, -u, 1 - u, 0, 1 - u, 1 - u, v] - 
 32*as^3*G[1 - u, -u, 1 - u, 0, -u, 1 - u, v] - 
 12*as^3*G[1 - u, -u, 1 - u, 1, 0, 0, v] + 
 2*as^2*ep^2*G[1 - u, -u, 1 - u, 1, 0, 0, v] - 
 26*as^3*G[1 - u, -u, 1 - u, 1, 0, 1 - u, v] + 
 8*as^2*ep^2*G[1 - u, -u, 1 - u, 1, 0, 1 - u, v] - 
 40*as^3*G[1 - u, -u, 1 - u, 1, 1, 0, v] + 
 14*as^2*ep^2*G[1 - u, -u, 1 - u, 1, 1, 0, v] - 
 26*as^3*G[1 - u, -u, 1 - u, 1, 1 - u, 0, v] + 
 8*as^2*ep^2*G[1 - u, -u, 1 - u, 1, 1 - u, 0, v] + 
 102*as^3*G[1 - u, -u, 1 - u, 1 - u, 0, 0, v] - 
 20*as^2*ep^2*G[1 - u, -u, 1 - u, 1 - u, 0, 0, v] + 
 170*as^3*G[1 - u, -u, 1 - u, 1 - u, 0, 1 - u, v] - 
 28*as^2*ep^2*G[1 - u, -u, 1 - u, 1 - u, 0, 1 - u, v] - 
 74*as^3*G[1 - u, -u, 1 - u, 1 - u, 1, 0, v] + 
 24*as^2*ep^2*G[1 - u, -u, 1 - u, 1 - u, 1, 0, v] + 
 170*as^3*G[1 - u, -u, 1 - u, 1 - u, 1 - u, 0, v] - 
 28*as^2*ep^2*G[1 - u, -u, 1 - u, 1 - u, 1 - u, 0, v] + 
 319*as^3*G[1 - u, -u, 1 - u, 1 - u, 1 - u, 1 - u, v] - 
 64*as^2*ep^2*G[1 - u, -u, 1 - u, 1 - u, 1 - u, 1 - u, v] + 
 2*as*ep^4*G[1 - u, -u, 1 - u, 1 - u, 1 - u, 1 - u, v] - 
 184*as^3*G[1 - u, -u, 1 - u, 1 - u, -u, 1 - u, v] + 
 28*as^2*ep^2*G[1 - u, -u, 1 - u, 1 - u, -u, 1 - u, v] - 
 32*as^3*G[1 - u, -u, 1 - u, -u, 0, 1 - u, v] - 
 32*as^3*G[1 - u, -u, 1 - u, -u, 1 - u, 0, v] - 
 288*as^3*G[1 - u, -u, 1 - u, -u, 1 - u, 1 - u, v] + 
 52*as^2*ep^2*G[1 - u, -u, 1 - u, -u, 1 - u, 1 - u, v] - 
 4*as^3*G[1 - u, -u, 1 - u, -u, -u, 1 - u, v] + 
 24*as^2*ep^2*G[1 - u, -u, 1 - u, -u, -u, 1 - u, v] - 
 16*as^3*G[1 - u, -u, -u, 0, 0, 1 - u, v] + 
 4*as^2*ep^2*G[1 - u, -u, -u, 0, 0, 1 - u, v] + 
 8*as^3*G[1 - u, -u, -u, 0, 1, 0, v] - 
 4*as^2*ep^2*G[1 - u, -u, -u, 0, 1, 0, v] - 
 16*as^3*G[1 - u, -u, -u, 0, 1 - u, 0, v] + 
 4*as^2*ep^2*G[1 - u, -u, -u, 0, 1 - u, 0, v] - 
 52*as^3*G[1 - u, -u, -u, 0, 1 - u, 1 - u, v] + 
 12*as^3*G[1 - u, -u, -u, 0, -u, 1 - u, v] - 
 16*as^3*G[1 - u, -u, -u, 1 - u, 0, 0, v] + 
 4*as^2*ep^2*G[1 - u, -u, -u, 1 - u, 0, 0, v] - 
 52*as^3*G[1 - u, -u, -u, 1 - u, 0, 1 - u, v] + 
 8*as^3*G[1 - u, -u, -u, 1 - u, 1, 0, v] - 
 4*as^2*ep^2*G[1 - u, -u, -u, 1 - u, 1, 0, v] - 
 52*as^3*G[1 - u, -u, -u, 1 - u, 1 - u, 0, v] - 
 360*as^3*G[1 - u, -u, -u, 1 - u, 1 - u, 1 - u, v] + 
 68*as^2*ep^2*G[1 - u, -u, -u, 1 - u, 1 - u, 1 - u, v] + 
 64*as^3*G[1 - u, -u, -u, 1 - u, -u, 1 - u, v] + 
 4*as^2*ep^2*G[1 - u, -u, -u, 1 - u, -u, 1 - u, v] + 
 12*as^3*G[1 - u, -u, -u, -u, 0, 1 - u, v] + 
 12*as^3*G[1 - u, -u, -u, -u, 1 - u, 0, v] + 
 108*as^3*G[1 - u, -u, -u, -u, 1 - u, 1 - u, v] - 
 4*as^2*ep^2*G[1 - u, -u, -u, -u, 1 - u, 1 - u, v] - 
 44*as^3*G[1 - u, -u, -u, -u, -u, 1 - u, v] - 
 12*as^2*ep^2*G[1 - u, -u, -u, -u, -u, 1 - u, v] + 
 20*as^3*G[-u, 0, 0, 0, 0, 1 - u, v] - 
 2*as^2*ep^2*G[-u, 0, 0, 0, 0, 1 - u, v] - 6*as^3*G[-u, 0, 0, 0, 1, 0, v] + 
 2*as^2*ep^2*G[-u, 0, 0, 0, 1, 0, v] + 20*as^3*G[-u, 0, 0, 0, 1 - u, 0, v] - 
 2*as^2*ep^2*G[-u, 0, 0, 0, 1 - u, 0, v] + 
 76*as^3*G[-u, 0, 0, 0, 1 - u, 1 - u, v] - 
 12*as^2*ep^2*G[-u, 0, 0, 0, 1 - u, 1 - u, v] - 
 50*as^3*G[-u, 0, 0, 0, -u, 1 - u, v] + 
 10*as^2*ep^2*G[-u, 0, 0, 0, -u, 1 - u, v] + 
 24*as^3*G[-u, 0, 0, 1, 0, 0, v] - 6*as^2*ep^2*G[-u, 0, 0, 1, 0, 0, v] + 
 2*as^3*G[-u, 0, 0, 1, 0, 1 - u, v] - 
 4*as^2*ep^2*G[-u, 0, 0, 1, 0, 1 - u, v] - 4*as^3*G[-u, 0, 0, 1, 1, 0, v] - 
 4*as^2*ep^2*G[-u, 0, 0, 1, 1, 0, v] + 2*as^3*G[-u, 0, 0, 1, 1 - u, 0, v] - 
 4*as^2*ep^2*G[-u, 0, 0, 1, 1 - u, 0, v] + 
 20*as^3*G[-u, 0, 0, 1 - u, 0, 0, v] - 
 2*as^2*ep^2*G[-u, 0, 0, 1 - u, 0, 0, v] + 
 76*as^3*G[-u, 0, 0, 1 - u, 0, 1 - u, v] - 
 12*as^2*ep^2*G[-u, 0, 0, 1 - u, 0, 1 - u, v] - 
 54*as^3*G[-u, 0, 0, 1 - u, 1, 0, v] + 
 14*as^2*ep^2*G[-u, 0, 0, 1 - u, 1, 0, v] + 
 76*as^3*G[-u, 0, 0, 1 - u, 1 - u, 0, v] - 
 12*as^2*ep^2*G[-u, 0, 0, 1 - u, 1 - u, 0, v] + 
 128*as^3*G[-u, 0, 0, 1 - u, 1 - u, 1 - u, v] - 
 20*as^2*ep^2*G[-u, 0, 0, 1 - u, 1 - u, 1 - u, v] - 
 28*as^3*G[-u, 0, 0, 1 - u, -u, 1 - u, v] + 
 8*as^2*ep^2*G[-u, 0, 0, 1 - u, -u, 1 - u, v] + 
 6*as^3*G[-u, 0, 0, -u, 0, 1 - u, v] - 
 8*as^2*ep^2*G[-u, 0, 0, -u, 0, 1 - u, v] + 
 6*as^3*G[-u, 0, 0, -u, 1 - u, 0, v] - 
 8*as^2*ep^2*G[-u, 0, 0, -u, 1 - u, 0, v] - 
 80*as^3*G[-u, 0, 0, -u, 1 - u, 1 - u, v] + 
 24*as^2*ep^2*G[-u, 0, 0, -u, 1 - u, 1 - u, v] - 
 6*as^3*G[-u, 0, 0, -u, -u, 1 - u, v] + 
 2*as^2*ep^2*G[-u, 0, 0, -u, -u, 1 - u, v] + 
 24*as^3*G[-u, 0, 1, 0, 0, 0, v] - 6*as^2*ep^2*G[-u, 0, 1, 0, 0, 0, v] - 
 32*as^3*G[-u, 0, 1, 0, 0, 1 - u, v] + 
 8*as^2*ep^2*G[-u, 0, 1, 0, 0, 1 - u, v] + 4*as^3*G[-u, 0, 1, 0, 1, 0, v] - 
 4*as^2*ep^2*G[-u, 0, 1, 0, 1, 0, v] - 32*as^3*G[-u, 0, 1, 0, 1 - u, 0, v] + 
 8*as^2*ep^2*G[-u, 0, 1, 0, 1 - u, 0, v] - 
 26*as^3*G[-u, 0, 1, 0, 1 - u, 1 - u, v] + 
 6*as^2*ep^2*G[-u, 0, 1, 0, 1 - u, 1 - u, v] + 
 26*as^3*G[-u, 0, 1, 0, -u, 1 - u, v] - 
 8*as^2*ep^2*G[-u, 0, 1, 0, -u, 1 - u, v] - 46*as^3*G[-u, 0, 1, 1, 0, 0, v] + 
 10*as^2*ep^2*G[-u, 0, 1, 1, 0, 0, v] - 2*as^3*G[-u, 0, 1, 1, 0, 1 - u, v] - 
 16*as^3*G[-u, 0, 1, 1, 1, 0, v] + 8*as^2*ep^2*G[-u, 0, 1, 1, 1, 0, v] - 
 2*as^3*G[-u, 0, 1, 1, 1 - u, 0, v] - 32*as^3*G[-u, 0, 1, 1 - u, 0, 0, v] + 
 8*as^2*ep^2*G[-u, 0, 1, 1 - u, 0, 0, v] - 
 26*as^3*G[-u, 0, 1, 1 - u, 0, 1 - u, v] + 
 6*as^2*ep^2*G[-u, 0, 1, 1 - u, 0, 1 - u, v] + 
 42*as^3*G[-u, 0, 1, 1 - u, 1, 0, v] - 
 14*as^2*ep^2*G[-u, 0, 1, 1 - u, 1, 0, v] - 
 26*as^3*G[-u, 0, 1, 1 - u, 1 - u, 0, v] + 
 6*as^2*ep^2*G[-u, 0, 1, 1 - u, 1 - u, 0, v] + 
 26*as^3*G[-u, 0, 1, 1 - u, -u, 1 - u, v] - 
 8*as^2*ep^2*G[-u, 0, 1, 1 - u, -u, 1 - u, v] + 
 20*as^3*G[-u, 0, 1 - u, 0, 0, 0, v] - 
 2*as^2*ep^2*G[-u, 0, 1 - u, 0, 0, 0, v] + 
 76*as^3*G[-u, 0, 1 - u, 0, 0, 1 - u, v] - 
 12*as^2*ep^2*G[-u, 0, 1 - u, 0, 0, 1 - u, v] - 
 72*as^3*G[-u, 0, 1 - u, 0, 1, 0, v] + 
 20*as^2*ep^2*G[-u, 0, 1 - u, 0, 1, 0, v] + 
 76*as^3*G[-u, 0, 1 - u, 0, 1 - u, 0, v] - 
 12*as^2*ep^2*G[-u, 0, 1 - u, 0, 1 - u, 0, v] + 
 128*as^3*G[-u, 0, 1 - u, 0, 1 - u, 1 - u, v] - 
 20*as^2*ep^2*G[-u, 0, 1 - u, 0, 1 - u, 1 - u, v] - 
 54*as^3*G[-u, 0, 1 - u, 0, -u, 1 - u, v] + 
 16*as^2*ep^2*G[-u, 0, 1 - u, 0, -u, 1 - u, v] - 
 24*as^3*G[-u, 0, 1 - u, 1, 0, 0, v] + 
 6*as^2*ep^2*G[-u, 0, 1 - u, 1, 0, 0, v] + 
 2*as^3*G[-u, 0, 1 - u, 1, 0, 1 - u, v] - 
 4*as^2*ep^2*G[-u, 0, 1 - u, 1, 0, 1 - u, v] - 
 8*as^3*G[-u, 0, 1 - u, 1, 1, 0, v] + 
 2*as^3*G[-u, 0, 1 - u, 1, 1 - u, 0, v] - 
 4*as^2*ep^2*G[-u, 0, 1 - u, 1, 1 - u, 0, v] + 
 76*as^3*G[-u, 0, 1 - u, 1 - u, 0, 0, v] - 
 12*as^2*ep^2*G[-u, 0, 1 - u, 1 - u, 0, 0, v] + 
 128*as^3*G[-u, 0, 1 - u, 1 - u, 0, 1 - u, v] - 
 20*as^2*ep^2*G[-u, 0, 1 - u, 1 - u, 0, 1 - u, v] - 
 48*as^3*G[-u, 0, 1 - u, 1 - u, 1, 0, v] + 
 10*as^2*ep^2*G[-u, 0, 1 - u, 1 - u, 1, 0, v] + 
 128*as^3*G[-u, 0, 1 - u, 1 - u, 1 - u, 0, v] - 
 20*as^2*ep^2*G[-u, 0, 1 - u, 1 - u, 1 - u, 0, v] + 
 190*as^3*G[-u, 0, 1 - u, 1 - u, 1 - u, 1 - u, v] - 
 30*as^2*ep^2*G[-u, 0, 1 - u, 1 - u, 1 - u, 1 - u, v] - 
 36*as^3*G[-u, 0, 1 - u, 1 - u, -u, 1 - u, v] + 
 34*as^3*G[-u, 0, 1 - u, -u, 0, 1 - u, v] - 
 12*as^2*ep^2*G[-u, 0, 1 - u, -u, 0, 1 - u, v] + 
 34*as^3*G[-u, 0, 1 - u, -u, 1 - u, 0, v] - 
 12*as^2*ep^2*G[-u, 0, 1 - u, -u, 1 - u, 0, v] - 
 48*as^3*G[-u, 0, 1 - u, -u, 1 - u, 1 - u, v] - 
 66*as^3*G[-u, 0, -u, 0, 0, 1 - u, v] + 
 16*as^2*ep^2*G[-u, 0, -u, 0, 0, 1 - u, v] + 
 72*as^3*G[-u, 0, -u, 0, 1, 0, v] - 22*as^2*ep^2*G[-u, 0, -u, 0, 1, 0, v] - 
 66*as^3*G[-u, 0, -u, 0, 1 - u, 0, v] + 
 16*as^2*ep^2*G[-u, 0, -u, 0, 1 - u, 0, v] - 
 56*as^3*G[-u, 0, -u, 0, 1 - u, 1 - u, v] + 
 16*as^2*ep^2*G[-u, 0, -u, 0, 1 - u, 1 - u, v] + 
 118*as^3*G[-u, 0, -u, 0, -u, 1 - u, v] - 
 38*as^2*ep^2*G[-u, 0, -u, 0, -u, 1 - u, v] - 
 66*as^3*G[-u, 0, -u, 1 - u, 0, 0, v] + 
 16*as^2*ep^2*G[-u, 0, -u, 1 - u, 0, 0, v] - 
 56*as^3*G[-u, 0, -u, 1 - u, 0, 1 - u, v] + 
 16*as^2*ep^2*G[-u, 0, -u, 1 - u, 0, 1 - u, v] + 
 72*as^3*G[-u, 0, -u, 1 - u, 1, 0, v] - 
 22*as^2*ep^2*G[-u, 0, -u, 1 - u, 1, 0, v] - 
 56*as^3*G[-u, 0, -u, 1 - u, 1 - u, 0, v] + 
 16*as^2*ep^2*G[-u, 0, -u, 1 - u, 1 - u, 0, v] - 
 48*as^3*G[-u, 0, -u, 1 - u, 1 - u, 1 - u, v] + 
 8*as^3*G[-u, 0, -u, 1 - u, -u, 1 - u, v] - 
 18*as^3*G[-u, 0, -u, -u, 0, 1 - u, v] + 
 6*as^2*ep^2*G[-u, 0, -u, -u, 0, 1 - u, v] - 
 18*as^3*G[-u, 0, -u, -u, 1 - u, 0, v] + 
 6*as^2*ep^2*G[-u, 0, -u, -u, 1 - u, 0, v] + 
 24*as^3*G[-u, 0, -u, -u, 1 - u, 1 - u, v] + 
 16*as^3*G[-u, 0, -u, -u, -u, 1 - u, v] + 
 20*as^3*G[-u, 1 - u, 0, 0, 0, 0, v] - 
 2*as^2*ep^2*G[-u, 1 - u, 0, 0, 0, 0, v] + 
 76*as^3*G[-u, 1 - u, 0, 0, 0, 1 - u, v] - 
 12*as^2*ep^2*G[-u, 1 - u, 0, 0, 0, 1 - u, v] - 
 54*as^3*G[-u, 1 - u, 0, 0, 1, 0, v] + 
 14*as^2*ep^2*G[-u, 1 - u, 0, 0, 1, 0, v] + 
 76*as^3*G[-u, 1 - u, 0, 0, 1 - u, 0, v] - 
 12*as^2*ep^2*G[-u, 1 - u, 0, 0, 1 - u, 0, v] + 
 128*as^3*G[-u, 1 - u, 0, 0, 1 - u, 1 - u, v] - 
 20*as^2*ep^2*G[-u, 1 - u, 0, 0, 1 - u, 1 - u, v] - 
 28*as^3*G[-u, 1 - u, 0, 0, -u, 1 - u, v] + 
 8*as^2*ep^2*G[-u, 1 - u, 0, 0, -u, 1 - u, v] - 
 24*as^3*G[-u, 1 - u, 0, 1, 0, 0, v] + 
 6*as^2*ep^2*G[-u, 1 - u, 0, 1, 0, 0, v] + 
 2*as^3*G[-u, 1 - u, 0, 1, 0, 1 - u, v] - 
 4*as^2*ep^2*G[-u, 1 - u, 0, 1, 0, 1 - u, v] - 
 8*as^3*G[-u, 1 - u, 0, 1, 1, 0, v] + 
 2*as^3*G[-u, 1 - u, 0, 1, 1 - u, 0, v] - 
 4*as^2*ep^2*G[-u, 1 - u, 0, 1, 1 - u, 0, v] + 
 76*as^3*G[-u, 1 - u, 0, 1 - u, 0, 0, v] - 
 12*as^2*ep^2*G[-u, 1 - u, 0, 1 - u, 0, 0, v] + 
 128*as^3*G[-u, 1 - u, 0, 1 - u, 0, 1 - u, v] - 
 20*as^2*ep^2*G[-u, 1 - u, 0, 1 - u, 0, 1 - u, v] - 
 66*as^3*G[-u, 1 - u, 0, 1 - u, 1, 0, v] + 
 16*as^2*ep^2*G[-u, 1 - u, 0, 1 - u, 1, 0, v] + 
 128*as^3*G[-u, 1 - u, 0, 1 - u, 1 - u, 0, v] - 
 20*as^2*ep^2*G[-u, 1 - u, 0, 1 - u, 1 - u, 0, v] + 
 190*as^3*G[-u, 1 - u, 0, 1 - u, 1 - u, 1 - u, v] - 
 30*as^2*ep^2*G[-u, 1 - u, 0, 1 - u, 1 - u, 1 - u, v] - 
 62*as^3*G[-u, 1 - u, 0, 1 - u, -u, 1 - u, v] + 
 8*as^2*ep^2*G[-u, 1 - u, 0, 1 - u, -u, 1 - u, v] + 
 34*as^3*G[-u, 1 - u, 0, -u, 0, 1 - u, v] - 
 12*as^2*ep^2*G[-u, 1 - u, 0, -u, 0, 1 - u, v] + 
 34*as^3*G[-u, 1 - u, 0, -u, 1 - u, 0, v] - 
 12*as^2*ep^2*G[-u, 1 - u, 0, -u, 1 - u, 0, v] - 
 48*as^3*G[-u, 1 - u, 0, -u, 1 - u, 1 - u, v] + 
 24*as^3*G[-u, 1 - u, 1, 0, 0, 0, v] - 
 6*as^2*ep^2*G[-u, 1 - u, 1, 0, 0, 0, v] - 
 32*as^3*G[-u, 1 - u, 1, 0, 0, 1 - u, v] + 
 8*as^2*ep^2*G[-u, 1 - u, 1, 0, 0, 1 - u, v] + 
 4*as^3*G[-u, 1 - u, 1, 0, 1, 0, v] - 
 4*as^2*ep^2*G[-u, 1 - u, 1, 0, 1, 0, v] - 
 32*as^3*G[-u, 1 - u, 1, 0, 1 - u, 0, v] + 
 8*as^2*ep^2*G[-u, 1 - u, 1, 0, 1 - u, 0, v] - 
 26*as^3*G[-u, 1 - u, 1, 0, 1 - u, 1 - u, v] + 
 6*as^2*ep^2*G[-u, 1 - u, 1, 0, 1 - u, 1 - u, v] + 
 26*as^3*G[-u, 1 - u, 1, 0, -u, 1 - u, v] - 
 8*as^2*ep^2*G[-u, 1 - u, 1, 0, -u, 1 - u, v] - 
 46*as^3*G[-u, 1 - u, 1, 1, 0, 0, v] + 
 10*as^2*ep^2*G[-u, 1 - u, 1, 1, 0, 0, v] - 
 2*as^3*G[-u, 1 - u, 1, 1, 0, 1 - u, v] - 
 16*as^3*G[-u, 1 - u, 1, 1, 1, 0, v] + 
 8*as^2*ep^2*G[-u, 1 - u, 1, 1, 1, 0, v] - 
 2*as^3*G[-u, 1 - u, 1, 1, 1 - u, 0, v] - 
 32*as^3*G[-u, 1 - u, 1, 1 - u, 0, 0, v] + 
 8*as^2*ep^2*G[-u, 1 - u, 1, 1 - u, 0, 0, v] - 
 26*as^3*G[-u, 1 - u, 1, 1 - u, 0, 1 - u, v] + 
 6*as^2*ep^2*G[-u, 1 - u, 1, 1 - u, 0, 1 - u, v] + 
 42*as^3*G[-u, 1 - u, 1, 1 - u, 1, 0, v] - 
 14*as^2*ep^2*G[-u, 1 - u, 1, 1 - u, 1, 0, v] - 
 26*as^3*G[-u, 1 - u, 1, 1 - u, 1 - u, 0, v] + 
 6*as^2*ep^2*G[-u, 1 - u, 1, 1 - u, 1 - u, 0, v] + 
 26*as^3*G[-u, 1 - u, 1, 1 - u, -u, 1 - u, v] - 
 8*as^2*ep^2*G[-u, 1 - u, 1, 1 - u, -u, 1 - u, v] + 
 76*as^3*G[-u, 1 - u, 1 - u, 0, 0, 0, v] - 
 12*as^2*ep^2*G[-u, 1 - u, 1 - u, 0, 0, 0, v] + 
 128*as^3*G[-u, 1 - u, 1 - u, 0, 0, 1 - u, v] - 
 20*as^2*ep^2*G[-u, 1 - u, 1 - u, 0, 0, 1 - u, v] - 
 48*as^3*G[-u, 1 - u, 1 - u, 0, 1, 0, v] + 
 10*as^2*ep^2*G[-u, 1 - u, 1 - u, 0, 1, 0, v] + 
 128*as^3*G[-u, 1 - u, 1 - u, 0, 1 - u, 0, v] - 
 20*as^2*ep^2*G[-u, 1 - u, 1 - u, 0, 1 - u, 0, v] + 
 190*as^3*G[-u, 1 - u, 1 - u, 0, 1 - u, 1 - u, v] - 
 30*as^2*ep^2*G[-u, 1 - u, 1 - u, 0, 1 - u, 1 - u, v] - 
 36*as^3*G[-u, 1 - u, 1 - u, 0, -u, 1 - u, v] - 
 70*as^3*G[-u, 1 - u, 1 - u, 1, 0, 0, v] + 
 16*as^2*ep^2*G[-u, 1 - u, 1 - u, 1, 0, 0, v] - 
 4*as^2*ep^2*G[-u, 1 - u, 1 - u, 1, 0, 1 - u, v] - 
 24*as^3*G[-u, 1 - u, 1 - u, 1, 1, 0, v] + 
 8*as^2*ep^2*G[-u, 1 - u, 1 - u, 1, 1, 0, v] - 
 4*as^2*ep^2*G[-u, 1 - u, 1 - u, 1, 1 - u, 0, v] + 
 128*as^3*G[-u, 1 - u, 1 - u, 1 - u, 0, 0, v] - 
 20*as^2*ep^2*G[-u, 1 - u, 1 - u, 1 - u, 0, 0, v] + 
 190*as^3*G[-u, 1 - u, 1 - u, 1 - u, 0, 1 - u, v] - 
 30*as^2*ep^2*G[-u, 1 - u, 1 - u, 1 - u, 0, 1 - u, v] - 
 72*as^3*G[-u, 1 - u, 1 - u, 1 - u, 1, 0, v] + 
 18*as^2*ep^2*G[-u, 1 - u, 1 - u, 1 - u, 1, 0, v] + 
 190*as^3*G[-u, 1 - u, 1 - u, 1 - u, 1 - u, 0, v] - 
 30*as^2*ep^2*G[-u, 1 - u, 1 - u, 1 - u, 1 - u, 0, v] + 
 339*as^3*G[-u, 1 - u, 1 - u, 1 - u, 1 - u, 1 - u, v] - 
 66*as^2*ep^2*G[-u, 1 - u, 1 - u, 1 - u, 1 - u, 1 - u, v] + 
 2*as*ep^4*G[-u, 1 - u, 1 - u, 1 - u, 1 - u, 1 - u, v] - 
 240*as^3*G[-u, 1 - u, 1 - u, 1 - u, -u, 1 - u, v] + 
 44*as^2*ep^2*G[-u, 1 - u, 1 - u, 1 - u, -u, 1 - u, v] - 
 36*as^3*G[-u, 1 - u, 1 - u, -u, 0, 1 - u, v] - 
 36*as^3*G[-u, 1 - u, 1 - u, -u, 1 - u, 0, v] - 
 276*as^3*G[-u, 1 - u, 1 - u, -u, 1 - u, 1 - u, v] + 
 48*as^2*ep^2*G[-u, 1 - u, 1 - u, -u, 1 - u, 1 - u, v] + 
 60*as^3*G[-u, 1 - u, 1 - u, -u, -u, 1 - u, v] - 
 4*as^2*ep^2*G[-u, 1 - u, 1 - u, -u, -u, 1 - u, v] + 
 10*as^3*G[-u, 1 - u, -u, 0, 0, 1 - u, v] - 
 4*as^2*ep^2*G[-u, 1 - u, -u, 0, 0, 1 - u, v] - 
 2*as^3*G[-u, 1 - u, -u, 0, 1, 0, v] + 
 10*as^3*G[-u, 1 - u, -u, 0, 1 - u, 0, v] - 
 4*as^2*ep^2*G[-u, 1 - u, -u, 0, 1 - u, 0, v] - 
 48*as^3*G[-u, 1 - u, -u, 0, 1 - u, 1 - u, v] + 
 10*as^3*G[-u, 1 - u, -u, 1 - u, 0, 0, v] - 
 4*as^2*ep^2*G[-u, 1 - u, -u, 1 - u, 0, 0, v] - 
 48*as^3*G[-u, 1 - u, -u, 1 - u, 0, 1 - u, v] - 
 2*as^3*G[-u, 1 - u, -u, 1 - u, 1, 0, v] - 
 48*as^3*G[-u, 1 - u, -u, 1 - u, 1 - u, 0, v] - 
 312*as^3*G[-u, 1 - u, -u, 1 - u, 1 - u, 1 - u, v] + 
 56*as^2*ep^2*G[-u, 1 - u, -u, 1 - u, 1 - u, 1 - u, v] + 
 108*as^3*G[-u, 1 - u, -u, 1 - u, -u, 1 - u, v] - 
 16*as^2*ep^2*G[-u, 1 - u, -u, 1 - u, -u, 1 - u, v] + 
 16*as^3*G[-u, 1 - u, -u, -u, 1 - u, 1 - u, v] + 
 16*as^2*ep^2*G[-u, 1 - u, -u, -u, 1 - u, 1 - u, v] - 
 112*as^3*G[-u, 1 - u, -u, -u, -u, 1 - u, v] + 
 16*as^2*ep^2*G[-u, 1 - u, -u, -u, -u, 1 - u, v] - 
 48*as^3*G[-u, -u, 0, 0, 0, 1 - u, v] + 
 12*as^2*ep^2*G[-u, -u, 0, 0, 0, 1 - u, v] + 
 48*as^3*G[-u, -u, 0, 0, 1, 0, v] - 12*as^2*ep^2*G[-u, -u, 0, 0, 1, 0, v] - 
 48*as^3*G[-u, -u, 0, 0, 1 - u, 0, v] + 
 12*as^2*ep^2*G[-u, -u, 0, 0, 1 - u, 0, v] - 
 28*as^3*G[-u, -u, 0, 0, 1 - u, 1 - u, v] + 
 8*as^2*ep^2*G[-u, -u, 0, 0, 1 - u, 1 - u, v] + 
 24*as^3*G[-u, -u, 0, 0, -u, 1 - u, v] - 
 8*as^2*ep^2*G[-u, -u, 0, 0, -u, 1 - u, v] + 
 48*as^3*G[-u, -u, 0, 1, 0, 0, v] - 12*as^2*ep^2*G[-u, -u, 0, 1, 0, 0, v] + 
 4*as^3*G[-u, -u, 0, 1, 1, 0, v] - 4*as^2*ep^2*G[-u, -u, 0, 1, 1, 0, v] - 
 48*as^3*G[-u, -u, 0, 1 - u, 0, 0, v] + 
 12*as^2*ep^2*G[-u, -u, 0, 1 - u, 0, 0, v] - 
 28*as^3*G[-u, -u, 0, 1 - u, 0, 1 - u, v] + 
 8*as^2*ep^2*G[-u, -u, 0, 1 - u, 0, 1 - u, v] + 
 16*as^3*G[-u, -u, 0, 1 - u, 1, 0, v] - 
 4*as^2*ep^2*G[-u, -u, 0, 1 - u, 1, 0, v] - 
 28*as^3*G[-u, -u, 0, 1 - u, 1 - u, 0, v] + 
 8*as^2*ep^2*G[-u, -u, 0, 1 - u, 1 - u, 0, v] - 
 48*as^3*G[-u, -u, 0, 1 - u, 1 - u, 1 - u, v] + 
 8*as^3*G[-u, -u, 0, 1 - u, -u, 1 - u, v] + 
 24*as^3*G[-u, -u, 0, -u, 1 - u, 1 - u, v] + 
 16*as^3*G[-u, -u, 0, -u, -u, 1 - u, v] - 
 48*as^3*G[-u, -u, 1 - u, 0, 0, 0, v] + 
 12*as^2*ep^2*G[-u, -u, 1 - u, 0, 0, 0, v] - 
 28*as^3*G[-u, -u, 1 - u, 0, 0, 1 - u, v] + 
 8*as^2*ep^2*G[-u, -u, 1 - u, 0, 0, 1 - u, v] + 
 16*as^3*G[-u, -u, 1 - u, 0, 1, 0, v] - 
 4*as^2*ep^2*G[-u, -u, 1 - u, 0, 1, 0, v] - 
 28*as^3*G[-u, -u, 1 - u, 0, 1 - u, 0, v] + 
 8*as^2*ep^2*G[-u, -u, 1 - u, 0, 1 - u, 0, v] - 
 48*as^3*G[-u, -u, 1 - u, 0, 1 - u, 1 - u, v] + 
 8*as^3*G[-u, -u, 1 - u, 0, -u, 1 - u, v] + 
 48*as^3*G[-u, -u, 1 - u, 1, 0, 0, v] - 
 12*as^2*ep^2*G[-u, -u, 1 - u, 1, 0, 0, v] + 
 4*as^3*G[-u, -u, 1 - u, 1, 1, 0, v] - 
 4*as^2*ep^2*G[-u, -u, 1 - u, 1, 1, 0, v] - 
 28*as^3*G[-u, -u, 1 - u, 1 - u, 0, 0, v] + 
 8*as^2*ep^2*G[-u, -u, 1 - u, 1 - u, 0, 0, v] - 
 48*as^3*G[-u, -u, 1 - u, 1 - u, 0, 1 - u, v] + 
 20*as^3*G[-u, -u, 1 - u, 1 - u, 1, 0, v] - 
 8*as^2*ep^2*G[-u, -u, 1 - u, 1 - u, 1, 0, v] - 
 48*as^3*G[-u, -u, 1 - u, 1 - u, 1 - u, 0, v] - 
 312*as^3*G[-u, -u, 1 - u, 1 - u, 1 - u, 1 - u, v] + 
 56*as^2*ep^2*G[-u, -u, 1 - u, 1 - u, 1 - u, 1 - u, v] + 
 28*as^3*G[-u, -u, 1 - u, 1 - u, -u, 1 - u, v] + 
 12*as^2*ep^2*G[-u, -u, 1 - u, 1 - u, -u, 1 - u, v] + 
 8*as^3*G[-u, -u, 1 - u, -u, 0, 1 - u, v] + 
 8*as^3*G[-u, -u, 1 - u, -u, 1 - u, 0, v] + 
 68*as^3*G[-u, -u, 1 - u, -u, 1 - u, 1 - u, v] + 
 4*as^2*ep^2*G[-u, -u, 1 - u, -u, 1 - u, 1 - u, v] - 
 16*as^3*G[-u, -u, 1 - u, -u, -u, 1 - u, v] - 
 16*as^2*ep^2*G[-u, -u, 1 - u, -u, -u, 1 - u, v] - 
 24*as^3*G[-u, -u, -u, 0, 0, 1 - u, v] + 
 8*as^2*ep^2*G[-u, -u, -u, 0, 0, 1 - u, v] + 
 32*as^3*G[-u, -u, -u, 0, 1, 0, v] - 8*as^2*ep^2*G[-u, -u, -u, 0, 1, 0, v] - 
 24*as^3*G[-u, -u, -u, 0, 1 - u, 0, v] + 
 8*as^2*ep^2*G[-u, -u, -u, 0, 1 - u, 0, v] + 
 24*as^3*G[-u, -u, -u, 0, 1 - u, 1 - u, v] + 
 16*as^3*G[-u, -u, -u, 0, -u, 1 - u, v] - 
 24*as^3*G[-u, -u, -u, 1 - u, 0, 0, v] + 
 8*as^2*ep^2*G[-u, -u, -u, 1 - u, 0, 0, v] + 
 24*as^3*G[-u, -u, -u, 1 - u, 0, 1 - u, v] + 
 32*as^3*G[-u, -u, -u, 1 - u, 1, 0, v] - 
 8*as^2*ep^2*G[-u, -u, -u, 1 - u, 1, 0, v] + 
 24*as^3*G[-u, -u, -u, 1 - u, 1 - u, 0, v] + 
 120*as^3*G[-u, -u, -u, 1 - u, 1 - u, 1 - u, v] - 
 8*as^2*ep^2*G[-u, -u, -u, 1 - u, 1 - u, 1 - u, v] - 
 64*as^3*G[-u, -u, -u, 1 - u, -u, 1 - u, v] + 
 16*as^3*G[-u, -u, -u, -u, 0, 1 - u, v] + 
 16*as^3*G[-u, -u, -u, -u, 1 - u, 0, v] - 
 16*as^3*G[-u, -u, -u, -u, 1 - u, 1 - u, v] - 
 16*as^2*ep^2*G[-u, -u, -u, -u, 1 - u, 1 - u, v] + 
 192*as^3*G[-u, -u, -u, -u, -u, 1 - u, v] - 
 32*as^2*ep^2*G[-u, -u, -u, -u, -u, 1 - u, v] + (27*as^3*Log[Q2])/(2*ep^5) - 
 (9*as^2*Log[Q2])/ep^3 + (3*as*Log[Q2])/ep - as*G[0, u]*Log[Q2] - 
 (27*as^3*G[0, u]*Log[Q2])/(2*ep^4) + (6*as^2*G[0, u]*Log[Q2])/ep^2 - 
 as*G[0, v]*Log[Q2] - (27*as^3*G[0, v]*Log[Q2])/(2*ep^4) + 
 (6*as^2*G[0, v]*Log[Q2])/ep^2 + (45*as^3*G[0, u]*G[0, v]*Log[Q2])/(2*ep^3) - 
 (8*as^2*G[0, u]*G[0, v]*Log[Q2])/ep + as*ep*G[0, u]*G[0, v]*Log[Q2] - 
 as*G[1, u]*Log[Q2] - (27*as^3*G[1, u]*Log[Q2])/(2*ep^4) + 
 (6*as^2*G[1, u]*Log[Q2])/ep^2 + (45*as^3*G[0, v]*G[1, u]*Log[Q2])/(2*ep^3) - 
 (8*as^2*G[0, v]*G[1, u]*Log[Q2])/ep + as*ep*G[0, v]*G[1, u]*Log[Q2] - 
 as*G[1 - u, v]*Log[Q2] - (27*as^3*G[1 - u, v]*Log[Q2])/(2*ep^4) + 
 (6*as^2*G[1 - u, v]*Log[Q2])/ep^2 + (45*as^3*G[0, u]*G[1 - u, v]*Log[Q2])/
  (2*ep^3) - (8*as^2*G[0, u]*G[1 - u, v]*Log[Q2])/ep + 
 as*ep*G[0, u]*G[1 - u, v]*Log[Q2] + (45*as^3*G[1, u]*G[1 - u, v]*Log[Q2])/
  (2*ep^3) - (8*as^2*G[1, u]*G[1 - u, v]*Log[Q2])/ep + 
 as*ep*G[1, u]*G[1 - u, v]*Log[Q2] - (27*as^3*G[1, u]*G[-u, v]*Log[Q2])/
  ep^3 + (12*as^2*G[1, u]*G[-u, v]*Log[Q2])/ep - 
 2*as*ep*G[1, u]*G[-u, v]*Log[Q2] + (45*as^3*G[0, 0, u]*Log[Q2])/(2*ep^3) - 
 (8*as^2*G[0, 0, u]*Log[Q2])/ep + as*ep*G[0, 0, u]*Log[Q2] + 
 12*as^2*G[0, v]*G[0, 0, u]*Log[Q2] - (87*as^3*G[0, v]*G[0, 0, u]*Log[Q2])/
  (2*ep^2) - as*ep^2*G[0, v]*G[0, 0, u]*Log[Q2] + 
 12*as^2*G[1 - u, v]*G[0, 0, u]*Log[Q2] - 
 (87*as^3*G[1 - u, v]*G[0, 0, u]*Log[Q2])/(2*ep^2) - 
 as*ep^2*G[1 - u, v]*G[0, 0, u]*Log[Q2] + (45*as^3*G[0, 0, v]*Log[Q2])/
  (2*ep^3) - (8*as^2*G[0, 0, v]*Log[Q2])/ep + as*ep*G[0, 0, v]*Log[Q2] + 
 12*as^2*G[0, u]*G[0, 0, v]*Log[Q2] - (87*as^3*G[0, u]*G[0, 0, v]*Log[Q2])/
  (2*ep^2) - as*ep^2*G[0, u]*G[0, 0, v]*Log[Q2] + 
 12*as^2*G[1, u]*G[0, 0, v]*Log[Q2] - (87*as^3*G[1, u]*G[0, 0, v]*Log[Q2])/
  (2*ep^2) - as*ep^2*G[1, u]*G[0, 0, v]*Log[Q2] + 
 (189*as^3*G[0, 0, u]*G[0, 0, v]*Log[Q2])/(2*ep) - 
 20*as^2*ep*G[0, 0, u]*G[0, 0, v]*Log[Q2] + as*ep^3*G[0, 0, u]*G[0, 0, v]*
  Log[Q2] - (9*as^3*G[0, 1, u]*Log[Q2])/(2*ep^3) + 
 (4*as^2*G[0, 1, u]*Log[Q2])/ep - as*ep*G[0, 1, u]*Log[Q2] - 
 4*as^2*G[0, v]*G[0, 1, u]*Log[Q2] + (3*as^3*G[0, v]*G[0, 1, u]*Log[Q2])/
  (2*ep^2) + as*ep^2*G[0, v]*G[0, 1, u]*Log[Q2] - 
 4*as^2*G[1 - u, v]*G[0, 1, u]*Log[Q2] + 
 (3*as^3*G[1 - u, v]*G[0, 1, u]*Log[Q2])/(2*ep^2) + 
 as*ep^2*G[1 - u, v]*G[0, 1, u]*Log[Q2] - 4*as^2*G[-u, v]*G[0, 1, u]*
  Log[Q2] + (18*as^3*G[-u, v]*G[0, 1, u]*Log[Q2])/ep^2 + 
 (15*as^3*G[0, 0, v]*G[0, 1, u]*Log[Q2])/(2*ep) + 
 4*as^2*ep*G[0, 0, v]*G[0, 1, u]*Log[Q2] - as*ep^3*G[0, 0, v]*G[0, 1, u]*
  Log[Q2] + (45*as^3*G[0, 1 - u, v]*Log[Q2])/(2*ep^3) - 
 (8*as^2*G[0, 1 - u, v]*Log[Q2])/ep + as*ep*G[0, 1 - u, v]*Log[Q2] - 
 (33*as^3*G[0, u]*G[0, 1 - u, v]*Log[Q2])/(2*ep^2) + 
 as*ep^2*G[0, u]*G[0, 1 - u, v]*Log[Q2] + 12*as^2*G[1, u]*G[0, 1 - u, v]*
  Log[Q2] - (87*as^3*G[1, u]*G[0, 1 - u, v]*Log[Q2])/(2*ep^2) - 
 as*ep^2*G[1, u]*G[0, 1 - u, v]*Log[Q2] + 
 (63*as^3*G[0, 0, u]*G[0, 1 - u, v]*Log[Q2])/(2*ep) - 
 as*ep^3*G[0, 0, u]*G[0, 1 - u, v]*Log[Q2] - 
 (21*as^3*G[0, 1, u]*G[0, 1 - u, v]*Log[Q2])/(2*ep) + 
 8*as^2*ep*G[0, 1, u]*G[0, 1 - u, v]*Log[Q2] - 
 as*ep^3*G[0, 1, u]*G[0, 1 - u, v]*Log[Q2] - 4*as^2*G[1, u]*G[0, -u, v]*
  Log[Q2] + (18*as^3*G[1, u]*G[0, -u, v]*Log[Q2])/ep^2 - 
 (24*as^3*G[0, 1, u]*G[0, -u, v]*Log[Q2])/ep + 
 4*as^2*ep*G[0, 1, u]*G[0, -u, v]*Log[Q2] - (9*as^3*G[1, 0, u]*Log[Q2])/
  (2*ep^3) + (4*as^2*G[1, 0, u]*Log[Q2])/ep - as*ep*G[1, 0, u]*Log[Q2] - 
 4*as^2*G[0, v]*G[1, 0, u]*Log[Q2] + (3*as^3*G[0, v]*G[1, 0, u]*Log[Q2])/
  (2*ep^2) + as*ep^2*G[0, v]*G[1, 0, u]*Log[Q2] + 
 8*as^2*G[1 - u, v]*G[1, 0, u]*Log[Q2] - 
 (51*as^3*G[1 - u, v]*G[1, 0, u]*Log[Q2])/(2*ep^2) - 
 as*ep^2*G[1 - u, v]*G[1, 0, u]*Log[Q2] - 4*as^2*G[-u, v]*G[1, 0, u]*
  Log[Q2] + (18*as^3*G[-u, v]*G[1, 0, u]*Log[Q2])/ep^2 + 
 (15*as^3*G[0, 0, v]*G[1, 0, u]*Log[Q2])/(2*ep) + 
 4*as^2*ep*G[0, 0, v]*G[1, 0, u]*Log[Q2] - as*ep^3*G[0, 0, v]*G[1, 0, u]*
  Log[Q2] + (69*as^3*G[0, 1 - u, v]*G[1, 0, u]*Log[Q2])/(2*ep) - 
 8*as^2*ep*G[0, 1 - u, v]*G[1, 0, u]*Log[Q2] + 
 as*ep^3*G[0, 1 - u, v]*G[1, 0, u]*Log[Q2] - 
 (24*as^3*G[0, -u, v]*G[1, 0, u]*Log[Q2])/ep + 
 4*as^2*ep*G[0, -u, v]*G[1, 0, u]*Log[Q2] - (27*as^3*G[1, 0, v]*Log[Q2])/
  ep^3 + (12*as^2*G[1, 0, v]*Log[Q2])/ep - 2*as*ep*G[1, 0, v]*Log[Q2] - 
 4*as^2*G[0, u]*G[1, 0, v]*Log[Q2] + (18*as^3*G[0, u]*G[1, 0, v]*Log[Q2])/
  ep^2 - 4*as^2*G[1, u]*G[1, 0, v]*Log[Q2] + 
 (18*as^3*G[1, u]*G[1, 0, v]*Log[Q2])/ep^2 - 
 (24*as^3*G[0, 0, u]*G[1, 0, v]*Log[Q2])/ep + 4*as^2*ep*G[0, 0, u]*G[1, 0, v]*
  Log[Q2] + (12*as^3*G[0, 1, u]*G[1, 0, v]*Log[Q2])/ep - 
 4*as^2*ep*G[0, 1, u]*G[1, 0, v]*Log[Q2] + 
 (12*as^3*G[1, 0, u]*G[1, 0, v]*Log[Q2])/ep - 4*as^2*ep*G[1, 0, u]*G[1, 0, v]*
  Log[Q2] + (45*as^3*G[1, 1, u]*Log[Q2])/(2*ep^3) - 
 (8*as^2*G[1, 1, u]*Log[Q2])/ep + as*ep*G[1, 1, u]*Log[Q2] + 
 12*as^2*G[0, v]*G[1, 1, u]*Log[Q2] - (87*as^3*G[0, v]*G[1, 1, u]*Log[Q2])/
  (2*ep^2) - as*ep^2*G[0, v]*G[1, 1, u]*Log[Q2] + 
 12*as^2*G[1 - u, v]*G[1, 1, u]*Log[Q2] - 
 (87*as^3*G[1 - u, v]*G[1, 1, u]*Log[Q2])/(2*ep^2) - 
 as*ep^2*G[1 - u, v]*G[1, 1, u]*Log[Q2] - 20*as^2*G[-u, v]*G[1, 1, u]*
  Log[Q2] + (63*as^3*G[-u, v]*G[1, 1, u]*Log[Q2])/ep^2 + 
 2*as*ep^2*G[-u, v]*G[1, 1, u]*Log[Q2] + 
 (189*as^3*G[0, 0, v]*G[1, 1, u]*Log[Q2])/(2*ep) - 
 20*as^2*ep*G[0, 0, v]*G[1, 1, u]*Log[Q2] + as*ep^3*G[0, 0, v]*G[1, 1, u]*
  Log[Q2] + (189*as^3*G[0, 1 - u, v]*G[1, 1, u]*Log[Q2])/(2*ep) - 
 20*as^2*ep*G[0, 1 - u, v]*G[1, 1, u]*Log[Q2] + 
 as*ep^3*G[0, 1 - u, v]*G[1, 1, u]*Log[Q2] - 
 (66*as^3*G[0, -u, v]*G[1, 1, u]*Log[Q2])/ep + 
 12*as^2*ep*G[0, -u, v]*G[1, 1, u]*Log[Q2] - 
 (24*as^3*G[1, 0, v]*G[1, 1, u]*Log[Q2])/ep + 4*as^2*ep*G[1, 0, v]*G[1, 1, u]*
  Log[Q2] + (45*as^3*G[1 - u, 0, v]*Log[Q2])/(2*ep^3) - 
 (8*as^2*G[1 - u, 0, v]*Log[Q2])/ep + as*ep*G[1 - u, 0, v]*Log[Q2] - 
 (33*as^3*G[0, u]*G[1 - u, 0, v]*Log[Q2])/(2*ep^2) + 
 as*ep^2*G[0, u]*G[1 - u, 0, v]*Log[Q2] + 12*as^2*G[1, u]*G[1 - u, 0, v]*
  Log[Q2] - (87*as^3*G[1, u]*G[1 - u, 0, v]*Log[Q2])/(2*ep^2) - 
 as*ep^2*G[1, u]*G[1 - u, 0, v]*Log[Q2] + 
 (63*as^3*G[0, 0, u]*G[1 - u, 0, v]*Log[Q2])/(2*ep) - 
 as*ep^3*G[0, 0, u]*G[1 - u, 0, v]*Log[Q2] - 
 (93*as^3*G[0, 1, u]*G[1 - u, 0, v]*Log[Q2])/(2*ep) + 
 16*as^2*ep*G[0, 1, u]*G[1 - u, 0, v]*Log[Q2] - 
 as*ep^3*G[0, 1, u]*G[1 - u, 0, v]*Log[Q2] - 
 (3*as^3*G[1, 0, u]*G[1 - u, 0, v]*Log[Q2])/(2*ep) + 
 as*ep^3*G[1, 0, u]*G[1 - u, 0, v]*Log[Q2] + 
 (189*as^3*G[1, 1, u]*G[1 - u, 0, v]*Log[Q2])/(2*ep) - 
 20*as^2*ep*G[1, 1, u]*G[1 - u, 0, v]*Log[Q2] + 
 as*ep^3*G[1, 1, u]*G[1 - u, 0, v]*Log[Q2] + 
 (45*as^3*G[1 - u, 1 - u, v]*Log[Q2])/(2*ep^3) - 
 (8*as^2*G[1 - u, 1 - u, v]*Log[Q2])/ep + as*ep*G[1 - u, 1 - u, v]*Log[Q2] + 
 12*as^2*G[0, u]*G[1 - u, 1 - u, v]*Log[Q2] - 
 (87*as^3*G[0, u]*G[1 - u, 1 - u, v]*Log[Q2])/(2*ep^2) - 
 as*ep^2*G[0, u]*G[1 - u, 1 - u, v]*Log[Q2] + 
 12*as^2*G[1, u]*G[1 - u, 1 - u, v]*Log[Q2] - 
 (87*as^3*G[1, u]*G[1 - u, 1 - u, v]*Log[Q2])/(2*ep^2) - 
 as*ep^2*G[1, u]*G[1 - u, 1 - u, v]*Log[Q2] + 
 (189*as^3*G[0, 0, u]*G[1 - u, 1 - u, v]*Log[Q2])/(2*ep) - 
 20*as^2*ep*G[0, 0, u]*G[1 - u, 1 - u, v]*Log[Q2] + 
 as*ep^3*G[0, 0, u]*G[1 - u, 1 - u, v]*Log[Q2] - 
 (57*as^3*G[0, 1, u]*G[1 - u, 1 - u, v]*Log[Q2])/(2*ep) + 
 12*as^2*ep*G[0, 1, u]*G[1 - u, 1 - u, v]*Log[Q2] - 
 as*ep^3*G[0, 1, u]*G[1 - u, 1 - u, v]*Log[Q2] + 
 (159*as^3*G[1, 0, u]*G[1 - u, 1 - u, v]*Log[Q2])/(2*ep) - 
 12*as^2*ep*G[1, 0, u]*G[1 - u, 1 - u, v]*Log[Q2] - 
 as*ep^3*G[1, 0, u]*G[1 - u, 1 - u, v]*Log[Q2] + 
 (189*as^3*G[1, 1, u]*G[1 - u, 1 - u, v]*Log[Q2])/(2*ep) - 
 20*as^2*ep*G[1, 1, u]*G[1 - u, 1 - u, v]*Log[Q2] + 
 as*ep^3*G[1, 1, u]*G[1 - u, 1 - u, v]*Log[Q2] - 
 16*as^2*G[1, u]*G[1 - u, -u, v]*Log[Q2] + 
 (45*as^3*G[1, u]*G[1 - u, -u, v]*Log[Q2])/ep^2 + 
 2*as*ep^2*G[1, u]*G[1 - u, -u, v]*Log[Q2] + 
 (30*as^3*G[0, 1, u]*G[1 - u, -u, v]*Log[Q2])/ep - 
 8*as^2*ep*G[0, 1, u]*G[1 - u, -u, v]*Log[Q2] - 
 (42*as^3*G[1, 0, u]*G[1 - u, -u, v]*Log[Q2])/ep + 
 8*as^2*ep*G[1, 0, u]*G[1 - u, -u, v]*Log[Q2] - 
 (129*as^3*G[1, 1, u]*G[1 - u, -u, v]*Log[Q2])/ep + 
 32*as^2*ep*G[1, 1, u]*G[1 - u, -u, v]*Log[Q2] - 
 2*as*ep^3*G[1, 1, u]*G[1 - u, -u, v]*Log[Q2] - 
 4*as^2*G[1, u]*G[-u, 0, v]*Log[Q2] + (18*as^3*G[1, u]*G[-u, 0, v]*Log[Q2])/
  ep^2 + (12*as^3*G[0, 1, u]*G[-u, 0, v]*Log[Q2])/ep - 
 4*as^2*ep*G[0, 1, u]*G[-u, 0, v]*Log[Q2] + 
 (12*as^3*G[1, 0, u]*G[-u, 0, v]*Log[Q2])/ep - 
 4*as^2*ep*G[1, 0, u]*G[-u, 0, v]*Log[Q2] - 
 (66*as^3*G[1, 1, u]*G[-u, 0, v]*Log[Q2])/ep + 
 12*as^2*ep*G[1, 1, u]*G[-u, 0, v]*Log[Q2] - 
 (27*as^3*G[-u, 1 - u, v]*Log[Q2])/ep^3 + (12*as^2*G[-u, 1 - u, v]*Log[Q2])/
  ep - 2*as*ep*G[-u, 1 - u, v]*Log[Q2] - 4*as^2*G[0, u]*G[-u, 1 - u, v]*
  Log[Q2] + (18*as^3*G[0, u]*G[-u, 1 - u, v]*Log[Q2])/ep^2 - 
 20*as^2*G[1, u]*G[-u, 1 - u, v]*Log[Q2] + 
 (63*as^3*G[1, u]*G[-u, 1 - u, v]*Log[Q2])/ep^2 + 
 2*as*ep^2*G[1, u]*G[-u, 1 - u, v]*Log[Q2] - 
 (24*as^3*G[0, 0, u]*G[-u, 1 - u, v]*Log[Q2])/ep + 
 4*as^2*ep*G[0, 0, u]*G[-u, 1 - u, v]*Log[Q2] + 
 (6*as^3*G[0, 1, u]*G[-u, 1 - u, v]*Log[Q2])/ep - 
 4*as^2*ep*G[0, 1, u]*G[-u, 1 - u, v]*Log[Q2] - 
 (66*as^3*G[1, 0, u]*G[-u, 1 - u, v]*Log[Q2])/ep + 
 12*as^2*ep*G[1, 0, u]*G[-u, 1 - u, v]*Log[Q2] - 
 (153*as^3*G[1, 1, u]*G[-u, 1 - u, v]*Log[Q2])/ep + 
 36*as^2*ep*G[1, 1, u]*G[-u, 1 - u, v]*Log[Q2] - 
 2*as*ep^3*G[1, 1, u]*G[-u, 1 - u, v]*Log[Q2] - 
 (72*as^3*G[0, 1, u]*G[-u, -u, v]*Log[Q2])/ep + 
 16*as^2*ep*G[0, 1, u]*G[-u, -u, v]*Log[Q2] + 
 (72*as^3*G[1, 1, u]*G[-u, -u, v]*Log[Q2])/ep - 
 16*as^2*ep*G[1, 1, u]*G[-u, -u, v]*Log[Q2] + 12*as^2*G[0, 0, 0, u]*Log[Q2] - 
 (87*as^3*G[0, 0, 0, u]*Log[Q2])/(2*ep^2) - as*ep^2*G[0, 0, 0, u]*Log[Q2] + 
 (189*as^3*G[0, v]*G[0, 0, 0, u]*Log[Q2])/(2*ep) - 
 20*as^2*ep*G[0, v]*G[0, 0, 0, u]*Log[Q2] + as*ep^3*G[0, v]*G[0, 0, 0, u]*
  Log[Q2] + (189*as^3*G[1 - u, v]*G[0, 0, 0, u]*Log[Q2])/(2*ep) - 
 20*as^2*ep*G[1 - u, v]*G[0, 0, 0, u]*Log[Q2] + 
 as*ep^3*G[1 - u, v]*G[0, 0, 0, u]*Log[Q2] - 
 (447*as^3*G[0, 0, v]*G[0, 0, 0, u]*Log[Q2])/2 + 
 36*as^2*ep^2*G[0, 0, v]*G[0, 0, 0, u]*Log[Q2] - 
 as*ep^4*G[0, 0, v]*G[0, 0, 0, u]*Log[Q2] - 
 (141*as^3*G[0, 1 - u, v]*G[0, 0, 0, u]*Log[Q2])/2 + 
 as*ep^4*G[0, 1 - u, v]*G[0, 0, 0, u]*Log[Q2] + 
 36*as^3*G[1, 0, v]*G[0, 0, 0, u]*Log[Q2] - 4*as^2*ep^2*G[1, 0, v]*
  G[0, 0, 0, u]*Log[Q2] - (141*as^3*G[1 - u, 0, v]*G[0, 0, 0, u]*Log[Q2])/2 + 
 as*ep^4*G[1 - u, 0, v]*G[0, 0, 0, u]*Log[Q2] - 
 (447*as^3*G[1 - u, 1 - u, v]*G[0, 0, 0, u]*Log[Q2])/2 + 
 36*as^2*ep^2*G[1 - u, 1 - u, v]*G[0, 0, 0, u]*Log[Q2] - 
 as*ep^4*G[1 - u, 1 - u, v]*G[0, 0, 0, u]*Log[Q2] + 
 36*as^3*G[-u, 1 - u, v]*G[0, 0, 0, u]*Log[Q2] - 
 4*as^2*ep^2*G[-u, 1 - u, v]*G[0, 0, 0, u]*Log[Q2] + 
 12*as^2*G[0, 0, 0, v]*Log[Q2] - (87*as^3*G[0, 0, 0, v]*Log[Q2])/(2*ep^2) - 
 as*ep^2*G[0, 0, 0, v]*Log[Q2] + (189*as^3*G[0, u]*G[0, 0, 0, v]*Log[Q2])/
  (2*ep) - 20*as^2*ep*G[0, u]*G[0, 0, 0, v]*Log[Q2] + 
 as*ep^3*G[0, u]*G[0, 0, 0, v]*Log[Q2] + 
 (189*as^3*G[1, u]*G[0, 0, 0, v]*Log[Q2])/(2*ep) - 
 20*as^2*ep*G[1, u]*G[0, 0, 0, v]*Log[Q2] + as*ep^3*G[1, u]*G[0, 0, 0, v]*
  Log[Q2] - (447*as^3*G[0, 0, u]*G[0, 0, 0, v]*Log[Q2])/2 + 
 36*as^2*ep^2*G[0, 0, u]*G[0, 0, 0, v]*Log[Q2] - 
 as*ep^4*G[0, 0, u]*G[0, 0, 0, v]*Log[Q2] - 
 (69*as^3*G[0, 1, u]*G[0, 0, 0, v]*Log[Q2])/2 - 
 4*as^2*ep^2*G[0, 1, u]*G[0, 0, 0, v]*Log[Q2] + 
 as*ep^4*G[0, 1, u]*G[0, 0, 0, v]*Log[Q2] - 
 (69*as^3*G[1, 0, u]*G[0, 0, 0, v]*Log[Q2])/2 - 
 4*as^2*ep^2*G[1, 0, u]*G[0, 0, 0, v]*Log[Q2] + 
 as*ep^4*G[1, 0, u]*G[0, 0, 0, v]*Log[Q2] - 
 (447*as^3*G[1, 1, u]*G[0, 0, 0, v]*Log[Q2])/2 + 
 36*as^2*ep^2*G[1, 1, u]*G[0, 0, 0, v]*Log[Q2] - 
 as*ep^4*G[1, 1, u]*G[0, 0, 0, v]*Log[Q2] + 4*as^2*G[0, 0, 1, u]*Log[Q2] - 
 (15*as^3*G[0, 0, 1, u]*Log[Q2])/(2*ep^2) - as*ep^2*G[0, 0, 1, u]*Log[Q2] + 
 (21*as^3*G[0, v]*G[0, 0, 1, u]*Log[Q2])/(2*ep) - 
 4*as^2*ep*G[0, v]*G[0, 0, 1, u]*Log[Q2] + as*ep^3*G[0, v]*G[0, 0, 1, u]*
  Log[Q2] + (165*as^3*G[1 - u, v]*G[0, 0, 1, u]*Log[Q2])/(2*ep) - 
 20*as^2*ep*G[1 - u, v]*G[0, 0, 1, u]*Log[Q2] + 
 as*ep^3*G[1 - u, v]*G[0, 0, 1, u]*Log[Q2] - 
 (96*as^3*G[-u, v]*G[0, 0, 1, u]*Log[Q2])/ep + 
 20*as^2*ep*G[-u, v]*G[0, 0, 1, u]*Log[Q2] - 
 (39*as^3*G[0, 0, v]*G[0, 0, 1, u]*Log[Q2])/2 + 
 4*as^2*ep^2*G[0, 0, v]*G[0, 0, 1, u]*Log[Q2] - 
 as*ep^4*G[0, 0, v]*G[0, 0, 1, u]*Log[Q2] + 18*as^3*G[0, 1, v]*G[0, 0, 1, u]*
  Log[Q2] - 4*as^2*ep^2*G[0, 1, v]*G[0, 0, 1, u]*Log[Q2] - 
 (27*as^3*G[0, 1 - u, v]*G[0, 0, 1, u]*Log[Q2])/2 - 
 as*ep^4*G[0, 1 - u, v]*G[0, 0, 1, u]*Log[Q2] + 
 6*as^3*G[0, -u, v]*G[0, 0, 1, u]*Log[Q2] + 8*as^2*ep^2*G[0, -u, v]*
  G[0, 0, 1, u]*Log[Q2] + 30*as^3*G[1, 0, v]*G[0, 0, 1, u]*Log[Q2] - 
 8*as^2*ep^2*G[1, 0, v]*G[0, 0, 1, u]*Log[Q2] - 
 36*as^3*G[1, 1, v]*G[0, 0, 1, u]*Log[Q2] + 8*as^2*ep^2*G[1, 1, v]*
  G[0, 0, 1, u]*Log[Q2] + 18*as^3*G[1, 1 - u, v]*G[0, 0, 1, u]*Log[Q2] - 
 4*as^2*ep^2*G[1, 1 - u, v]*G[0, 0, 1, u]*Log[Q2] - 
 (195*as^3*G[1 - u, 0, v]*G[0, 0, 1, u]*Log[Q2])/2 + 
 24*as^2*ep^2*G[1 - u, 0, v]*G[0, 0, 1, u]*Log[Q2] - 
 as*ep^4*G[1 - u, 0, v]*G[0, 0, 1, u]*Log[Q2] - 
 36*as^3*G[1 - u, 1, v]*G[0, 0, 1, u]*Log[Q2] + 
 8*as^2*ep^2*G[1 - u, 1, v]*G[0, 0, 1, u]*Log[Q2] - 
 (303*as^3*G[1 - u, 1 - u, v]*G[0, 0, 1, u]*Log[Q2])/2 + 
 28*as^2*ep^2*G[1 - u, 1 - u, v]*G[0, 0, 1, u]*Log[Q2] - 
 as*ep^4*G[1 - u, 1 - u, v]*G[0, 0, 1, u]*Log[Q2] + 
 90*as^3*G[1 - u, -u, v]*G[0, 0, 1, u]*Log[Q2] - 
 20*as^2*ep^2*G[1 - u, -u, v]*G[0, 0, 1, u]*Log[Q2] + 
 108*as^3*G[-u, 0, v]*G[0, 0, 1, u]*Log[Q2] - 
 20*as^2*ep^2*G[-u, 0, v]*G[0, 0, 1, u]*Log[Q2] + 
 18*as^3*G[-u, 1 - u, v]*G[0, 0, 1, u]*Log[Q2] + 
 156*as^3*G[-u, -u, v]*G[0, 0, 1, u]*Log[Q2] - 
 24*as^2*ep^2*G[-u, -u, v]*G[0, 0, 1, u]*Log[Q2] + 
 12*as^2*G[0, 0, 1 - u, v]*Log[Q2] - (87*as^3*G[0, 0, 1 - u, v]*Log[Q2])/
  (2*ep^2) - as*ep^2*G[0, 0, 1 - u, v]*Log[Q2] + 
 (45*as^3*G[0, u]*G[0, 0, 1 - u, v]*Log[Q2])/(2*ep) - 
 4*as^2*ep*G[0, u]*G[0, 0, 1 - u, v]*Log[Q2] + 
 as*ep^3*G[0, u]*G[0, 0, 1 - u, v]*Log[Q2] + 
 (189*as^3*G[1, u]*G[0, 0, 1 - u, v]*Log[Q2])/(2*ep) - 
 20*as^2*ep*G[1, u]*G[0, 0, 1 - u, v]*Log[Q2] + 
 as*ep^3*G[1, u]*G[0, 0, 1 - u, v]*Log[Q2] - 
 (27*as^3*G[0, 0, u]*G[0, 0, 1 - u, v]*Log[Q2])/2 - 
 as*ep^4*G[0, 0, u]*G[0, 0, 1 - u, v]*Log[Q2] + 
 (159*as^3*G[0, 1, u]*G[0, 0, 1 - u, v]*Log[Q2])/2 - 
 24*as^2*ep^2*G[0, 1, u]*G[0, 0, 1 - u, v]*Log[Q2] + 
 as*ep^4*G[0, 1, u]*G[0, 0, 1 - u, v]*Log[Q2] - 
 (51*as^3*G[1, 0, u]*G[0, 0, 1 - u, v]*Log[Q2])/2 + 
 4*as^2*ep^2*G[1, 0, u]*G[0, 0, 1 - u, v]*Log[Q2] - 
 as*ep^4*G[1, 0, u]*G[0, 0, 1 - u, v]*Log[Q2] - 
 (447*as^3*G[1, 1, u]*G[0, 0, 1 - u, v]*Log[Q2])/2 + 
 36*as^2*ep^2*G[1, 1, u]*G[0, 0, 1 - u, v]*Log[Q2] - 
 as*ep^4*G[1, 1, u]*G[0, 0, 1 - u, v]*Log[Q2] - 
 (15*as^3*G[1, u]*G[0, 0, -u, v]*Log[Q2])/ep + 
 8*as^2*ep*G[1, u]*G[0, 0, -u, v]*Log[Q2] - 2*as*ep^3*G[1, u]*G[0, 0, -u, v]*
  Log[Q2] + 6*as^3*G[0, 1, u]*G[0, 0, -u, v]*Log[Q2] - 
 12*as^3*G[1, 0, u]*G[0, 0, -u, v]*Log[Q2] + 
 4*as^2*ep^2*G[1, 0, u]*G[0, 0, -u, v]*Log[Q2] + 
 81*as^3*G[1, 1, u]*G[0, 0, -u, v]*Log[Q2] - 20*as^2*ep^2*G[1, 1, u]*
  G[0, 0, -u, v]*Log[Q2] + 2*as*ep^4*G[1, 1, u]*G[0, 0, -u, v]*Log[Q2] - 
 8*as^2*G[0, 1, 0, u]*Log[Q2] + (39*as^3*G[0, 1, 0, u]*Log[Q2])/(2*ep^2) + 
 as*ep^2*G[0, 1, 0, u]*Log[Q2] - (69*as^3*G[0, v]*G[0, 1, 0, u]*Log[Q2])/
  (2*ep) + 12*as^2*ep*G[0, v]*G[0, 1, 0, u]*Log[Q2] - 
 as*ep^3*G[0, v]*G[0, 1, 0, u]*Log[Q2] + 
 (21*as^3*G[1 - u, v]*G[0, 1, 0, u]*Log[Q2])/(2*ep) - 
 4*as^2*ep*G[1 - u, v]*G[0, 1, 0, u]*Log[Q2] + 
 as*ep^3*G[1 - u, v]*G[0, 1, 0, u]*Log[Q2] - 
 (24*as^3*G[-u, v]*G[0, 1, 0, u]*Log[Q2])/ep + 
 4*as^2*ep*G[-u, v]*G[0, 1, 0, u]*Log[Q2] + 
 (135*as^3*G[0, 0, v]*G[0, 1, 0, u]*Log[Q2])/2 - 
 20*as^2*ep^2*G[0, 0, v]*G[0, 1, 0, u]*Log[Q2] + 
 as*ep^4*G[0, 0, v]*G[0, 1, 0, u]*Log[Q2] - 18*as^3*G[0, 1, v]*G[0, 1, 0, u]*
  Log[Q2] + 4*as^2*ep^2*G[0, 1, v]*G[0, 1, 0, u]*Log[Q2] - 
 (51*as^3*G[0, 1 - u, v]*G[0, 1, 0, u]*Log[Q2])/2 + 
 8*as^2*ep^2*G[0, 1 - u, v]*G[0, 1, 0, u]*Log[Q2] - 
 as*ep^4*G[0, 1 - u, v]*G[0, 1, 0, u]*Log[Q2] + 
 18*as^3*G[0, -u, v]*G[0, 1, 0, u]*Log[Q2] - 42*as^3*G[1, 0, v]*G[0, 1, 0, u]*
  Log[Q2] + 8*as^2*ep^2*G[1, 0, v]*G[0, 1, 0, u]*Log[Q2] + 
 36*as^3*G[1, 1, v]*G[0, 1, 0, u]*Log[Q2] - 8*as^2*ep^2*G[1, 1, v]*
  G[0, 1, 0, u]*Log[Q2] + 36*as^3*G[1, 1 - u, v]*G[0, 1, 0, u]*Log[Q2] - 
 8*as^2*ep^2*G[1, 1 - u, v]*G[0, 1, 0, u]*Log[Q2] + 
 (33*as^3*G[1 - u, 0, v]*G[0, 1, 0, u]*Log[Q2])/2 + 
 4*as^2*ep^2*G[1 - u, 0, v]*G[0, 1, 0, u]*Log[Q2] - 
 as*ep^4*G[1 - u, 0, v]*G[0, 1, 0, u]*Log[Q2] - 
 36*as^3*G[1 - u, 1, v]*G[0, 1, 0, u]*Log[Q2] + 
 8*as^2*ep^2*G[1 - u, 1, v]*G[0, 1, 0, u]*Log[Q2] - 
 (33*as^3*G[1 - u, 1 - u, v]*G[0, 1, 0, u]*Log[Q2])/2 - 
 4*as^2*ep^2*G[1 - u, 1 - u, v]*G[0, 1, 0, u]*Log[Q2] + 
 as*ep^4*G[1 - u, 1 - u, v]*G[0, 1, 0, u]*Log[Q2] + 
 36*as^3*G[1 - u, -u, v]*G[0, 1, 0, u]*Log[Q2] - 
 8*as^2*ep^2*G[1 - u, -u, v]*G[0, 1, 0, u]*Log[Q2] + 
 30*as^3*G[-u, 0, v]*G[0, 1, 0, u]*Log[Q2] - 8*as^2*ep^2*G[-u, 0, v]*
  G[0, 1, 0, u]*Log[Q2] + 54*as^3*G[-u, 1 - u, v]*G[0, 1, 0, u]*Log[Q2] - 
 8*as^2*ep^2*G[-u, 1 - u, v]*G[0, 1, 0, u]*Log[Q2] + 
 24*as^3*G[-u, -u, v]*G[0, 1, 0, u]*Log[Q2] - 16*as^2*G[0, 1, 0, v]*Log[Q2] + 
 (45*as^3*G[0, 1, 0, v]*Log[Q2])/ep^2 + 2*as*ep^2*G[0, 1, 0, v]*Log[Q2] - 
 (42*as^3*G[0, u]*G[0, 1, 0, v]*Log[Q2])/ep + 8*as^2*ep*G[0, u]*G[0, 1, 0, v]*
  Log[Q2] - (42*as^3*G[1, u]*G[0, 1, 0, v]*Log[Q2])/ep + 
 8*as^2*ep*G[1, u]*G[0, 1, 0, v]*Log[Q2] + 78*as^3*G[0, 0, u]*G[0, 1, 0, v]*
  Log[Q2] - 12*as^2*ep^2*G[0, 0, u]*G[0, 1, 0, v]*Log[Q2] - 
 42*as^3*G[0, 1, u]*G[0, 1, 0, v]*Log[Q2] + 12*as^2*ep^2*G[0, 1, u]*
  G[0, 1, 0, v]*Log[Q2] - 42*as^3*G[1, 0, u]*G[0, 1, 0, v]*Log[Q2] + 
 12*as^2*ep^2*G[1, 0, u]*G[0, 1, 0, v]*Log[Q2] + 
 78*as^3*G[1, 1, u]*G[0, 1, 0, v]*Log[Q2] - 12*as^2*ep^2*G[1, 1, u]*
  G[0, 1, 0, v]*Log[Q2] - 8*as^2*G[0, 1, 1, u]*Log[Q2] + 
 (39*as^3*G[0, 1, 1, u]*Log[Q2])/(2*ep^2) + as*ep^2*G[0, 1, 1, u]*Log[Q2] - 
 (69*as^3*G[0, v]*G[0, 1, 1, u]*Log[Q2])/(2*ep) + 
 12*as^2*ep*G[0, v]*G[0, 1, 1, u]*Log[Q2] - as*ep^3*G[0, v]*G[0, 1, 1, u]*
  Log[Q2] - (69*as^3*G[1 - u, v]*G[0, 1, 1, u]*Log[Q2])/(2*ep) + 
 12*as^2*ep*G[1 - u, v]*G[0, 1, 1, u]*Log[Q2] - 
 as*ep^3*G[1 - u, v]*G[0, 1, 1, u]*Log[Q2] + 
 (6*as^3*G[-u, v]*G[0, 1, 1, u]*Log[Q2])/ep - 
 4*as^2*ep*G[-u, v]*G[0, 1, 1, u]*Log[Q2] + 
 (135*as^3*G[0, 0, v]*G[0, 1, 1, u]*Log[Q2])/2 - 
 20*as^2*ep^2*G[0, 0, v]*G[0, 1, 1, u]*Log[Q2] + 
 as*ep^4*G[0, 0, v]*G[0, 1, 1, u]*Log[Q2] + 
 (147*as^3*G[0, 1 - u, v]*G[0, 1, 1, u]*Log[Q2])/2 - 
 20*as^2*ep^2*G[0, 1 - u, v]*G[0, 1, 1, u]*Log[Q2] + 
 as*ep^4*G[0, 1 - u, v]*G[0, 1, 1, u]*Log[Q2] + 
 4*as^2*ep^2*G[0, -u, v]*G[0, 1, 1, u]*Log[Q2] - 
 24*as^3*G[1, 0, v]*G[0, 1, 1, u]*Log[Q2] + 4*as^2*ep^2*G[1, 0, v]*
  G[0, 1, 1, u]*Log[Q2] + 18*as^3*G[1, 1 - u, v]*G[0, 1, 1, u]*Log[Q2] - 
 4*as^2*ep^2*G[1, 1 - u, v]*G[0, 1, 1, u]*Log[Q2] + 
 (339*as^3*G[1 - u, 0, v]*G[0, 1, 1, u]*Log[Q2])/2 - 
 36*as^2*ep^2*G[1 - u, 0, v]*G[0, 1, 1, u]*Log[Q2] + 
 as*ep^4*G[1 - u, 0, v]*G[0, 1, 1, u]*Log[Q2] + 
 (327*as^3*G[1 - u, 1 - u, v]*G[0, 1, 1, u]*Log[Q2])/2 - 
 36*as^2*ep^2*G[1 - u, 1 - u, v]*G[0, 1, 1, u]*Log[Q2] + 
 as*ep^4*G[1 - u, 1 - u, v]*G[0, 1, 1, u]*Log[Q2] - 
 162*as^3*G[1 - u, -u, v]*G[0, 1, 1, u]*Log[Q2] + 
 32*as^2*ep^2*G[1 - u, -u, v]*G[0, 1, 1, u]*Log[Q2] - 
 78*as^3*G[-u, 0, v]*G[0, 1, 1, u]*Log[Q2] + 16*as^2*ep^2*G[-u, 0, v]*
  G[0, 1, 1, u]*Log[Q2] - 90*as^3*G[-u, 1 - u, v]*G[0, 1, 1, u]*Log[Q2] + 
 20*as^2*ep^2*G[-u, 1 - u, v]*G[0, 1, 1, u]*Log[Q2] + 
 96*as^3*G[-u, -u, v]*G[0, 1, 1, u]*Log[Q2] - 
 16*as^2*ep^2*G[-u, -u, v]*G[0, 1, 1, u]*Log[Q2] - 
 18*as^3*G[0, 1, u]*G[0, 1, 1 - u, v]*Log[Q2] + 
 4*as^2*ep^2*G[0, 1, u]*G[0, 1, 1 - u, v]*Log[Q2] + 
 18*as^3*G[1, 0, u]*G[0, 1, 1 - u, v]*Log[Q2] - 
 4*as^2*ep^2*G[1, 0, u]*G[0, 1, 1 - u, v]*Log[Q2] + 
 12*as^2*G[0, 1 - u, 0, v]*Log[Q2] - (87*as^3*G[0, 1 - u, 0, v]*Log[Q2])/
  (2*ep^2) - as*ep^2*G[0, 1 - u, 0, v]*Log[Q2] - 
 (9*as^3*G[0, u]*G[0, 1 - u, 0, v]*Log[Q2])/(2*ep) + 
 8*as^2*ep*G[0, u]*G[0, 1 - u, 0, v]*Log[Q2] - 
 as*ep^3*G[0, u]*G[0, 1 - u, 0, v]*Log[Q2] + 
 (189*as^3*G[1, u]*G[0, 1 - u, 0, v]*Log[Q2])/(2*ep) - 
 20*as^2*ep*G[1, u]*G[0, 1 - u, 0, v]*Log[Q2] + 
 as*ep^3*G[1, u]*G[0, 1 - u, 0, v]*Log[Q2] + 
 (63*as^3*G[0, 0, u]*G[0, 1 - u, 0, v]*Log[Q2])/2 - 
 16*as^2*ep^2*G[0, 0, u]*G[0, 1 - u, 0, v]*Log[Q2] + 
 as*ep^4*G[0, 0, u]*G[0, 1 - u, 0, v]*Log[Q2] + 
 (147*as^3*G[0, 1, u]*G[0, 1 - u, 0, v]*Log[Q2])/2 - 
 20*as^2*ep^2*G[0, 1, u]*G[0, 1 - u, 0, v]*Log[Q2] + 
 as*ep^4*G[0, 1, u]*G[0, 1 - u, 0, v]*Log[Q2] - 
 (99*as^3*G[1, 0, u]*G[0, 1 - u, 0, v]*Log[Q2])/2 + 
 12*as^2*ep^2*G[1, 0, u]*G[0, 1 - u, 0, v]*Log[Q2] - 
 as*ep^4*G[1, 0, u]*G[0, 1 - u, 0, v]*Log[Q2] - 
 (447*as^3*G[1, 1, u]*G[0, 1 - u, 0, v]*Log[Q2])/2 + 
 36*as^2*ep^2*G[1, 1, u]*G[0, 1 - u, 0, v]*Log[Q2] - 
 as*ep^4*G[1, 1, u]*G[0, 1 - u, 0, v]*Log[Q2] + 
 12*as^2*G[0, 1 - u, 1 - u, v]*Log[Q2] - 
 (87*as^3*G[0, 1 - u, 1 - u, v]*Log[Q2])/(2*ep^2) - 
 as*ep^2*G[0, 1 - u, 1 - u, v]*Log[Q2] + 
 (63*as^3*G[0, u]*G[0, 1 - u, 1 - u, v]*Log[Q2])/(2*ep) - 
 as*ep^3*G[0, u]*G[0, 1 - u, 1 - u, v]*Log[Q2] + 
 (189*as^3*G[1, u]*G[0, 1 - u, 1 - u, v]*Log[Q2])/(2*ep) - 
 20*as^2*ep*G[1, u]*G[0, 1 - u, 1 - u, v]*Log[Q2] + 
 as*ep^3*G[1, u]*G[0, 1 - u, 1 - u, v]*Log[Q2] - 
 (93*as^3*G[0, 0, u]*G[0, 1 - u, 1 - u, v]*Log[Q2])/2 - 
 4*as^2*ep^2*G[0, 0, u]*G[0, 1 - u, 1 - u, v]*Log[Q2] + 
 as*ep^4*G[0, 0, u]*G[0, 1 - u, 1 - u, v]*Log[Q2] + 
 (87*as^3*G[0, 1, u]*G[0, 1 - u, 1 - u, v]*Log[Q2])/2 - 
 16*as^2*ep^2*G[0, 1, u]*G[0, 1 - u, 1 - u, v]*Log[Q2] + 
 as*ep^4*G[0, 1, u]*G[0, 1 - u, 1 - u, v]*Log[Q2] - 
 (21*as^3*G[1, 0, u]*G[0, 1 - u, 1 - u, v]*Log[Q2])/2 - 
 12*as^2*ep^2*G[1, 0, u]*G[0, 1 - u, 1 - u, v]*Log[Q2] + 
 as*ep^4*G[1, 0, u]*G[0, 1 - u, 1 - u, v]*Log[Q2] - 
 (447*as^3*G[1, 1, u]*G[0, 1 - u, 1 - u, v]*Log[Q2])/2 + 
 36*as^2*ep^2*G[1, 1, u]*G[0, 1 - u, 1 - u, v]*Log[Q2] - 
 as*ep^4*G[1, 1, u]*G[0, 1 - u, 1 - u, v]*Log[Q2] - 
 (42*as^3*G[1, u]*G[0, 1 - u, -u, v]*Log[Q2])/ep + 
 8*as^2*ep*G[1, u]*G[0, 1 - u, -u, v]*Log[Q2] + 
 54*as^3*G[0, 1, u]*G[0, 1 - u, -u, v]*Log[Q2] - 
 12*as^2*ep^2*G[0, 1, u]*G[0, 1 - u, -u, v]*Log[Q2] + 
 24*as^3*G[1, 0, u]*G[0, 1 - u, -u, v]*Log[Q2] + 
 144*as^3*G[1, 1, u]*G[0, 1 - u, -u, v]*Log[Q2] - 
 20*as^2*ep^2*G[1, 1, u]*G[0, 1 - u, -u, v]*Log[Q2] + 
 (12*as^3*G[1, u]*G[0, -u, 0, v]*Log[Q2])/ep - 
 4*as^2*ep*G[1, u]*G[0, -u, 0, v]*Log[Q2] + 30*as^3*G[0, 1, u]*G[0, -u, 0, v]*
  Log[Q2] - 8*as^2*ep^2*G[0, 1, u]*G[0, -u, 0, v]*Log[Q2] - 
 6*as^3*G[1, 0, u]*G[0, -u, 0, v]*Log[Q2] + 36*as^3*G[1, 1, u]*G[0, -u, 0, v]*
  Log[Q2] - 4*as^2*ep^2*G[1, 1, u]*G[0, -u, 0, v]*Log[Q2] - 
 4*as^2*G[0, -u, 1 - u, v]*Log[Q2] + (18*as^3*G[0, -u, 1 - u, v]*Log[Q2])/
  ep^2 - (24*as^3*G[0, u]*G[0, -u, 1 - u, v]*Log[Q2])/ep + 
 4*as^2*ep*G[0, u]*G[0, -u, 1 - u, v]*Log[Q2] - 
 (66*as^3*G[1, u]*G[0, -u, 1 - u, v]*Log[Q2])/ep + 
 12*as^2*ep*G[1, u]*G[0, -u, 1 - u, v]*Log[Q2] + 
 54*as^3*G[0, 0, u]*G[0, -u, 1 - u, v]*Log[Q2] - 
 8*as^2*ep^2*G[0, 0, u]*G[0, -u, 1 - u, v]*Log[Q2] + 
 4*as^2*ep^2*G[0, 1, u]*G[0, -u, 1 - u, v]*Log[Q2] - 
 12*as^3*G[1, 0, u]*G[0, -u, 1 - u, v]*Log[Q2] + 
 12*as^2*ep^2*G[1, 0, u]*G[0, -u, 1 - u, v]*Log[Q2] + 
 198*as^3*G[1, 1, u]*G[0, -u, 1 - u, v]*Log[Q2] - 
 28*as^2*ep^2*G[1, 1, u]*G[0, -u, 1 - u, v]*Log[Q2] + 
 24*as^3*G[0, 1, u]*G[0, -u, -u, v]*Log[Q2] - 
 24*as^3*G[1, 1, u]*G[0, -u, -u, v]*Log[Q2] - 8*as^2*G[1, 0, 0, u]*Log[Q2] + 
 (39*as^3*G[1, 0, 0, u]*Log[Q2])/(2*ep^2) + as*ep^2*G[1, 0, 0, u]*Log[Q2] - 
 (69*as^3*G[0, v]*G[1, 0, 0, u]*Log[Q2])/(2*ep) + 
 12*as^2*ep*G[0, v]*G[1, 0, 0, u]*Log[Q2] - as*ep^3*G[0, v]*G[1, 0, 0, u]*
  Log[Q2] + (57*as^3*G[1 - u, v]*G[1, 0, 0, u]*Log[Q2])/(2*ep) - 
 8*as^2*ep*G[1 - u, v]*G[1, 0, 0, u]*Log[Q2] + 
 as*ep^3*G[1 - u, v]*G[1, 0, 0, u]*Log[Q2] - 
 (24*as^3*G[-u, v]*G[1, 0, 0, u]*Log[Q2])/ep + 
 4*as^2*ep*G[-u, v]*G[1, 0, 0, u]*Log[Q2] + 
 (135*as^3*G[0, 0, v]*G[1, 0, 0, u]*Log[Q2])/2 - 
 20*as^2*ep^2*G[0, 0, v]*G[1, 0, 0, u]*Log[Q2] + 
 as*ep^4*G[0, 0, v]*G[1, 0, 0, u]*Log[Q2] - 
 (135*as^3*G[0, 1 - u, v]*G[1, 0, 0, u]*Log[Q2])/2 + 
 16*as^2*ep^2*G[0, 1 - u, v]*G[1, 0, 0, u]*Log[Q2] - 
 as*ep^4*G[0, 1 - u, v]*G[1, 0, 0, u]*Log[Q2] + 
 54*as^3*G[0, -u, v]*G[1, 0, 0, u]*Log[Q2] - 8*as^2*ep^2*G[0, -u, v]*
  G[1, 0, 0, u]*Log[Q2] - 24*as^3*G[1, 0, v]*G[1, 0, 0, u]*Log[Q2] + 
 4*as^2*ep^2*G[1, 0, v]*G[1, 0, 0, u]*Log[Q2] - 
 18*as^3*G[1, 1 - u, v]*G[1, 0, 0, u]*Log[Q2] + 
 4*as^2*ep^2*G[1, 1 - u, v]*G[1, 0, 0, u]*Log[Q2] + 
 (21*as^3*G[1 - u, 0, v]*G[1, 0, 0, u]*Log[Q2])/2 + 
 4*as^2*ep^2*G[1 - u, 0, v]*G[1, 0, 0, u]*Log[Q2] - 
 as*ep^4*G[1 - u, 0, v]*G[1, 0, 0, u]*Log[Q2] - 
 (285*as^3*G[1 - u, 1 - u, v]*G[1, 0, 0, u]*Log[Q2])/2 + 
 16*as^2*ep^2*G[1 - u, 1 - u, v]*G[1, 0, 0, u]*Log[Q2] + 
 as*ep^4*G[1 - u, 1 - u, v]*G[1, 0, 0, u]*Log[Q2] + 
 78*as^3*G[1 - u, -u, v]*G[1, 0, 0, u]*Log[Q2] - 
 12*as^2*ep^2*G[1 - u, -u, v]*G[1, 0, 0, u]*Log[Q2] - 
 42*as^3*G[-u, 0, v]*G[1, 0, 0, u]*Log[Q2] + 8*as^2*ep^2*G[-u, 0, v]*
  G[1, 0, 0, u]*Log[Q2] + 132*as^3*G[-u, 1 - u, v]*G[1, 0, 0, u]*Log[Q2] - 
 20*as^2*ep^2*G[-u, 1 - u, v]*G[1, 0, 0, u]*Log[Q2] - 
 36*as^3*G[-u, -u, v]*G[1, 0, 0, u]*Log[Q2] + 
 8*as^2*ep^2*G[-u, -u, v]*G[1, 0, 0, u]*Log[Q2] - 
 20*as^2*G[1, 0, 0, v]*Log[Q2] + (63*as^3*G[1, 0, 0, v]*Log[Q2])/ep^2 + 
 2*as*ep^2*G[1, 0, 0, v]*Log[Q2] - (66*as^3*G[0, u]*G[1, 0, 0, v]*Log[Q2])/
  ep + 12*as^2*ep*G[0, u]*G[1, 0, 0, v]*Log[Q2] - 
 (66*as^3*G[1, u]*G[1, 0, 0, v]*Log[Q2])/ep + 
 12*as^2*ep*G[1, u]*G[1, 0, 0, v]*Log[Q2] + 114*as^3*G[0, 0, u]*G[1, 0, 0, v]*
  Log[Q2] - 16*as^2*ep^2*G[0, 0, u]*G[1, 0, 0, v]*Log[Q2] - 
 54*as^3*G[0, 1, u]*G[1, 0, 0, v]*Log[Q2] + 16*as^2*ep^2*G[0, 1, u]*
  G[1, 0, 0, v]*Log[Q2] - 54*as^3*G[1, 0, u]*G[1, 0, 0, v]*Log[Q2] + 
 16*as^2*ep^2*G[1, 0, u]*G[1, 0, 0, v]*Log[Q2] + 
 114*as^3*G[1, 1, u]*G[1, 0, 0, v]*Log[Q2] - 16*as^2*ep^2*G[1, 1, u]*
  G[1, 0, 0, v]*Log[Q2] - 8*as^2*G[1, 0, 1, u]*Log[Q2] + 
 (39*as^3*G[1, 0, 1, u]*Log[Q2])/(2*ep^2) + as*ep^2*G[1, 0, 1, u]*Log[Q2] - 
 (69*as^3*G[0, v]*G[1, 0, 1, u]*Log[Q2])/(2*ep) + 
 12*as^2*ep*G[0, v]*G[1, 0, 1, u]*Log[Q2] - as*ep^3*G[0, v]*G[1, 0, 1, u]*
  Log[Q2] - (33*as^3*G[1 - u, v]*G[1, 0, 1, u]*Log[Q2])/(2*ep) + 
 8*as^2*ep*G[1 - u, v]*G[1, 0, 1, u]*Log[Q2] - 
 as*ep^3*G[1 - u, v]*G[1, 0, 1, u]*Log[Q2] + 
 (6*as^3*G[-u, v]*G[1, 0, 1, u]*Log[Q2])/ep - 
 4*as^2*ep*G[-u, v]*G[1, 0, 1, u]*Log[Q2] + 
 (135*as^3*G[0, 0, v]*G[1, 0, 1, u]*Log[Q2])/2 - 
 20*as^2*ep^2*G[0, 0, v]*G[1, 0, 1, u]*Log[Q2] + 
 as*ep^4*G[0, 0, v]*G[1, 0, 1, u]*Log[Q2] - 18*as^3*G[0, 1, v]*G[1, 0, 1, u]*
  Log[Q2] + 4*as^2*ep^2*G[0, 1, v]*G[1, 0, 1, u]*Log[Q2] + 
 (135*as^3*G[0, 1 - u, v]*G[1, 0, 1, u]*Log[Q2])/2 - 
 20*as^2*ep^2*G[0, 1 - u, v]*G[1, 0, 1, u]*Log[Q2] + 
 as*ep^4*G[0, 1 - u, v]*G[1, 0, 1, u]*Log[Q2] + 
 4*as^2*ep^2*G[0, -u, v]*G[1, 0, 1, u]*Log[Q2] - 
 42*as^3*G[1, 0, v]*G[1, 0, 1, u]*Log[Q2] + 8*as^2*ep^2*G[1, 0, v]*
  G[1, 0, 1, u]*Log[Q2] + 36*as^3*G[1, 1, v]*G[1, 0, 1, u]*Log[Q2] - 
 8*as^2*ep^2*G[1, 1, v]*G[1, 0, 1, u]*Log[Q2] - 
 36*as^3*G[1, 1 - u, v]*G[1, 0, 1, u]*Log[Q2] + 
 8*as^2*ep^2*G[1, 1 - u, v]*G[1, 0, 1, u]*Log[Q2] + 
 (111*as^3*G[1 - u, 0, v]*G[1, 0, 1, u]*Log[Q2])/2 - 
 12*as^2*ep^2*G[1 - u, 0, v]*G[1, 0, 1, u]*Log[Q2] + 
 as*ep^4*G[1 - u, 0, v]*G[1, 0, 1, u]*Log[Q2] + 
 36*as^3*G[1 - u, 1, v]*G[1, 0, 1, u]*Log[Q2] - 
 8*as^2*ep^2*G[1 - u, 1, v]*G[1, 0, 1, u]*Log[Q2] + 
 (327*as^3*G[1 - u, 1 - u, v]*G[1, 0, 1, u]*Log[Q2])/2 - 
 44*as^2*ep^2*G[1 - u, 1 - u, v]*G[1, 0, 1, u]*Log[Q2] + 
 as*ep^4*G[1 - u, 1 - u, v]*G[1, 0, 1, u]*Log[Q2] - 
 30*as^3*G[1 - u, -u, v]*G[1, 0, 1, u]*Log[Q2] + 
 8*as^2*ep^2*G[1 - u, -u, v]*G[1, 0, 1, u]*Log[Q2] - 
 42*as^3*G[-u, 0, v]*G[1, 0, 1, u]*Log[Q2] + 8*as^2*ep^2*G[-u, 0, v]*
  G[1, 0, 1, u]*Log[Q2] - 66*as^3*G[-u, 1 - u, v]*G[1, 0, 1, u]*Log[Q2] + 
 20*as^2*ep^2*G[-u, 1 - u, v]*G[1, 0, 1, u]*Log[Q2] - 
 4*as^2*G[1, 0, 1 - u, v]*Log[Q2] + (18*as^3*G[1, 0, 1 - u, v]*Log[Q2])/
  ep^2 + (12*as^3*G[0, u]*G[1, 0, 1 - u, v]*Log[Q2])/ep - 
 4*as^2*ep*G[0, u]*G[1, 0, 1 - u, v]*Log[Q2] - 
 (24*as^3*G[1, u]*G[1, 0, 1 - u, v]*Log[Q2])/ep + 
 4*as^2*ep*G[1, u]*G[1, 0, 1 - u, v]*Log[Q2] - 
 42*as^3*G[0, 0, u]*G[1, 0, 1 - u, v]*Log[Q2] + 
 8*as^2*ep^2*G[0, 0, u]*G[1, 0, 1 - u, v]*Log[Q2] - 
 78*as^3*G[0, 1, u]*G[1, 0, 1 - u, v]*Log[Q2] + 
 16*as^2*ep^2*G[0, 1, u]*G[1, 0, 1 - u, v]*Log[Q2] + 
 48*as^3*G[1, 0, u]*G[1, 0, 1 - u, v]*Log[Q2] - 
 12*as^2*ep^2*G[1, 0, u]*G[1, 0, 1 - u, v]*Log[Q2] + 
 36*as^3*G[1, 1, u]*G[1, 0, 1 - u, v]*Log[Q2] - 
 4*as^2*ep^2*G[1, 1, u]*G[1, 0, 1 - u, v]*Log[Q2] - 
 18*as^3*G[0, 1, u]*G[1, 0, -u, v]*Log[Q2] + 
 4*as^2*ep^2*G[0, 1, u]*G[1, 0, -u, v]*Log[Q2] + 
 36*as^3*G[1, 0, u]*G[1, 0, -u, v]*Log[Q2] - 
 8*as^2*ep^2*G[1, 0, u]*G[1, 0, -u, v]*Log[Q2] + 
 18*as^3*G[1, 1, u]*G[1, 0, -u, v]*Log[Q2] - 
 4*as^2*ep^2*G[1, 1, u]*G[1, 0, -u, v]*Log[Q2] + 
 4*as^2*G[1, 1, 0, u]*Log[Q2] - (15*as^3*G[1, 1, 0, u]*Log[Q2])/(2*ep^2) - 
 as*ep^2*G[1, 1, 0, u]*Log[Q2] + (21*as^3*G[0, v]*G[1, 1, 0, u]*Log[Q2])/
  (2*ep) - 4*as^2*ep*G[0, v]*G[1, 1, 0, u]*Log[Q2] + 
 as*ep^3*G[0, v]*G[1, 1, 0, u]*Log[Q2] + 
 (183*as^3*G[1 - u, v]*G[1, 1, 0, u]*Log[Q2])/(2*ep) - 
 16*as^2*ep*G[1 - u, v]*G[1, 1, 0, u]*Log[Q2] - 
 as*ep^3*G[1 - u, v]*G[1, 1, 0, u]*Log[Q2] - 
 (66*as^3*G[-u, v]*G[1, 1, 0, u]*Log[Q2])/ep + 
 12*as^2*ep*G[-u, v]*G[1, 1, 0, u]*Log[Q2] - 
 (39*as^3*G[0, 0, v]*G[1, 1, 0, u]*Log[Q2])/2 + 
 4*as^2*ep^2*G[0, 0, v]*G[1, 1, 0, u]*Log[Q2] - 
 as*ep^4*G[0, 0, v]*G[1, 1, 0, u]*Log[Q2] + 18*as^3*G[0, 1, v]*G[1, 1, 0, u]*
  Log[Q2] - 4*as^2*ep^2*G[0, 1, v]*G[1, 1, 0, u]*Log[Q2] - 
 (9*as^3*G[0, 1 - u, v]*G[1, 1, 0, u]*Log[Q2])/2 - 
 12*as^2*ep^2*G[0, 1 - u, v]*G[1, 1, 0, u]*Log[Q2] + 
 as*ep^4*G[0, 1 - u, v]*G[1, 1, 0, u]*Log[Q2] - 
 12*as^3*G[0, -u, v]*G[1, 1, 0, u]*Log[Q2] + 12*as^2*ep^2*G[0, -u, v]*
  G[1, 1, 0, u]*Log[Q2] + 30*as^3*G[1, 0, v]*G[1, 1, 0, u]*Log[Q2] - 
 8*as^2*ep^2*G[1, 0, v]*G[1, 1, 0, u]*Log[Q2] - 
 36*as^3*G[1, 1, v]*G[1, 1, 0, u]*Log[Q2] + 8*as^2*ep^2*G[1, 1, v]*
  G[1, 1, 0, u]*Log[Q2] - 18*as^3*G[1, 1 - u, v]*G[1, 1, 0, u]*Log[Q2] + 
 4*as^2*ep^2*G[1, 1 - u, v]*G[1, 1, 0, u]*Log[Q2] - 
 (213*as^3*G[1 - u, 0, v]*G[1, 1, 0, u]*Log[Q2])/2 + 
 16*as^2*ep^2*G[1 - u, 0, v]*G[1, 1, 0, u]*Log[Q2] + 
 as*ep^4*G[1 - u, 0, v]*G[1, 1, 0, u]*Log[Q2] + 
 36*as^3*G[1 - u, 1, v]*G[1, 1, 0, u]*Log[Q2] - 
 8*as^2*ep^2*G[1 - u, 1, v]*G[1, 1, 0, u]*Log[Q2] - 
 (339*as^3*G[1 - u, 1 - u, v]*G[1, 1, 0, u]*Log[Q2])/2 + 
 16*as^2*ep^2*G[1 - u, 1 - u, v]*G[1, 1, 0, u]*Log[Q2] - 
 as*ep^4*G[1 - u, 1 - u, v]*G[1, 1, 0, u]*Log[Q2] + 
 144*as^3*G[1 - u, -u, v]*G[1, 1, 0, u]*Log[Q2] - 
 20*as^2*ep^2*G[1 - u, -u, v]*G[1, 1, 0, u]*Log[Q2] + 
 72*as^3*G[-u, 0, v]*G[1, 1, 0, u]*Log[Q2] - 12*as^2*ep^2*G[-u, 0, v]*
  G[1, 1, 0, u]*Log[Q2] + 18*as^3*G[-u, 1 - u, v]*G[1, 1, 0, u]*Log[Q2] + 
 12*as^2*ep^2*G[-u, 1 - u, v]*G[1, 1, 0, u]*Log[Q2] + 
 12*as^3*G[-u, -u, v]*G[1, 1, 0, u]*Log[Q2] - 
 8*as^2*ep^2*G[-u, -u, v]*G[1, 1, 0, u]*Log[Q2] - 
 36*as^3*G[0, 0, u]*G[1, 1, 0, v]*Log[Q2] + 8*as^2*ep^2*G[0, 0, u]*
  G[1, 1, 0, v]*Log[Q2] + 36*as^3*G[0, 1, u]*G[1, 1, 0, v]*Log[Q2] - 
 8*as^2*ep^2*G[0, 1, u]*G[1, 1, 0, v]*Log[Q2] + 
 36*as^3*G[1, 0, u]*G[1, 1, 0, v]*Log[Q2] - 8*as^2*ep^2*G[1, 0, u]*
  G[1, 1, 0, v]*Log[Q2] - 36*as^3*G[1, 1, u]*G[1, 1, 0, v]*Log[Q2] + 
 8*as^2*ep^2*G[1, 1, u]*G[1, 1, 0, v]*Log[Q2] + 
 12*as^2*G[1, 1, 1, u]*Log[Q2] - (87*as^3*G[1, 1, 1, u]*Log[Q2])/(2*ep^2) - 
 as*ep^2*G[1, 1, 1, u]*Log[Q2] + (189*as^3*G[0, v]*G[1, 1, 1, u]*Log[Q2])/
  (2*ep) - 20*as^2*ep*G[0, v]*G[1, 1, 1, u]*Log[Q2] + 
 as*ep^3*G[0, v]*G[1, 1, 1, u]*Log[Q2] + 
 (189*as^3*G[1 - u, v]*G[1, 1, 1, u]*Log[Q2])/(2*ep) - 
 20*as^2*ep*G[1 - u, v]*G[1, 1, 1, u]*Log[Q2] + 
 as*ep^3*G[1 - u, v]*G[1, 1, 1, u]*Log[Q2] - 
 (153*as^3*G[-u, v]*G[1, 1, 1, u]*Log[Q2])/ep + 
 36*as^2*ep*G[-u, v]*G[1, 1, 1, u]*Log[Q2] - 2*as*ep^3*G[-u, v]*G[1, 1, 1, u]*
  Log[Q2] - (447*as^3*G[0, 0, v]*G[1, 1, 1, u]*Log[Q2])/2 + 
 36*as^2*ep^2*G[0, 0, v]*G[1, 1, 1, u]*Log[Q2] - 
 as*ep^4*G[0, 0, v]*G[1, 1, 1, u]*Log[Q2] - 
 (447*as^3*G[0, 1 - u, v]*G[1, 1, 1, u]*Log[Q2])/2 + 
 36*as^2*ep^2*G[0, 1 - u, v]*G[1, 1, 1, u]*Log[Q2] - 
 as*ep^4*G[0, 1 - u, v]*G[1, 1, 1, u]*Log[Q2] + 
 198*as^3*G[0, -u, v]*G[1, 1, 1, u]*Log[Q2] - 
 28*as^2*ep^2*G[0, -u, v]*G[1, 1, 1, u]*Log[Q2] + 
 36*as^3*G[1, 0, v]*G[1, 1, 1, u]*Log[Q2] - 4*as^2*ep^2*G[1, 0, v]*
  G[1, 1, 1, u]*Log[Q2] - (447*as^3*G[1 - u, 0, v]*G[1, 1, 1, u]*Log[Q2])/2 + 
 36*as^2*ep^2*G[1 - u, 0, v]*G[1, 1, 1, u]*Log[Q2] - 
 as*ep^4*G[1 - u, 0, v]*G[1, 1, 1, u]*Log[Q2] - 
 (447*as^3*G[1 - u, 1 - u, v]*G[1, 1, 1, u]*Log[Q2])/2 + 
 36*as^2*ep^2*G[1 - u, 1 - u, v]*G[1, 1, 1, u]*Log[Q2] - 
 as*ep^4*G[1 - u, 1 - u, v]*G[1, 1, 1, u]*Log[Q2] + 
 351*as^3*G[1 - u, -u, v]*G[1, 1, 1, u]*Log[Q2] - 
 64*as^2*ep^2*G[1 - u, -u, v]*G[1, 1, 1, u]*Log[Q2] + 
 2*as*ep^4*G[1 - u, -u, v]*G[1, 1, 1, u]*Log[Q2] + 
 198*as^3*G[-u, 0, v]*G[1, 1, 1, u]*Log[Q2] - 
 28*as^2*ep^2*G[-u, 0, v]*G[1, 1, 1, u]*Log[Q2] + 
 387*as^3*G[-u, 1 - u, v]*G[1, 1, 1, u]*Log[Q2] - 
 68*as^2*ep^2*G[-u, 1 - u, v]*G[1, 1, 1, u]*Log[Q2] + 
 2*as*ep^4*G[-u, 1 - u, v]*G[1, 1, 1, u]*Log[Q2] - 
 288*as^3*G[-u, -u, v]*G[1, 1, 1, u]*Log[Q2] + 
 48*as^2*ep^2*G[-u, -u, v]*G[1, 1, 1, u]*Log[Q2] + 
 36*as^3*G[0, 1, u]*G[1, 1, 1 - u, v]*Log[Q2] - 
 8*as^2*ep^2*G[0, 1, u]*G[1, 1, 1 - u, v]*Log[Q2] - 
 36*as^3*G[1, 0, u]*G[1, 1, 1 - u, v]*Log[Q2] + 
 8*as^2*ep^2*G[1, 0, u]*G[1, 1, 1 - u, v]*Log[Q2] - 
 4*as^2*G[1, 1 - u, 0, v]*Log[Q2] + (18*as^3*G[1, 1 - u, 0, v]*Log[Q2])/
  ep^2 + (12*as^3*G[0, u]*G[1, 1 - u, 0, v]*Log[Q2])/ep - 
 4*as^2*ep*G[0, u]*G[1, 1 - u, 0, v]*Log[Q2] - 
 (24*as^3*G[1, u]*G[1, 1 - u, 0, v]*Log[Q2])/ep + 
 4*as^2*ep*G[1, u]*G[1, 1 - u, 0, v]*Log[Q2] - 
 24*as^3*G[0, 0, u]*G[1, 1 - u, 0, v]*Log[Q2] + 
 4*as^2*ep^2*G[0, 0, u]*G[1, 1 - u, 0, v]*Log[Q2] - 
 42*as^3*G[0, 1, u]*G[1, 1 - u, 0, v]*Log[Q2] + 
 8*as^2*ep^2*G[0, 1, u]*G[1, 1 - u, 0, v]*Log[Q2] + 
 30*as^3*G[1, 0, u]*G[1, 1 - u, 0, v]*Log[Q2] - 
 8*as^2*ep^2*G[1, 0, u]*G[1, 1 - u, 0, v]*Log[Q2] + 
 36*as^3*G[1, 1, u]*G[1, 1 - u, 0, v]*Log[Q2] - 
 4*as^2*ep^2*G[1, 1, u]*G[1, 1 - u, 0, v]*Log[Q2] - 
 36*as^3*G[1, 0, u]*G[1, 1 - u, 1 - u, v]*Log[Q2] + 
 8*as^2*ep^2*G[1, 0, u]*G[1, 1 - u, 1 - u, v]*Log[Q2] - 
 18*as^3*G[0, 1, u]*G[1, 1 - u, -u, v]*Log[Q2] + 
 4*as^2*ep^2*G[0, 1, u]*G[1, 1 - u, -u, v]*Log[Q2] + 
 36*as^3*G[1, 0, u]*G[1, 1 - u, -u, v]*Log[Q2] - 
 8*as^2*ep^2*G[1, 0, u]*G[1, 1 - u, -u, v]*Log[Q2] + 
 18*as^3*G[1, 1, u]*G[1, 1 - u, -u, v]*Log[Q2] - 
 4*as^2*ep^2*G[1, 1, u]*G[1, 1 - u, -u, v]*Log[Q2] + 
 12*as^2*G[1 - u, 0, 0, v]*Log[Q2] - (87*as^3*G[1 - u, 0, 0, v]*Log[Q2])/
  (2*ep^2) - as*ep^2*G[1 - u, 0, 0, v]*Log[Q2] + 
 (63*as^3*G[0, u]*G[1 - u, 0, 0, v]*Log[Q2])/(2*ep) - 
 as*ep^3*G[0, u]*G[1 - u, 0, 0, v]*Log[Q2] + 
 (189*as^3*G[1, u]*G[1 - u, 0, 0, v]*Log[Q2])/(2*ep) - 
 20*as^2*ep*G[1, u]*G[1 - u, 0, 0, v]*Log[Q2] + 
 as*ep^3*G[1, u]*G[1 - u, 0, 0, v]*Log[Q2] - 
 (93*as^3*G[0, 0, u]*G[1 - u, 0, 0, v]*Log[Q2])/2 - 
 4*as^2*ep^2*G[0, 0, u]*G[1 - u, 0, 0, v]*Log[Q2] + 
 as*ep^4*G[0, 0, u]*G[1 - u, 0, 0, v]*Log[Q2] + 
 (219*as^3*G[0, 1, u]*G[1 - u, 0, 0, v]*Log[Q2])/2 - 
 28*as^2*ep^2*G[0, 1, u]*G[1 - u, 0, 0, v]*Log[Q2] + 
 as*ep^4*G[0, 1, u]*G[1 - u, 0, 0, v]*Log[Q2] + 
 (81*as^3*G[1, 0, u]*G[1 - u, 0, 0, v]*Log[Q2])/2 - 
 8*as^2*ep^2*G[1, 0, u]*G[1 - u, 0, 0, v]*Log[Q2] - 
 as*ep^4*G[1, 0, u]*G[1 - u, 0, 0, v]*Log[Q2] - 
 (447*as^3*G[1, 1, u]*G[1 - u, 0, 0, v]*Log[Q2])/2 + 
 36*as^2*ep^2*G[1, 1, u]*G[1 - u, 0, 0, v]*Log[Q2] - 
 as*ep^4*G[1, 1, u]*G[1 - u, 0, 0, v]*Log[Q2] + 
 12*as^2*G[1 - u, 0, 1 - u, v]*Log[Q2] - 
 (87*as^3*G[1 - u, 0, 1 - u, v]*Log[Q2])/(2*ep^2) - 
 as*ep^2*G[1 - u, 0, 1 - u, v]*Log[Q2] - 
 (9*as^3*G[0, u]*G[1 - u, 0, 1 - u, v]*Log[Q2])/(2*ep) + 
 8*as^2*ep*G[0, u]*G[1 - u, 0, 1 - u, v]*Log[Q2] - 
 as*ep^3*G[0, u]*G[1 - u, 0, 1 - u, v]*Log[Q2] + 
 (189*as^3*G[1, u]*G[1 - u, 0, 1 - u, v]*Log[Q2])/(2*ep) - 
 20*as^2*ep*G[1, u]*G[1 - u, 0, 1 - u, v]*Log[Q2] + 
 as*ep^3*G[1, u]*G[1 - u, 0, 1 - u, v]*Log[Q2] + 
 (63*as^3*G[0, 0, u]*G[1 - u, 0, 1 - u, v]*Log[Q2])/2 - 
 16*as^2*ep^2*G[0, 0, u]*G[1 - u, 0, 1 - u, v]*Log[Q2] + 
 as*ep^4*G[0, 0, u]*G[1 - u, 0, 1 - u, v]*Log[Q2] + 
 (171*as^3*G[0, 1, u]*G[1 - u, 0, 1 - u, v]*Log[Q2])/2 - 
 20*as^2*ep^2*G[0, 1, u]*G[1 - u, 0, 1 - u, v]*Log[Q2] + 
 as*ep^4*G[0, 1, u]*G[1 - u, 0, 1 - u, v]*Log[Q2] - 
 (117*as^3*G[1, 0, u]*G[1 - u, 0, 1 - u, v]*Log[Q2])/2 + 
 4*as^2*ep^2*G[1, 0, u]*G[1 - u, 0, 1 - u, v]*Log[Q2] + 
 as*ep^4*G[1, 0, u]*G[1 - u, 0, 1 - u, v]*Log[Q2] - 
 (447*as^3*G[1, 1, u]*G[1 - u, 0, 1 - u, v]*Log[Q2])/2 + 
 36*as^2*ep^2*G[1, 1, u]*G[1 - u, 0, 1 - u, v]*Log[Q2] - 
 as*ep^4*G[1, 1, u]*G[1 - u, 0, 1 - u, v]*Log[Q2] - 
 (42*as^3*G[1, u]*G[1 - u, 0, -u, v]*Log[Q2])/ep + 
 8*as^2*ep*G[1, u]*G[1 - u, 0, -u, v]*Log[Q2] - 
 36*as^3*G[0, 1, u]*G[1 - u, 0, -u, v]*Log[Q2] + 
 8*as^2*ep^2*G[0, 1, u]*G[1 - u, 0, -u, v]*Log[Q2] - 
 12*as^3*G[1, 0, u]*G[1 - u, 0, -u, v]*Log[Q2] + 
 8*as^2*ep^2*G[1, 0, u]*G[1 - u, 0, -u, v]*Log[Q2] + 
 162*as^3*G[1, 1, u]*G[1 - u, 0, -u, v]*Log[Q2] - 
 24*as^2*ep^2*G[1, 1, u]*G[1 - u, 0, -u, v]*Log[Q2] - 
 4*as^2*G[1 - u, 1, 0, v]*Log[Q2] + (18*as^3*G[1 - u, 1, 0, v]*Log[Q2])/
  ep^2 - (24*as^3*G[0, u]*G[1 - u, 1, 0, v]*Log[Q2])/ep + 
 4*as^2*ep*G[0, u]*G[1 - u, 1, 0, v]*Log[Q2] + 
 (12*as^3*G[1, u]*G[1 - u, 1, 0, v]*Log[Q2])/ep - 
 4*as^2*ep*G[1, u]*G[1 - u, 1, 0, v]*Log[Q2] + 
 54*as^3*G[0, 0, u]*G[1 - u, 1, 0, v]*Log[Q2] - 
 8*as^2*ep^2*G[0, 0, u]*G[1 - u, 1, 0, v]*Log[Q2] + 
 30*as^3*G[0, 1, u]*G[1 - u, 1, 0, v]*Log[Q2] - 
 8*as^2*ep^2*G[0, 1, u]*G[1 - u, 1, 0, v]*Log[Q2] - 
 42*as^3*G[1, 0, u]*G[1 - u, 1, 0, v]*Log[Q2] + 
 8*as^2*ep^2*G[1, 0, u]*G[1 - u, 1, 0, v]*Log[Q2] - 
 42*as^3*G[1, 1, u]*G[1 - u, 1, 0, v]*Log[Q2] + 
 8*as^2*ep^2*G[1, 1, u]*G[1 - u, 1, 0, v]*Log[Q2] + 
 36*as^3*G[0, 1, u]*G[1 - u, 1, 1 - u, v]*Log[Q2] - 
 8*as^2*ep^2*G[0, 1, u]*G[1 - u, 1, 1 - u, v]*Log[Q2] + 
 36*as^3*G[1, 0, u]*G[1 - u, 1, 1 - u, v]*Log[Q2] - 
 8*as^2*ep^2*G[1, 0, u]*G[1 - u, 1, 1 - u, v]*Log[Q2] + 
 12*as^2*G[1 - u, 1 - u, 0, v]*Log[Q2] - 
 (87*as^3*G[1 - u, 1 - u, 0, v]*Log[Q2])/(2*ep^2) - 
 as*ep^2*G[1 - u, 1 - u, 0, v]*Log[Q2] + 
 (45*as^3*G[0, u]*G[1 - u, 1 - u, 0, v]*Log[Q2])/(2*ep) - 
 4*as^2*ep*G[0, u]*G[1 - u, 1 - u, 0, v]*Log[Q2] + 
 as*ep^3*G[0, u]*G[1 - u, 1 - u, 0, v]*Log[Q2] + 
 (189*as^3*G[1, u]*G[1 - u, 1 - u, 0, v]*Log[Q2])/(2*ep) - 
 20*as^2*ep*G[1, u]*G[1 - u, 1 - u, 0, v]*Log[Q2] + 
 as*ep^3*G[1, u]*G[1 - u, 1 - u, 0, v]*Log[Q2] - 
 (27*as^3*G[0, 0, u]*G[1 - u, 1 - u, 0, v]*Log[Q2])/2 - 
 as*ep^4*G[0, 0, u]*G[1 - u, 1 - u, 0, v]*Log[Q2] + 
 (123*as^3*G[0, 1, u]*G[1 - u, 1 - u, 0, v]*Log[Q2])/2 - 
 12*as^2*ep^2*G[0, 1, u]*G[1 - u, 1 - u, 0, v]*Log[Q2] + 
 as*ep^4*G[0, 1, u]*G[1 - u, 1 - u, 0, v]*Log[Q2] - 
 (129*as^3*G[1, 0, u]*G[1 - u, 1 - u, 0, v]*Log[Q2])/2 + 
 8*as^2*ep^2*G[1, 0, u]*G[1 - u, 1 - u, 0, v]*Log[Q2] + 
 as*ep^4*G[1, 0, u]*G[1 - u, 1 - u, 0, v]*Log[Q2] - 
 (447*as^3*G[1, 1, u]*G[1 - u, 1 - u, 0, v]*Log[Q2])/2 + 
 36*as^2*ep^2*G[1, 1, u]*G[1 - u, 1 - u, 0, v]*Log[Q2] - 
 as*ep^4*G[1, 1, u]*G[1 - u, 1 - u, 0, v]*Log[Q2] + 
 12*as^2*G[1 - u, 1 - u, 1 - u, v]*Log[Q2] - 
 (87*as^3*G[1 - u, 1 - u, 1 - u, v]*Log[Q2])/(2*ep^2) - 
 as*ep^2*G[1 - u, 1 - u, 1 - u, v]*Log[Q2] + 
 (189*as^3*G[0, u]*G[1 - u, 1 - u, 1 - u, v]*Log[Q2])/(2*ep) - 
 20*as^2*ep*G[0, u]*G[1 - u, 1 - u, 1 - u, v]*Log[Q2] + 
 as*ep^3*G[0, u]*G[1 - u, 1 - u, 1 - u, v]*Log[Q2] + 
 (189*as^3*G[1, u]*G[1 - u, 1 - u, 1 - u, v]*Log[Q2])/(2*ep) - 
 20*as^2*ep*G[1, u]*G[1 - u, 1 - u, 1 - u, v]*Log[Q2] + 
 as*ep^3*G[1, u]*G[1 - u, 1 - u, 1 - u, v]*Log[Q2] - 
 (447*as^3*G[0, 0, u]*G[1 - u, 1 - u, 1 - u, v]*Log[Q2])/2 + 
 36*as^2*ep^2*G[0, 0, u]*G[1 - u, 1 - u, 1 - u, v]*Log[Q2] - 
 as*ep^4*G[0, 0, u]*G[1 - u, 1 - u, 1 - u, v]*Log[Q2] + 
 (291*as^3*G[0, 1, u]*G[1 - u, 1 - u, 1 - u, v]*Log[Q2])/2 - 
 36*as^2*ep^2*G[0, 1, u]*G[1 - u, 1 - u, 1 - u, v]*Log[Q2] + 
 as*ep^4*G[0, 1, u]*G[1 - u, 1 - u, 1 - u, v]*Log[Q2] - 
 (411*as^3*G[1, 0, u]*G[1 - u, 1 - u, 1 - u, v]*Log[Q2])/2 + 
 28*as^2*ep^2*G[1, 0, u]*G[1 - u, 1 - u, 1 - u, v]*Log[Q2] - 
 as*ep^4*G[1, 0, u]*G[1 - u, 1 - u, 1 - u, v]*Log[Q2] - 
 (447*as^3*G[1, 1, u]*G[1 - u, 1 - u, 1 - u, v]*Log[Q2])/2 + 
 36*as^2*ep^2*G[1, 1, u]*G[1 - u, 1 - u, 1 - u, v]*Log[Q2] - 
 as*ep^4*G[1, 1, u]*G[1 - u, 1 - u, 1 - u, v]*Log[Q2] - 
 (123*as^3*G[1, u]*G[1 - u, 1 - u, -u, v]*Log[Q2])/ep + 
 32*as^2*ep*G[1, u]*G[1 - u, 1 - u, -u, v]*Log[Q2] - 
 2*as*ep^3*G[1, u]*G[1 - u, 1 - u, -u, v]*Log[Q2] - 
 42*as^3*G[0, 1, u]*G[1 - u, 1 - u, -u, v]*Log[Q2] + 
 8*as^2*ep^2*G[0, 1, u]*G[1 - u, 1 - u, -u, v]*Log[Q2] + 
 114*as^3*G[1, 0, u]*G[1 - u, 1 - u, -u, v]*Log[Q2] - 
 16*as^2*ep^2*G[1, 0, u]*G[1 - u, 1 - u, -u, v]*Log[Q2] + 
 387*as^3*G[1, 1, u]*G[1 - u, 1 - u, -u, v]*Log[Q2] - 
 72*as^2*ep^2*G[1, 1, u]*G[1 - u, 1 - u, -u, v]*Log[Q2] + 
 2*as*ep^4*G[1, 1, u]*G[1 - u, 1 - u, -u, v]*Log[Q2] - 
 (42*as^3*G[1, u]*G[1 - u, -u, 0, v]*Log[Q2])/ep + 
 8*as^2*ep*G[1, u]*G[1 - u, -u, 0, v]*Log[Q2] - 
 66*as^3*G[0, 1, u]*G[1 - u, -u, 0, v]*Log[Q2] + 
 12*as^2*ep^2*G[0, 1, u]*G[1 - u, -u, 0, v]*Log[Q2] - 
 24*as^3*G[1, 0, u]*G[1 - u, -u, 0, v]*Log[Q2] + 
 8*as^2*ep^2*G[1, 0, u]*G[1 - u, -u, 0, v]*Log[Q2] + 
 162*as^3*G[1, 1, u]*G[1 - u, -u, 0, v]*Log[Q2] - 
 24*as^2*ep^2*G[1, 1, u]*G[1 - u, -u, 0, v]*Log[Q2] - 
 16*as^2*G[1 - u, -u, 1 - u, v]*Log[Q2] + 
 (45*as^3*G[1 - u, -u, 1 - u, v]*Log[Q2])/ep^2 + 
 2*as*ep^2*G[1 - u, -u, 1 - u, v]*Log[Q2] - 
 (42*as^3*G[0, u]*G[1 - u, -u, 1 - u, v]*Log[Q2])/ep + 
 8*as^2*ep*G[0, u]*G[1 - u, -u, 1 - u, v]*Log[Q2] - 
 (129*as^3*G[1, u]*G[1 - u, -u, 1 - u, v]*Log[Q2])/ep + 
 32*as^2*ep*G[1, u]*G[1 - u, -u, 1 - u, v]*Log[Q2] - 
 2*as*ep^3*G[1, u]*G[1 - u, -u, 1 - u, v]*Log[Q2] + 
 78*as^3*G[0, 0, u]*G[1 - u, -u, 1 - u, v]*Log[Q2] - 
 12*as^2*ep^2*G[0, 0, u]*G[1 - u, -u, 1 - u, v]*Log[Q2] - 
 30*as^3*G[0, 1, u]*G[1 - u, -u, 1 - u, v]*Log[Q2] + 
 8*as^2*ep^2*G[0, 1, u]*G[1 - u, -u, 1 - u, v]*Log[Q2] + 
 144*as^3*G[1, 0, u]*G[1 - u, -u, 1 - u, v]*Log[Q2] - 
 20*as^2*ep^2*G[1, 0, u]*G[1 - u, -u, 1 - u, v]*Log[Q2] + 
 351*as^3*G[1, 1, u]*G[1 - u, -u, 1 - u, v]*Log[Q2] - 
 64*as^2*ep^2*G[1, 1, u]*G[1 - u, -u, 1 - u, v]*Log[Q2] + 
 2*as*ep^4*G[1, 1, u]*G[1 - u, -u, 1 - u, v]*Log[Q2] + 
 (72*as^3*G[1, u]*G[1 - u, -u, -u, v]*Log[Q2])/ep - 
 16*as^2*ep*G[1, u]*G[1 - u, -u, -u, v]*Log[Q2] + 
 36*as^3*G[0, 1, u]*G[1 - u, -u, -u, v]*Log[Q2] - 
 8*as^2*ep^2*G[0, 1, u]*G[1 - u, -u, -u, v]*Log[Q2] - 
 24*as^3*G[1, 0, u]*G[1 - u, -u, -u, v]*Log[Q2] - 
 324*as^3*G[1, 1, u]*G[1 - u, -u, -u, v]*Log[Q2] + 
 56*as^2*ep^2*G[1, 1, u]*G[1 - u, -u, -u, v]*Log[Q2] - 
 (24*as^3*G[1, u]*G[-u, 0, 0, v]*Log[Q2])/ep + 
 4*as^2*ep*G[1, u]*G[-u, 0, 0, v]*Log[Q2] - 60*as^3*G[0, 1, u]*G[-u, 0, 0, v]*
  Log[Q2] + 12*as^2*ep^2*G[0, 1, u]*G[-u, 0, 0, v]*Log[Q2] - 
 42*as^3*G[1, 0, u]*G[-u, 0, 0, v]*Log[Q2] + 
 8*as^2*ep^2*G[1, 0, u]*G[-u, 0, 0, v]*Log[Q2] + 
 114*as^3*G[1, 1, u]*G[-u, 0, 0, v]*Log[Q2] - 
 16*as^2*ep^2*G[1, 1, u]*G[-u, 0, 0, v]*Log[Q2] - 
 4*as^2*G[-u, 0, 1 - u, v]*Log[Q2] + (18*as^3*G[-u, 0, 1 - u, v]*Log[Q2])/
  ep^2 + (12*as^3*G[0, u]*G[-u, 0, 1 - u, v]*Log[Q2])/ep - 
 4*as^2*ep*G[0, u]*G[-u, 0, 1 - u, v]*Log[Q2] - 
 (66*as^3*G[1, u]*G[-u, 0, 1 - u, v]*Log[Q2])/ep + 
 12*as^2*ep*G[1, u]*G[-u, 0, 1 - u, v]*Log[Q2] - 
 24*as^3*G[0, 0, u]*G[-u, 0, 1 - u, v]*Log[Q2] + 
 4*as^2*ep^2*G[0, 0, u]*G[-u, 0, 1 - u, v]*Log[Q2] - 
 78*as^3*G[0, 1, u]*G[-u, 0, 1 - u, v]*Log[Q2] + 
 16*as^2*ep^2*G[0, 1, u]*G[-u, 0, 1 - u, v]*Log[Q2] - 
 18*as^3*G[1, 0, u]*G[-u, 0, 1 - u, v]*Log[Q2] + 
 8*as^2*ep^2*G[1, 0, u]*G[-u, 0, 1 - u, v]*Log[Q2] + 
 198*as^3*G[1, 1, u]*G[-u, 0, 1 - u, v]*Log[Q2] - 
 28*as^2*ep^2*G[1, 1, u]*G[-u, 0, 1 - u, v]*Log[Q2] + 
 78*as^3*G[0, 1, u]*G[-u, 0, -u, v]*Log[Q2] - 
 12*as^2*ep^2*G[0, 1, u]*G[-u, 0, -u, v]*Log[Q2] + 
 54*as^3*G[1, 0, u]*G[-u, 0, -u, v]*Log[Q2] - 
 12*as^2*ep^2*G[1, 0, u]*G[-u, 0, -u, v]*Log[Q2] - 
 24*as^3*G[1, 1, u]*G[-u, 0, -u, v]*Log[Q2] - 
 4*as^2*G[-u, 1 - u, 0, v]*Log[Q2] + (18*as^3*G[-u, 1 - u, 0, v]*Log[Q2])/
  ep^2 + (12*as^3*G[0, u]*G[-u, 1 - u, 0, v]*Log[Q2])/ep - 
 4*as^2*ep*G[0, u]*G[-u, 1 - u, 0, v]*Log[Q2] - 
 (66*as^3*G[1, u]*G[-u, 1 - u, 0, v]*Log[Q2])/ep + 
 12*as^2*ep*G[1, u]*G[-u, 1 - u, 0, v]*Log[Q2] - 
 42*as^3*G[0, 0, u]*G[-u, 1 - u, 0, v]*Log[Q2] + 
 8*as^2*ep^2*G[0, 0, u]*G[-u, 1 - u, 0, v]*Log[Q2] - 
 42*as^3*G[0, 1, u]*G[-u, 1 - u, 0, v]*Log[Q2] + 
 8*as^2*ep^2*G[0, 1, u]*G[-u, 1 - u, 0, v]*Log[Q2] + 
 72*as^3*G[1, 0, u]*G[-u, 1 - u, 0, v]*Log[Q2] - 
 12*as^2*ep^2*G[1, 0, u]*G[-u, 1 - u, 0, v]*Log[Q2] + 
 198*as^3*G[1, 1, u]*G[-u, 1 - u, 0, v]*Log[Q2] - 
 28*as^2*ep^2*G[1, 1, u]*G[-u, 1 - u, 0, v]*Log[Q2] - 
 20*as^2*G[-u, 1 - u, 1 - u, v]*Log[Q2] + 
 (63*as^3*G[-u, 1 - u, 1 - u, v]*Log[Q2])/ep^2 + 
 2*as*ep^2*G[-u, 1 - u, 1 - u, v]*Log[Q2] - 
 (66*as^3*G[0, u]*G[-u, 1 - u, 1 - u, v]*Log[Q2])/ep + 
 12*as^2*ep*G[0, u]*G[-u, 1 - u, 1 - u, v]*Log[Q2] - 
 (153*as^3*G[1, u]*G[-u, 1 - u, 1 - u, v]*Log[Q2])/ep + 
 36*as^2*ep*G[1, u]*G[-u, 1 - u, 1 - u, v]*Log[Q2] - 
 2*as*ep^3*G[1, u]*G[-u, 1 - u, 1 - u, v]*Log[Q2] + 
 114*as^3*G[0, 0, u]*G[-u, 1 - u, 1 - u, v]*Log[Q2] - 
 16*as^2*ep^2*G[0, 0, u]*G[-u, 1 - u, 1 - u, v]*Log[Q2] - 
 30*as^3*G[0, 1, u]*G[-u, 1 - u, 1 - u, v]*Log[Q2] + 
 12*as^2*ep^2*G[0, 1, u]*G[-u, 1 - u, 1 - u, v]*Log[Q2] + 
 108*as^3*G[1, 0, u]*G[-u, 1 - u, 1 - u, v]*Log[Q2] - 
 8*as^2*ep^2*G[1, 0, u]*G[-u, 1 - u, 1 - u, v]*Log[Q2] + 
 387*as^3*G[1, 1, u]*G[-u, 1 - u, 1 - u, v]*Log[Q2] - 
 68*as^2*ep^2*G[1, 1, u]*G[-u, 1 - u, 1 - u, v]*Log[Q2] + 
 2*as*ep^4*G[1, 1, u]*G[-u, 1 - u, 1 - u, v]*Log[Q2] + 
 (72*as^3*G[1, u]*G[-u, 1 - u, -u, v]*Log[Q2])/ep - 
 16*as^2*ep*G[1, u]*G[-u, 1 - u, -u, v]*Log[Q2] - 
 72*as^3*G[0, 1, u]*G[-u, 1 - u, -u, v]*Log[Q2] + 
 16*as^2*ep^2*G[0, 1, u]*G[-u, 1 - u, -u, v]*Log[Q2] - 
 24*as^3*G[1, 0, u]*G[-u, 1 - u, -u, v]*Log[Q2] - 
 288*as^3*G[1, 1, u]*G[-u, 1 - u, -u, v]*Log[Q2] + 
 48*as^2*ep^2*G[1, 1, u]*G[-u, 1 - u, -u, v]*Log[Q2] + 
 60*as^3*G[0, 1, u]*G[-u, -u, 0, v]*Log[Q2] - 
 8*as^2*ep^2*G[0, 1, u]*G[-u, -u, 0, v]*Log[Q2] - 
 24*as^3*G[1, 1, u]*G[-u, -u, 0, v]*Log[Q2] + 
 (72*as^3*G[1, u]*G[-u, -u, 1 - u, v]*Log[Q2])/ep - 
 16*as^2*ep*G[1, u]*G[-u, -u, 1 - u, v]*Log[Q2] - 
 36*as^3*G[0, 0, u]*G[-u, -u, 1 - u, v]*Log[Q2] + 
 8*as^2*ep^2*G[0, 0, u]*G[-u, -u, 1 - u, v]*Log[Q2] + 
 12*as^3*G[1, 0, u]*G[-u, -u, 1 - u, v]*Log[Q2] - 
 8*as^2*ep^2*G[1, 0, u]*G[-u, -u, 1 - u, v]*Log[Q2] - 
 288*as^3*G[1, 1, u]*G[-u, -u, 1 - u, v]*Log[Q2] + 
 48*as^2*ep^2*G[1, 1, u]*G[-u, -u, 1 - u, v]*Log[Q2] - 
 (72*as^3*G[1, u]*G[-u, -u, -u, v]*Log[Q2])/ep + 
 16*as^2*ep*G[1, u]*G[-u, -u, -u, v]*Log[Q2] + 
 168*as^3*G[0, 1, u]*G[-u, -u, -u, v]*Log[Q2] - 
 32*as^2*ep^2*G[0, 1, u]*G[-u, -u, -u, v]*Log[Q2] + 
 24*as^3*G[1, 0, u]*G[-u, -u, -u, v]*Log[Q2] + 
 120*as^3*G[1, 1, u]*G[-u, -u, -u, v]*Log[Q2] - 
 16*as^2*ep^2*G[1, 1, u]*G[-u, -u, -u, v]*Log[Q2] + 
 (189*as^3*G[0, 0, 0, 0, u]*Log[Q2])/(2*ep) - 20*as^2*ep*G[0, 0, 0, 0, u]*
  Log[Q2] + as*ep^3*G[0, 0, 0, 0, u]*Log[Q2] - 
 (447*as^3*G[0, v]*G[0, 0, 0, 0, u]*Log[Q2])/2 + 
 36*as^2*ep^2*G[0, v]*G[0, 0, 0, 0, u]*Log[Q2] - 
 as*ep^4*G[0, v]*G[0, 0, 0, 0, u]*Log[Q2] - 
 (447*as^3*G[1 - u, v]*G[0, 0, 0, 0, u]*Log[Q2])/2 + 
 36*as^2*ep^2*G[1 - u, v]*G[0, 0, 0, 0, u]*Log[Q2] - 
 as*ep^4*G[1 - u, v]*G[0, 0, 0, 0, u]*Log[Q2] + 
 (189*as^3*G[0, 0, 0, 0, v]*Log[Q2])/(2*ep) - 20*as^2*ep*G[0, 0, 0, 0, v]*
  Log[Q2] + as*ep^3*G[0, 0, 0, 0, v]*Log[Q2] - 
 (447*as^3*G[0, u]*G[0, 0, 0, 0, v]*Log[Q2])/2 + 
 36*as^2*ep^2*G[0, u]*G[0, 0, 0, 0, v]*Log[Q2] - 
 as*ep^4*G[0, u]*G[0, 0, 0, 0, v]*Log[Q2] - 
 (447*as^3*G[1, u]*G[0, 0, 0, 0, v]*Log[Q2])/2 + 
 36*as^2*ep^2*G[1, u]*G[0, 0, 0, 0, v]*Log[Q2] - 
 as*ep^4*G[1, u]*G[0, 0, 0, 0, v]*Log[Q2] - (9*as^3*G[0, 0, 0, 1, u]*Log[Q2])/
  (2*ep) + 4*as^2*ep*G[0, 0, 0, 1, u]*Log[Q2] - 
 as*ep^3*G[0, 0, 0, 1, u]*Log[Q2] + (3*as^3*G[0, v]*G[0, 0, 0, 1, u]*Log[Q2])/
  2 - 4*as^2*ep^2*G[0, v]*G[0, 0, 0, 1, u]*Log[Q2] + 
 as*ep^4*G[0, v]*G[0, 0, 0, 1, u]*Log[Q2] - 18*as^3*G[1, v]*G[0, 0, 0, 1, u]*
  Log[Q2] + 4*as^2*ep^2*G[1, v]*G[0, 0, 0, 1, u]*Log[Q2] + 
 (39*as^3*G[1 - u, v]*G[0, 0, 0, 1, u]*Log[Q2])/2 - 
 24*as^2*ep^2*G[1 - u, v]*G[0, 0, 0, 1, u]*Log[Q2] + 
 as*ep^4*G[1 - u, v]*G[0, 0, 0, 1, u]*Log[Q2] + 
 108*as^3*G[-u, v]*G[0, 0, 0, 1, u]*Log[Q2] - 
 4*as^2*ep^2*G[-u, v]*G[0, 0, 0, 1, u]*Log[Q2] + 
 (189*as^3*G[0, 0, 0, 1 - u, v]*Log[Q2])/(2*ep) - 
 20*as^2*ep*G[0, 0, 0, 1 - u, v]*Log[Q2] + as*ep^3*G[0, 0, 0, 1 - u, v]*
  Log[Q2] - (105*as^3*G[0, u]*G[0, 0, 0, 1 - u, v]*Log[Q2])/2 + 
 4*as^2*ep^2*G[0, u]*G[0, 0, 0, 1 - u, v]*Log[Q2] + 
 as*ep^4*G[0, u]*G[0, 0, 0, 1 - u, v]*Log[Q2] - 
 (447*as^3*G[1, u]*G[0, 0, 0, 1 - u, v]*Log[Q2])/2 + 
 36*as^2*ep^2*G[1, u]*G[0, 0, 0, 1 - u, v]*Log[Q2] - 
 as*ep^4*G[1, u]*G[0, 0, 0, 1 - u, v]*Log[Q2] + 
 18*as^3*G[1, u]*G[0, 0, 0, -u, v]*Log[Q2] - 
 8*as^2*ep^2*G[1, u]*G[0, 0, 0, -u, v]*Log[Q2] - 
 (81*as^3*G[0, 0, 1, 0, u]*Log[Q2])/(2*ep) + 12*as^2*ep*G[0, 0, 1, 0, u]*
  Log[Q2] - as*ep^3*G[0, 0, 1, 0, u]*Log[Q2] + 
 (171*as^3*G[0, v]*G[0, 0, 1, 0, u]*Log[Q2])/2 - 
 20*as^2*ep^2*G[0, v]*G[0, 0, 1, 0, u]*Log[Q2] + 
 as*ep^4*G[0, v]*G[0, 0, 1, 0, u]*Log[Q2] - 36*as^3*G[1, v]*G[0, 0, 1, 0, u]*
  Log[Q2] + 8*as^2*ep^2*G[1, v]*G[0, 0, 1, 0, u]*Log[Q2] - 
 (51*as^3*G[1 - u, v]*G[0, 0, 1, 0, u]*Log[Q2])/2 + 
 4*as^2*ep^2*G[1 - u, v]*G[0, 0, 1, 0, u]*Log[Q2] - 
 as*ep^4*G[1 - u, v]*G[0, 0, 1, 0, u]*Log[Q2] + 
 6*as^3*G[-u, v]*G[0, 0, 1, 0, u]*Log[Q2] + 
 8*as^2*ep^2*G[-u, v]*G[0, 0, 1, 0, u]*Log[Q2] - 
 (123*as^3*G[0, 0, 1, 0, v]*Log[Q2])/ep + 32*as^2*ep*G[0, 0, 1, 0, v]*
  Log[Q2] - 2*as*ep^3*G[0, 0, 1, 0, v]*Log[Q2] + 
 114*as^3*G[0, u]*G[0, 0, 1, 0, v]*Log[Q2] - 
 16*as^2*ep^2*G[0, u]*G[0, 0, 1, 0, v]*Log[Q2] + 
 114*as^3*G[1, u]*G[0, 0, 1, 0, v]*Log[Q2] - 
 16*as^2*ep^2*G[1, u]*G[0, 0, 1, 0, v]*Log[Q2] + 
 (69*as^3*G[0, 0, 1, 1, u]*Log[Q2])/(2*ep) - 12*as^2*ep*G[0, 0, 1, 1, u]*
  Log[Q2] + as*ep^3*G[0, 0, 1, 1, u]*Log[Q2] - 
 (135*as^3*G[0, v]*G[0, 0, 1, 1, u]*Log[Q2])/2 + 
 20*as^2*ep^2*G[0, v]*G[0, 0, 1, 1, u]*Log[Q2] - 
 as*ep^4*G[0, v]*G[0, 0, 1, 1, u]*Log[Q2] - 18*as^3*G[1, v]*G[0, 0, 1, 1, u]*
  Log[Q2] + 4*as^2*ep^2*G[1, v]*G[0, 0, 1, 1, u]*Log[Q2] - 
 (447*as^3*G[1 - u, v]*G[0, 0, 1, 1, u]*Log[Q2])/2 + 
 44*as^2*ep^2*G[1 - u, v]*G[0, 0, 1, 1, u]*Log[Q2] - 
 as*ep^4*G[1 - u, v]*G[0, 0, 1, 1, u]*Log[Q2] + 
 186*as^3*G[-u, v]*G[0, 0, 1, 1, u]*Log[Q2] - 
 32*as^2*ep^2*G[-u, v]*G[0, 0, 1, 1, u]*Log[Q2] + 
 (189*as^3*G[0, 0, 1 - u, 0, v]*Log[Q2])/(2*ep) - 
 20*as^2*ep*G[0, 0, 1 - u, 0, v]*Log[Q2] + as*ep^3*G[0, 0, 1 - u, 0, v]*
  Log[Q2] - (105*as^3*G[0, u]*G[0, 0, 1 - u, 0, v]*Log[Q2])/2 + 
 4*as^2*ep^2*G[0, u]*G[0, 0, 1 - u, 0, v]*Log[Q2] + 
 as*ep^4*G[0, u]*G[0, 0, 1 - u, 0, v]*Log[Q2] - 
 (447*as^3*G[1, u]*G[0, 0, 1 - u, 0, v]*Log[Q2])/2 + 
 36*as^2*ep^2*G[1, u]*G[0, 0, 1 - u, 0, v]*Log[Q2] - 
 as*ep^4*G[1, u]*G[0, 0, 1 - u, 0, v]*Log[Q2] + 
 (189*as^3*G[0, 0, 1 - u, 1 - u, v]*Log[Q2])/(2*ep) - 
 20*as^2*ep*G[0, 0, 1 - u, 1 - u, v]*Log[Q2] + 
 as*ep^3*G[0, 0, 1 - u, 1 - u, v]*Log[Q2] - 
 (27*as^3*G[0, u]*G[0, 0, 1 - u, 1 - u, v]*Log[Q2])/2 - 
 as*ep^4*G[0, u]*G[0, 0, 1 - u, 1 - u, v]*Log[Q2] - 
 (447*as^3*G[1, u]*G[0, 0, 1 - u, 1 - u, v]*Log[Q2])/2 + 
 36*as^2*ep^2*G[1, u]*G[0, 0, 1 - u, 1 - u, v]*Log[Q2] - 
 as*ep^4*G[1, u]*G[0, 0, 1 - u, 1 - u, v]*Log[Q2] + 
 93*as^3*G[1, u]*G[0, 0, 1 - u, -u, v]*Log[Q2] - 
 24*as^2*ep^2*G[1, u]*G[0, 0, 1 - u, -u, v]*Log[Q2] + 
 2*as*ep^4*G[1, u]*G[0, 0, 1 - u, -u, v]*Log[Q2] + 
 18*as^3*G[1, u]*G[0, 0, -u, 0, v]*Log[Q2] - 
 8*as^2*ep^2*G[1, u]*G[0, 0, -u, 0, v]*Log[Q2] - 
 (15*as^3*G[0, 0, -u, 1 - u, v]*Log[Q2])/ep + 8*as^2*ep*G[0, 0, -u, 1 - u, v]*
  Log[Q2] - 2*as*ep^3*G[0, 0, -u, 1 - u, v]*Log[Q2] - 
 12*as^3*G[0, u]*G[0, 0, -u, 1 - u, v]*Log[Q2] + 
 4*as^2*ep^2*G[0, u]*G[0, 0, -u, 1 - u, v]*Log[Q2] + 
 81*as^3*G[1, u]*G[0, 0, -u, 1 - u, v]*Log[Q2] - 
 20*as^2*ep^2*G[1, u]*G[0, 0, -u, 1 - u, v]*Log[Q2] + 
 2*as*ep^4*G[1, u]*G[0, 0, -u, 1 - u, v]*Log[Q2] + 
 18*as^3*G[1, u]*G[0, 0, -u, -u, v]*Log[Q2] - 
 4*as^2*ep^2*G[1, u]*G[0, 0, -u, -u, v]*Log[Q2] - 
 (117*as^3*G[0, 1, 0, 0, u]*Log[Q2])/(2*ep) + 16*as^2*ep*G[0, 1, 0, 0, u]*
  Log[Q2] - as*ep^3*G[0, 1, 0, 0, u]*Log[Q2] + 
 (255*as^3*G[0, v]*G[0, 1, 0, 0, u]*Log[Q2])/2 - 
 28*as^2*ep^2*G[0, v]*G[0, 1, 0, 0, u]*Log[Q2] + 
 as*ep^4*G[0, v]*G[0, 1, 0, 0, u]*Log[Q2] + 18*as^3*G[1, v]*G[0, 1, 0, 0, u]*
  Log[Q2] - 4*as^2*ep^2*G[1, v]*G[0, 1, 0, 0, u]*Log[Q2] - 
 (3*as^3*G[1 - u, v]*G[0, 1, 0, 0, u]*Log[Q2])/2 + 
 4*as^2*ep^2*G[1 - u, v]*G[0, 1, 0, 0, u]*Log[Q2] - 
 as*ep^4*G[1 - u, v]*G[0, 1, 0, 0, u]*Log[Q2] + 
 18*as^3*G[-u, v]*G[0, 1, 0, 0, u]*Log[Q2] - 
 (129*as^3*G[0, 1, 0, 0, v]*Log[Q2])/ep + 32*as^2*ep*G[0, 1, 0, 0, v]*
  Log[Q2] - 2*as*ep^3*G[0, 1, 0, 0, v]*Log[Q2] + 
 162*as^3*G[0, u]*G[0, 1, 0, 0, v]*Log[Q2] - 
 24*as^2*ep^2*G[0, u]*G[0, 1, 0, 0, v]*Log[Q2] + 
 162*as^3*G[1, u]*G[0, 1, 0, 0, v]*Log[Q2] - 
 24*as^2*ep^2*G[1, u]*G[0, 1, 0, 0, v]*Log[Q2] + 
 (33*as^3*G[0, 1, 0, 1, u]*Log[Q2])/(2*ep) - 8*as^2*ep*G[0, 1, 0, 1, u]*
  Log[Q2] + as*ep^3*G[0, 1, 0, 1, u]*Log[Q2] - 
 (51*as^3*G[0, v]*G[0, 1, 0, 1, u]*Log[Q2])/2 + 
 12*as^2*ep^2*G[0, v]*G[0, 1, 0, 1, u]*Log[Q2] - 
 as*ep^4*G[0, v]*G[0, 1, 0, 1, u]*Log[Q2] + 36*as^3*G[1, v]*G[0, 1, 0, 1, u]*
  Log[Q2] - 8*as^2*ep^2*G[1, v]*G[0, 1, 0, 1, u]*Log[Q2] - 
 (327*as^3*G[1 - u, v]*G[0, 1, 0, 1, u]*Log[Q2])/2 + 
 36*as^2*ep^2*G[1 - u, v]*G[0, 1, 0, 1, u]*Log[Q2] - 
 as*ep^4*G[1 - u, v]*G[0, 1, 0, 1, u]*Log[Q2] + 
 54*as^3*G[-u, v]*G[0, 1, 0, 1, u]*Log[Q2] - 
 8*as^2*ep^2*G[-u, v]*G[0, 1, 0, 1, u]*Log[Q2] - 
 (42*as^3*G[0, 1, 0, 1 - u, v]*Log[Q2])/ep + 8*as^2*ep*G[0, 1, 0, 1 - u, v]*
  Log[Q2] - 24*as^3*G[0, u]*G[0, 1, 0, 1 - u, v]*Log[Q2] + 
 8*as^2*ep^2*G[0, u]*G[0, 1, 0, 1 - u, v]*Log[Q2] + 
 78*as^3*G[1, u]*G[0, 1, 0, 1 - u, v]*Log[Q2] - 
 12*as^2*ep^2*G[1, u]*G[0, 1, 0, 1 - u, v]*Log[Q2] - 
 18*as^3*G[1, u]*G[0, 1, 0, -u, v]*Log[Q2] + 
 4*as^2*ep^2*G[1, u]*G[0, 1, 0, -u, v]*Log[Q2] + 
 (33*as^3*G[0, 1, 1, 0, u]*Log[Q2])/(2*ep) - 8*as^2*ep*G[0, 1, 1, 0, u]*
  Log[Q2] + as*ep^3*G[0, 1, 1, 0, u]*Log[Q2] - 
 (51*as^3*G[0, v]*G[0, 1, 1, 0, u]*Log[Q2])/2 + 
 12*as^2*ep^2*G[0, v]*G[0, 1, 1, 0, u]*Log[Q2] - 
 as*ep^4*G[0, v]*G[0, 1, 1, 0, u]*Log[Q2] + 18*as^3*G[1, v]*G[0, 1, 1, 0, u]*
  Log[Q2] - 4*as^2*ep^2*G[1, v]*G[0, 1, 1, 0, u]*Log[Q2] + 
 (39*as^3*G[1 - u, v]*G[0, 1, 1, 0, u]*Log[Q2])/2 - 
 12*as^2*ep^2*G[1 - u, v]*G[0, 1, 1, 0, u]*Log[Q2] + 
 as*ep^4*G[1 - u, v]*G[0, 1, 1, 0, u]*Log[Q2] + 
 4*as^2*ep^2*G[-u, v]*G[0, 1, 1, 0, u]*Log[Q2] + 
 (72*as^3*G[0, 1, 1, 0, v]*Log[Q2])/ep - 16*as^2*ep*G[0, 1, 1, 0, v]*
  Log[Q2] - 24*as^3*G[0, u]*G[0, 1, 1, 0, v]*Log[Q2] - 
 24*as^3*G[1, u]*G[0, 1, 1, 0, v]*Log[Q2] - 
 (117*as^3*G[0, 1, 1, 1, u]*Log[Q2])/(2*ep) + 16*as^2*ep*G[0, 1, 1, 1, u]*
  Log[Q2] - as*ep^3*G[0, 1, 1, 1, u]*Log[Q2] + 
 (255*as^3*G[0, v]*G[0, 1, 1, 1, u]*Log[Q2])/2 - 
 28*as^2*ep^2*G[0, v]*G[0, 1, 1, 1, u]*Log[Q2] + 
 as*ep^4*G[0, v]*G[0, 1, 1, 1, u]*Log[Q2] + 
 (255*as^3*G[1 - u, v]*G[0, 1, 1, 1, u]*Log[Q2])/2 - 
 28*as^2*ep^2*G[1 - u, v]*G[0, 1, 1, 1, u]*Log[Q2] + 
 as*ep^4*G[1 - u, v]*G[0, 1, 1, 1, u]*Log[Q2] - 
 90*as^3*G[-u, v]*G[0, 1, 1, 1, u]*Log[Q2] + 
 20*as^2*ep^2*G[-u, v]*G[0, 1, 1, 1, u]*Log[Q2] - 
 (42*as^3*G[0, 1, 1 - u, 0, v]*Log[Q2])/ep + 8*as^2*ep*G[0, 1, 1 - u, 0, v]*
  Log[Q2] - 42*as^3*G[0, u]*G[0, 1, 1 - u, 0, v]*Log[Q2] + 
 12*as^2*ep^2*G[0, u]*G[0, 1, 1 - u, 0, v]*Log[Q2] + 
 78*as^3*G[1, u]*G[0, 1, 1 - u, 0, v]*Log[Q2] - 
 12*as^2*ep^2*G[1, u]*G[0, 1, 1 - u, 0, v]*Log[Q2] - 
 18*as^3*G[1, u]*G[0, 1, 1 - u, -u, v]*Log[Q2] + 
 4*as^2*ep^2*G[1, u]*G[0, 1, 1 - u, -u, v]*Log[Q2] + 
 (189*as^3*G[0, 1 - u, 0, 0, v]*Log[Q2])/(2*ep) - 
 20*as^2*ep*G[0, 1 - u, 0, 0, v]*Log[Q2] + as*ep^3*G[0, 1 - u, 0, 0, v]*
  Log[Q2] + (15*as^3*G[0, u]*G[0, 1 - u, 0, 0, v]*Log[Q2])/2 - 
 12*as^2*ep^2*G[0, u]*G[0, 1 - u, 0, 0, v]*Log[Q2] + 
 as*ep^4*G[0, u]*G[0, 1 - u, 0, 0, v]*Log[Q2] - 
 (447*as^3*G[1, u]*G[0, 1 - u, 0, 0, v]*Log[Q2])/2 + 
 36*as^2*ep^2*G[1, u]*G[0, 1 - u, 0, 0, v]*Log[Q2] - 
 as*ep^4*G[1, u]*G[0, 1 - u, 0, 0, v]*Log[Q2] + 
 (189*as^3*G[0, 1 - u, 0, 1 - u, v]*Log[Q2])/(2*ep) - 
 20*as^2*ep*G[0, 1 - u, 0, 1 - u, v]*Log[Q2] + 
 as*ep^3*G[0, 1 - u, 0, 1 - u, v]*Log[Q2] + 
 (33*as^3*G[0, u]*G[0, 1 - u, 0, 1 - u, v]*Log[Q2])/2 - 
 4*as^2*ep^2*G[0, u]*G[0, 1 - u, 0, 1 - u, v]*Log[Q2] - 
 as*ep^4*G[0, u]*G[0, 1 - u, 0, 1 - u, v]*Log[Q2] - 
 (447*as^3*G[1, u]*G[0, 1 - u, 0, 1 - u, v]*Log[Q2])/2 + 
 36*as^2*ep^2*G[1, u]*G[0, 1 - u, 0, 1 - u, v]*Log[Q2] - 
 as*ep^4*G[1, u]*G[0, 1 - u, 0, 1 - u, v]*Log[Q2] + 
 57*as^3*G[1, u]*G[0, 1 - u, 0, -u, v]*Log[Q2] - 
 16*as^2*ep^2*G[1, u]*G[0, 1 - u, 0, -u, v]*Log[Q2] + 
 2*as*ep^4*G[1, u]*G[0, 1 - u, 0, -u, v]*Log[Q2] - 
 (42*as^3*G[0, 1 - u, 1, 0, v]*Log[Q2])/ep + 8*as^2*ep*G[0, 1 - u, 1, 0, v]*
  Log[Q2] - 12*as^3*G[0, u]*G[0, 1 - u, 1, 0, v]*Log[Q2] + 
 8*as^2*ep^2*G[0, u]*G[0, 1 - u, 1, 0, v]*Log[Q2] + 
 48*as^3*G[1, u]*G[0, 1 - u, 1, 0, v]*Log[Q2] - 
 8*as^2*ep^2*G[1, u]*G[0, 1 - u, 1, 0, v]*Log[Q2] + 
 (189*as^3*G[0, 1 - u, 1 - u, 0, v]*Log[Q2])/(2*ep) - 
 20*as^2*ep*G[0, 1 - u, 1 - u, 0, v]*Log[Q2] + 
 as*ep^3*G[0, 1 - u, 1 - u, 0, v]*Log[Q2] - 
 (39*as^3*G[0, u]*G[0, 1 - u, 1 - u, 0, v]*Log[Q2])/2 + 
 4*as^2*ep^2*G[0, u]*G[0, 1 - u, 1 - u, 0, v]*Log[Q2] - 
 as*ep^4*G[0, u]*G[0, 1 - u, 1 - u, 0, v]*Log[Q2] - 
 (447*as^3*G[1, u]*G[0, 1 - u, 1 - u, 0, v]*Log[Q2])/2 + 
 36*as^2*ep^2*G[1, u]*G[0, 1 - u, 1 - u, 0, v]*Log[Q2] - 
 as*ep^4*G[1, u]*G[0, 1 - u, 1 - u, 0, v]*Log[Q2] + 
 (189*as^3*G[0, 1 - u, 1 - u, 1 - u, v]*Log[Q2])/(2*ep) - 
 20*as^2*ep*G[0, 1 - u, 1 - u, 1 - u, v]*Log[Q2] + 
 as*ep^3*G[0, 1 - u, 1 - u, 1 - u, v]*Log[Q2] - 
 (141*as^3*G[0, u]*G[0, 1 - u, 1 - u, 1 - u, v]*Log[Q2])/2 + 
 as*ep^4*G[0, u]*G[0, 1 - u, 1 - u, 1 - u, v]*Log[Q2] - 
 (447*as^3*G[1, u]*G[0, 1 - u, 1 - u, 1 - u, v]*Log[Q2])/2 + 
 36*as^2*ep^2*G[1, u]*G[0, 1 - u, 1 - u, 1 - u, v]*Log[Q2] - 
 as*ep^4*G[1, u]*G[0, 1 - u, 1 - u, 1 - u, v]*Log[Q2] + 
 114*as^3*G[1, u]*G[0, 1 - u, 1 - u, -u, v]*Log[Q2] - 
 16*as^2*ep^2*G[1, u]*G[0, 1 - u, 1 - u, -u, v]*Log[Q2] + 
 12*as^3*G[1, u]*G[0, 1 - u, -u, 0, v]*Log[Q2] - 
 (42*as^3*G[0, 1 - u, -u, 1 - u, v]*Log[Q2])/ep + 
 8*as^2*ep*G[0, 1 - u, -u, 1 - u, v]*Log[Q2] + 
 24*as^3*G[0, u]*G[0, 1 - u, -u, 1 - u, v]*Log[Q2] + 
 144*as^3*G[1, u]*G[0, 1 - u, -u, 1 - u, v]*Log[Q2] - 
 20*as^2*ep^2*G[1, u]*G[0, 1 - u, -u, 1 - u, v]*Log[Q2] + 
 30*as^3*G[1, u]*G[0, 1 - u, -u, -u, v]*Log[Q2] - 
 12*as^2*ep^2*G[1, u]*G[0, 1 - u, -u, -u, v]*Log[Q2] - 
 42*as^3*G[1, u]*G[0, -u, 0, 0, v]*Log[Q2] + 
 8*as^2*ep^2*G[1, u]*G[0, -u, 0, 0, v]*Log[Q2] + 
 (12*as^3*G[0, -u, 0, 1 - u, v]*Log[Q2])/ep - 4*as^2*ep*G[0, -u, 0, 1 - u, v]*
  Log[Q2] - 42*as^3*G[0, u]*G[0, -u, 0, 1 - u, v]*Log[Q2] + 
 8*as^2*ep^2*G[0, u]*G[0, -u, 0, 1 - u, v]*Log[Q2] + 
 36*as^3*G[1, u]*G[0, -u, 0, 1 - u, v]*Log[Q2] - 
 4*as^2*ep^2*G[1, u]*G[0, -u, 0, 1 - u, v]*Log[Q2] + 
 72*as^3*G[1, u]*G[0, -u, 0, -u, v]*Log[Q2] - 
 16*as^2*ep^2*G[1, u]*G[0, -u, 0, -u, v]*Log[Q2] + 
 (12*as^3*G[0, -u, 1 - u, 0, v]*Log[Q2])/ep - 4*as^2*ep*G[0, -u, 1 - u, 0, v]*
  Log[Q2] - 6*as^3*G[0, u]*G[0, -u, 1 - u, 0, v]*Log[Q2] + 
 36*as^3*G[1, u]*G[0, -u, 1 - u, 0, v]*Log[Q2] - 
 4*as^2*ep^2*G[1, u]*G[0, -u, 1 - u, 0, v]*Log[Q2] - 
 (66*as^3*G[0, -u, 1 - u, 1 - u, v]*Log[Q2])/ep + 
 12*as^2*ep*G[0, -u, 1 - u, 1 - u, v]*Log[Q2] + 
 24*as^3*G[0, u]*G[0, -u, 1 - u, 1 - u, v]*Log[Q2] + 
 4*as^2*ep^2*G[0, u]*G[0, -u, 1 - u, 1 - u, v]*Log[Q2] + 
 198*as^3*G[1, u]*G[0, -u, 1 - u, 1 - u, v]*Log[Q2] - 
 28*as^2*ep^2*G[1, u]*G[0, -u, 1 - u, 1 - u, v]*Log[Q2] - 
 24*as^3*G[1, u]*G[0, -u, 1 - u, -u, v]*Log[Q2] - 
 24*as^3*G[1, u]*G[0, -u, -u, 1 - u, v]*Log[Q2] + 
 24*as^3*G[1, u]*G[0, -u, -u, -u, v]*Log[Q2] - 
 (117*as^3*G[1, 0, 0, 0, u]*Log[Q2])/(2*ep) + 16*as^2*ep*G[1, 0, 0, 0, u]*
  Log[Q2] - as*ep^3*G[1, 0, 0, 0, u]*Log[Q2] + 
 (255*as^3*G[0, v]*G[1, 0, 0, 0, u]*Log[Q2])/2 - 
 28*as^2*ep^2*G[0, v]*G[1, 0, 0, 0, u]*Log[Q2] + 
 as*ep^4*G[0, v]*G[1, 0, 0, 0, u]*Log[Q2] - 
 (51*as^3*G[1 - u, v]*G[1, 0, 0, 0, u]*Log[Q2])/2 + 
 8*as^2*ep^2*G[1 - u, v]*G[1, 0, 0, 0, u]*Log[Q2] - 
 as*ep^4*G[1 - u, v]*G[1, 0, 0, 0, u]*Log[Q2] + 
 36*as^3*G[-u, v]*G[1, 0, 0, 0, u]*Log[Q2] - 
 4*as^2*ep^2*G[-u, v]*G[1, 0, 0, 0, u]*Log[Q2] - 
 (153*as^3*G[1, 0, 0, 0, v]*Log[Q2])/ep + 36*as^2*ep*G[1, 0, 0, 0, v]*
  Log[Q2] - 2*as*ep^3*G[1, 0, 0, 0, v]*Log[Q2] + 
 198*as^3*G[0, u]*G[1, 0, 0, 0, v]*Log[Q2] - 
 28*as^2*ep^2*G[0, u]*G[1, 0, 0, 0, v]*Log[Q2] + 
 198*as^3*G[1, u]*G[1, 0, 0, 0, v]*Log[Q2] - 
 28*as^2*ep^2*G[1, u]*G[1, 0, 0, 0, v]*Log[Q2] + 
 (33*as^3*G[1, 0, 0, 1, u]*Log[Q2])/(2*ep) - 8*as^2*ep*G[1, 0, 0, 1, u]*
  Log[Q2] + as*ep^3*G[1, 0, 0, 1, u]*Log[Q2] - 
 (51*as^3*G[0, v]*G[1, 0, 0, 1, u]*Log[Q2])/2 + 
 12*as^2*ep^2*G[0, v]*G[1, 0, 0, 1, u]*Log[Q2] - 
 as*ep^4*G[0, v]*G[1, 0, 0, 1, u]*Log[Q2] + 18*as^3*G[1, v]*G[1, 0, 0, 1, u]*
  Log[Q2] - 4*as^2*ep^2*G[1, v]*G[1, 0, 0, 1, u]*Log[Q2] - 
 (159*as^3*G[1 - u, v]*G[1, 0, 0, 1, u]*Log[Q2])/2 + 
 16*as^2*ep^2*G[1 - u, v]*G[1, 0, 0, 1, u]*Log[Q2] - 
 as*ep^4*G[1 - u, v]*G[1, 0, 0, 1, u]*Log[Q2] + 
 18*as^3*G[-u, v]*G[1, 0, 0, 1, u]*Log[Q2] - 
 (66*as^3*G[1, 0, 0, 1 - u, v]*Log[Q2])/ep + 12*as^2*ep*G[1, 0, 0, 1 - u, v]*
  Log[Q2] + 36*as^3*G[0, u]*G[1, 0, 0, 1 - u, v]*Log[Q2] - 
 4*as^2*ep^2*G[0, u]*G[1, 0, 0, 1 - u, v]*Log[Q2] + 
 114*as^3*G[1, u]*G[1, 0, 0, 1 - u, v]*Log[Q2] - 
 16*as^2*ep^2*G[1, u]*G[1, 0, 0, 1 - u, v]*Log[Q2] - 
 90*as^3*G[1, u]*G[1, 0, 0, -u, v]*Log[Q2] + 
 20*as^2*ep^2*G[1, u]*G[1, 0, 0, -u, v]*Log[Q2] + 
 (33*as^3*G[1, 0, 1, 0, u]*Log[Q2])/(2*ep) - 8*as^2*ep*G[1, 0, 1, 0, u]*
  Log[Q2] + as*ep^3*G[1, 0, 1, 0, u]*Log[Q2] - 
 (51*as^3*G[0, v]*G[1, 0, 1, 0, u]*Log[Q2])/2 + 
 12*as^2*ep^2*G[0, v]*G[1, 0, 1, 0, u]*Log[Q2] - 
 as*ep^4*G[0, v]*G[1, 0, 1, 0, u]*Log[Q2] + 36*as^3*G[1, v]*G[1, 0, 1, 0, u]*
  Log[Q2] - 8*as^2*ep^2*G[1, v]*G[1, 0, 1, 0, u]*Log[Q2] - 
 (9*as^3*G[1 - u, v]*G[1, 0, 1, 0, u]*Log[Q2])/2 - 
 8*as^2*ep^2*G[1 - u, v]*G[1, 0, 1, 0, u]*Log[Q2] + 
 as*ep^4*G[1 - u, v]*G[1, 0, 1, 0, u]*Log[Q2] + 
 54*as^3*G[-u, v]*G[1, 0, 1, 0, u]*Log[Q2] - 
 8*as^2*ep^2*G[-u, v]*G[1, 0, 1, 0, u]*Log[Q2] + 
 (72*as^3*G[1, 0, 1, 0, v]*Log[Q2])/ep - 16*as^2*ep*G[1, 0, 1, 0, v]*
  Log[Q2] - 24*as^3*G[0, u]*G[1, 0, 1, 0, v]*Log[Q2] - 
 24*as^3*G[1, u]*G[1, 0, 1, 0, v]*Log[Q2] - 
 (117*as^3*G[1, 0, 1, 1, u]*Log[Q2])/(2*ep) + 16*as^2*ep*G[1, 0, 1, 1, u]*
  Log[Q2] - as*ep^3*G[1, 0, 1, 1, u]*Log[Q2] + 
 (255*as^3*G[0, v]*G[1, 0, 1, 1, u]*Log[Q2])/2 - 
 28*as^2*ep^2*G[0, v]*G[1, 0, 1, 1, u]*Log[Q2] + 
 as*ep^4*G[0, v]*G[1, 0, 1, 1, u]*Log[Q2] + 18*as^3*G[1, v]*G[1, 0, 1, 1, u]*
  Log[Q2] - 4*as^2*ep^2*G[1, v]*G[1, 0, 1, 1, u]*Log[Q2] + 
 (243*as^3*G[1 - u, v]*G[1, 0, 1, 1, u]*Log[Q2])/2 - 
 28*as^2*ep^2*G[1 - u, v]*G[1, 0, 1, 1, u]*Log[Q2] + 
 as*ep^4*G[1 - u, v]*G[1, 0, 1, 1, u]*Log[Q2] - 
 90*as^3*G[-u, v]*G[1, 0, 1, 1, u]*Log[Q2] + 
 20*as^2*ep^2*G[-u, v]*G[1, 0, 1, 1, u]*Log[Q2] - 
 (66*as^3*G[1, 0, 1 - u, 0, v]*Log[Q2])/ep + 12*as^2*ep*G[1, 0, 1 - u, 0, v]*
  Log[Q2] - 18*as^3*G[0, u]*G[1, 0, 1 - u, 0, v]*Log[Q2] + 
 8*as^2*ep^2*G[0, u]*G[1, 0, 1 - u, 0, v]*Log[Q2] + 
 114*as^3*G[1, u]*G[1, 0, 1 - u, 0, v]*Log[Q2] - 
 16*as^2*ep^2*G[1, u]*G[1, 0, 1 - u, 0, v]*Log[Q2] - 
 (24*as^3*G[1, 0, 1 - u, 1 - u, v]*Log[Q2])/ep + 
 4*as^2*ep*G[1, 0, 1 - u, 1 - u, v]*Log[Q2] - 
 42*as^3*G[0, u]*G[1, 0, 1 - u, 1 - u, v]*Log[Q2] + 
 8*as^2*ep^2*G[0, u]*G[1, 0, 1 - u, 1 - u, v]*Log[Q2] + 
 36*as^3*G[1, u]*G[1, 0, 1 - u, 1 - u, v]*Log[Q2] - 
 4*as^2*ep^2*G[1, u]*G[1, 0, 1 - u, 1 - u, v]*Log[Q2] - 
 36*as^3*G[1, u]*G[1, 0, 1 - u, -u, v]*Log[Q2] + 
 8*as^2*ep^2*G[1, u]*G[1, 0, 1 - u, -u, v]*Log[Q2] - 
 36*as^3*G[1, u]*G[1, 0, -u, 0, v]*Log[Q2] + 
 8*as^2*ep^2*G[1, u]*G[1, 0, -u, 0, v]*Log[Q2] + 
 36*as^3*G[0, u]*G[1, 0, -u, 1 - u, v]*Log[Q2] - 
 8*as^2*ep^2*G[0, u]*G[1, 0, -u, 1 - u, v]*Log[Q2] + 
 18*as^3*G[1, u]*G[1, 0, -u, 1 - u, v]*Log[Q2] - 
 4*as^2*ep^2*G[1, u]*G[1, 0, -u, 1 - u, v]*Log[Q2] - 
 54*as^3*G[1, u]*G[1, 0, -u, -u, v]*Log[Q2] + 
 12*as^2*ep^2*G[1, u]*G[1, 0, -u, -u, v]*Log[Q2] + 
 (69*as^3*G[1, 1, 0, 0, u]*Log[Q2])/(2*ep) - 12*as^2*ep*G[1, 1, 0, 0, u]*
  Log[Q2] + as*ep^3*G[1, 1, 0, 0, u]*Log[Q2] - 
 (135*as^3*G[0, v]*G[1, 1, 0, 0, u]*Log[Q2])/2 + 
 20*as^2*ep^2*G[0, v]*G[1, 1, 0, 0, u]*Log[Q2] - 
 as*ep^4*G[0, v]*G[1, 1, 0, 0, u]*Log[Q2] - 18*as^3*G[1, v]*G[1, 1, 0, 0, u]*
  Log[Q2] + 4*as^2*ep^2*G[1, v]*G[1, 1, 0, 0, u]*Log[Q2] - 
 (261*as^3*G[1 - u, v]*G[1, 1, 0, 0, u]*Log[Q2])/2 + 
 12*as^2*ep^2*G[1 - u, v]*G[1, 1, 0, 0, u]*Log[Q2] + 
 as*ep^4*G[1 - u, v]*G[1, 1, 0, 0, u]*Log[Q2] + 
 132*as^3*G[-u, v]*G[1, 1, 0, 0, u]*Log[Q2] - 
 20*as^2*ep^2*G[-u, v]*G[1, 1, 0, 0, u]*Log[Q2] + 
 (72*as^3*G[1, 1, 0, 0, v]*Log[Q2])/ep - 16*as^2*ep*G[1, 1, 0, 0, v]*
  Log[Q2] - 24*as^3*G[0, u]*G[1, 1, 0, 0, v]*Log[Q2] - 
 24*as^3*G[1, u]*G[1, 1, 0, 0, v]*Log[Q2] - 
 (81*as^3*G[1, 1, 0, 1, u]*Log[Q2])/(2*ep) + 12*as^2*ep*G[1, 1, 0, 1, u]*
  Log[Q2] - as*ep^3*G[1, 1, 0, 1, u]*Log[Q2] + 
 (171*as^3*G[0, v]*G[1, 1, 0, 1, u]*Log[Q2])/2 - 
 20*as^2*ep^2*G[0, v]*G[1, 1, 0, 1, u]*Log[Q2] + 
 as*ep^4*G[0, v]*G[1, 1, 0, 1, u]*Log[Q2] - 36*as^3*G[1, v]*G[1, 1, 0, 1, u]*
  Log[Q2] + 8*as^2*ep^2*G[1, v]*G[1, 1, 0, 1, u]*Log[Q2] + 
 (315*as^3*G[1 - u, v]*G[1, 1, 0, 1, u]*Log[Q2])/2 - 
 44*as^2*ep^2*G[1 - u, v]*G[1, 1, 0, 1, u]*Log[Q2] + 
 as*ep^4*G[1 - u, v]*G[1, 1, 0, 1, u]*Log[Q2] - 
 66*as^3*G[-u, v]*G[1, 1, 0, 1, u]*Log[Q2] + 
 20*as^2*ep^2*G[-u, v]*G[1, 1, 0, 1, u]*Log[Q2] - 
 36*as^3*G[1, u]*G[1, 1, 0, 1 - u, v]*Log[Q2] + 
 8*as^2*ep^2*G[1, u]*G[1, 1, 0, 1 - u, v]*Log[Q2] + 
 36*as^3*G[1, u]*G[1, 1, 0, -u, v]*Log[Q2] - 
 8*as^2*ep^2*G[1, u]*G[1, 1, 0, -u, v]*Log[Q2] - 
 (9*as^3*G[1, 1, 1, 0, u]*Log[Q2])/(2*ep) + 4*as^2*ep*G[1, 1, 1, 0, u]*
  Log[Q2] - as*ep^3*G[1, 1, 1, 0, u]*Log[Q2] + 
 (3*as^3*G[0, v]*G[1, 1, 1, 0, u]*Log[Q2])/2 - 
 4*as^2*ep^2*G[0, v]*G[1, 1, 1, 0, u]*Log[Q2] + 
 as*ep^4*G[0, v]*G[1, 1, 1, 0, u]*Log[Q2] - 18*as^3*G[1, v]*G[1, 1, 1, 0, u]*
  Log[Q2] + 4*as^2*ep^2*G[1, v]*G[1, 1, 1, 0, u]*Log[Q2] - 
 (231*as^3*G[1 - u, v]*G[1, 1, 1, 0, u]*Log[Q2])/2 + 
 8*as^2*ep^2*G[1 - u, v]*G[1, 1, 1, 0, u]*Log[Q2] - 
 as*ep^4*G[1 - u, v]*G[1, 1, 1, 0, u]*Log[Q2] + 
 18*as^3*G[-u, v]*G[1, 1, 1, 0, u]*Log[Q2] + 
 12*as^2*ep^2*G[-u, v]*G[1, 1, 1, 0, u]*Log[Q2] - 
 (72*as^3*G[1, 1, 1, 0, v]*Log[Q2])/ep + 16*as^2*ep*G[1, 1, 1, 0, v]*
  Log[Q2] + 24*as^3*G[0, u]*G[1, 1, 1, 0, v]*Log[Q2] + 
 24*as^3*G[1, u]*G[1, 1, 1, 0, v]*Log[Q2] + 
 (189*as^3*G[1, 1, 1, 1, u]*Log[Q2])/(2*ep) - 20*as^2*ep*G[1, 1, 1, 1, u]*
  Log[Q2] + as*ep^3*G[1, 1, 1, 1, u]*Log[Q2] - 
 (447*as^3*G[0, v]*G[1, 1, 1, 1, u]*Log[Q2])/2 + 
 36*as^2*ep^2*G[0, v]*G[1, 1, 1, 1, u]*Log[Q2] - 
 as*ep^4*G[0, v]*G[1, 1, 1, 1, u]*Log[Q2] - 
 (447*as^3*G[1 - u, v]*G[1, 1, 1, 1, u]*Log[Q2])/2 + 
 36*as^2*ep^2*G[1 - u, v]*G[1, 1, 1, 1, u]*Log[Q2] - 
 as*ep^4*G[1 - u, v]*G[1, 1, 1, 1, u]*Log[Q2] + 
 387*as^3*G[-u, v]*G[1, 1, 1, 1, u]*Log[Q2] - 
 68*as^2*ep^2*G[-u, v]*G[1, 1, 1, 1, u]*Log[Q2] + 
 2*as*ep^4*G[-u, v]*G[1, 1, 1, 1, u]*Log[Q2] + 
 36*as^3*G[0, u]*G[1, 1, 1 - u, 0, v]*Log[Q2] - 
 8*as^2*ep^2*G[0, u]*G[1, 1, 1 - u, 0, v]*Log[Q2] - 
 36*as^3*G[1, u]*G[1, 1, 1 - u, 0, v]*Log[Q2] + 
 8*as^2*ep^2*G[1, u]*G[1, 1, 1 - u, 0, v]*Log[Q2] + 
 36*as^3*G[1, u]*G[1, 1, 1 - u, -u, v]*Log[Q2] - 
 8*as^2*ep^2*G[1, u]*G[1, 1, 1 - u, -u, v]*Log[Q2] - 
 (66*as^3*G[1, 1 - u, 0, 0, v]*Log[Q2])/ep + 12*as^2*ep*G[1, 1 - u, 0, 0, v]*
  Log[Q2] - 54*as^3*G[0, u]*G[1, 1 - u, 0, 0, v]*Log[Q2] + 
 16*as^2*ep^2*G[0, u]*G[1, 1 - u, 0, 0, v]*Log[Q2] + 
 114*as^3*G[1, u]*G[1, 1 - u, 0, 0, v]*Log[Q2] - 
 16*as^2*ep^2*G[1, u]*G[1, 1 - u, 0, 0, v]*Log[Q2] - 
 (24*as^3*G[1, 1 - u, 0, 1 - u, v]*Log[Q2])/ep + 
 4*as^2*ep*G[1, 1 - u, 0, 1 - u, v]*Log[Q2] - 
 6*as^3*G[0, u]*G[1, 1 - u, 0, 1 - u, v]*Log[Q2] + 
 36*as^3*G[1, u]*G[1, 1 - u, 0, 1 - u, v]*Log[Q2] - 
 4*as^2*ep^2*G[1, u]*G[1, 1 - u, 0, 1 - u, v]*Log[Q2] - 
 36*as^3*G[1, u]*G[1, 1 - u, 0, -u, v]*Log[Q2] + 
 8*as^2*ep^2*G[1, u]*G[1, 1 - u, 0, -u, v]*Log[Q2] + 
 54*as^3*G[0, u]*G[1, 1 - u, 1, 0, v]*Log[Q2] - 
 12*as^2*ep^2*G[0, u]*G[1, 1 - u, 1, 0, v]*Log[Q2] - 
 54*as^3*G[1, u]*G[1, 1 - u, 1, 0, v]*Log[Q2] + 
 12*as^2*ep^2*G[1, u]*G[1, 1 - u, 1, 0, v]*Log[Q2] - 
 (24*as^3*G[1, 1 - u, 1 - u, 0, v]*Log[Q2])/ep + 
 4*as^2*ep*G[1, 1 - u, 1 - u, 0, v]*Log[Q2] - 
 6*as^3*G[0, u]*G[1, 1 - u, 1 - u, 0, v]*Log[Q2] + 
 36*as^3*G[1, u]*G[1, 1 - u, 1 - u, 0, v]*Log[Q2] - 
 4*as^2*ep^2*G[1, u]*G[1, 1 - u, 1 - u, 0, v]*Log[Q2] - 
 36*as^3*G[1, u]*G[1, 1 - u, -u, 0, v]*Log[Q2] + 
 8*as^2*ep^2*G[1, u]*G[1, 1 - u, -u, 0, v]*Log[Q2] + 
 36*as^3*G[0, u]*G[1, 1 - u, -u, 1 - u, v]*Log[Q2] - 
 8*as^2*ep^2*G[0, u]*G[1, 1 - u, -u, 1 - u, v]*Log[Q2] + 
 18*as^3*G[1, u]*G[1, 1 - u, -u, 1 - u, v]*Log[Q2] - 
 4*as^2*ep^2*G[1, u]*G[1, 1 - u, -u, 1 - u, v]*Log[Q2] - 
 54*as^3*G[1, u]*G[1, 1 - u, -u, -u, v]*Log[Q2] + 
 12*as^2*ep^2*G[1, u]*G[1, 1 - u, -u, -u, v]*Log[Q2] + 
 (189*as^3*G[1 - u, 0, 0, 0, v]*Log[Q2])/(2*ep) - 
 20*as^2*ep*G[1 - u, 0, 0, 0, v]*Log[Q2] + as*ep^3*G[1 - u, 0, 0, 0, v]*
  Log[Q2] - (141*as^3*G[0, u]*G[1 - u, 0, 0, 0, v]*Log[Q2])/2 + 
 as*ep^4*G[0, u]*G[1 - u, 0, 0, 0, v]*Log[Q2] - 
 (447*as^3*G[1, u]*G[1 - u, 0, 0, 0, v]*Log[Q2])/2 + 
 36*as^2*ep^2*G[1, u]*G[1 - u, 0, 0, 0, v]*Log[Q2] - 
 as*ep^4*G[1, u]*G[1 - u, 0, 0, 0, v]*Log[Q2] + 
 (189*as^3*G[1 - u, 0, 0, 1 - u, v]*Log[Q2])/(2*ep) - 
 20*as^2*ep*G[1 - u, 0, 0, 1 - u, v]*Log[Q2] + 
 as*ep^3*G[1 - u, 0, 0, 1 - u, v]*Log[Q2] - 
 (39*as^3*G[0, u]*G[1 - u, 0, 0, 1 - u, v]*Log[Q2])/2 + 
 4*as^2*ep^2*G[0, u]*G[1 - u, 0, 0, 1 - u, v]*Log[Q2] - 
 as*ep^4*G[0, u]*G[1 - u, 0, 0, 1 - u, v]*Log[Q2] - 
 (447*as^3*G[1, u]*G[1 - u, 0, 0, 1 - u, v]*Log[Q2])/2 + 
 36*as^2*ep^2*G[1, u]*G[1 - u, 0, 0, 1 - u, v]*Log[Q2] - 
 as*ep^4*G[1, u]*G[1 - u, 0, 0, 1 - u, v]*Log[Q2] + 
 129*as^3*G[1, u]*G[1 - u, 0, 0, -u, v]*Log[Q2] - 
 32*as^2*ep^2*G[1, u]*G[1 - u, 0, 0, -u, v]*Log[Q2] + 
 2*as*ep^4*G[1, u]*G[1 - u, 0, 0, -u, v]*Log[Q2] - 
 (42*as^3*G[1 - u, 0, 1, 0, v]*Log[Q2])/ep + 8*as^2*ep*G[1 - u, 0, 1, 0, v]*
  Log[Q2] + 24*as^3*G[0, u]*G[1 - u, 0, 1, 0, v]*Log[Q2] + 
 12*as^3*G[1, u]*G[1 - u, 0, 1, 0, v]*Log[Q2] + 
 (189*as^3*G[1 - u, 0, 1 - u, 0, v]*Log[Q2])/(2*ep) - 
 20*as^2*ep*G[1 - u, 0, 1 - u, 0, v]*Log[Q2] + 
 as*ep^3*G[1 - u, 0, 1 - u, 0, v]*Log[Q2] + 
 (33*as^3*G[0, u]*G[1 - u, 0, 1 - u, 0, v]*Log[Q2])/2 - 
 4*as^2*ep^2*G[0, u]*G[1 - u, 0, 1 - u, 0, v]*Log[Q2] - 
 as*ep^4*G[0, u]*G[1 - u, 0, 1 - u, 0, v]*Log[Q2] - 
 (447*as^3*G[1, u]*G[1 - u, 0, 1 - u, 0, v]*Log[Q2])/2 + 
 36*as^2*ep^2*G[1, u]*G[1 - u, 0, 1 - u, 0, v]*Log[Q2] - 
 as*ep^4*G[1, u]*G[1 - u, 0, 1 - u, 0, v]*Log[Q2] + 
 (189*as^3*G[1 - u, 0, 1 - u, 1 - u, v]*Log[Q2])/(2*ep) - 
 20*as^2*ep*G[1 - u, 0, 1 - u, 1 - u, v]*Log[Q2] + 
 as*ep^3*G[1 - u, 0, 1 - u, 1 - u, v]*Log[Q2] + 
 (15*as^3*G[0, u]*G[1 - u, 0, 1 - u, 1 - u, v]*Log[Q2])/2 - 
 12*as^2*ep^2*G[0, u]*G[1 - u, 0, 1 - u, 1 - u, v]*Log[Q2] + 
 as*ep^4*G[0, u]*G[1 - u, 0, 1 - u, 1 - u, v]*Log[Q2] - 
 (447*as^3*G[1, u]*G[1 - u, 0, 1 - u, 1 - u, v]*Log[Q2])/2 + 
 36*as^2*ep^2*G[1, u]*G[1 - u, 0, 1 - u, 1 - u, v]*Log[Q2] - 
 as*ep^4*G[1, u]*G[1 - u, 0, 1 - u, 1 - u, v]*Log[Q2] + 
 78*as^3*G[1, u]*G[1 - u, 0, 1 - u, -u, v]*Log[Q2] - 
 8*as^2*ep^2*G[1, u]*G[1 - u, 0, 1 - u, -u, v]*Log[Q2] + 
 48*as^3*G[1, u]*G[1 - u, 0, -u, 0, v]*Log[Q2] - 
 8*as^2*ep^2*G[1, u]*G[1 - u, 0, -u, 0, v]*Log[Q2] - 
 (42*as^3*G[1 - u, 0, -u, 1 - u, v]*Log[Q2])/ep + 
 8*as^2*ep*G[1 - u, 0, -u, 1 - u, v]*Log[Q2] - 
 12*as^3*G[0, u]*G[1 - u, 0, -u, 1 - u, v]*Log[Q2] + 
 8*as^2*ep^2*G[0, u]*G[1 - u, 0, -u, 1 - u, v]*Log[Q2] + 
 162*as^3*G[1, u]*G[1 - u, 0, -u, 1 - u, v]*Log[Q2] - 
 24*as^2*ep^2*G[1, u]*G[1 - u, 0, -u, 1 - u, v]*Log[Q2] - 
 24*as^3*G[1, u]*G[1 - u, 0, -u, -u, v]*Log[Q2] - 
 (66*as^3*G[1 - u, 1, 0, 0, v]*Log[Q2])/ep + 12*as^2*ep*G[1 - u, 1, 0, 0, v]*
  Log[Q2] + 24*as^3*G[0, u]*G[1 - u, 1, 0, 0, v]*Log[Q2] + 
 4*as^2*ep^2*G[0, u]*G[1 - u, 1, 0, 0, v]*Log[Q2] + 
 36*as^3*G[1, u]*G[1 - u, 1, 0, 0, v]*Log[Q2] - 
 4*as^2*ep^2*G[1, u]*G[1 - u, 1, 0, 0, v]*Log[Q2] + 
 (12*as^3*G[1 - u, 1, 0, 1 - u, v]*Log[Q2])/ep - 
 4*as^2*ep*G[1 - u, 1, 0, 1 - u, v]*Log[Q2] - 
 6*as^3*G[0, u]*G[1 - u, 1, 0, 1 - u, v]*Log[Q2] - 
 42*as^3*G[1, u]*G[1 - u, 1, 0, 1 - u, v]*Log[Q2] + 
 8*as^2*ep^2*G[1, u]*G[1 - u, 1, 0, 1 - u, v]*Log[Q2] + 
 36*as^3*G[1, u]*G[1 - u, 1, 0, -u, v]*Log[Q2] - 
 8*as^2*ep^2*G[1, u]*G[1 - u, 1, 0, -u, v]*Log[Q2] + 
 (12*as^3*G[1 - u, 1, 1 - u, 0, v]*Log[Q2])/ep - 
 4*as^2*ep*G[1 - u, 1, 1 - u, 0, v]*Log[Q2] - 
 42*as^3*G[0, u]*G[1 - u, 1, 1 - u, 0, v]*Log[Q2] + 
 8*as^2*ep^2*G[0, u]*G[1 - u, 1, 1 - u, 0, v]*Log[Q2] - 
 42*as^3*G[1, u]*G[1 - u, 1, 1 - u, 0, v]*Log[Q2] + 
 8*as^2*ep^2*G[1, u]*G[1 - u, 1, 1 - u, 0, v]*Log[Q2] + 
 36*as^3*G[1, u]*G[1 - u, 1, 1 - u, -u, v]*Log[Q2] - 
 8*as^2*ep^2*G[1, u]*G[1 - u, 1, 1 - u, -u, v]*Log[Q2] + 
 (189*as^3*G[1 - u, 1 - u, 0, 0, v]*Log[Q2])/(2*ep) - 
 20*as^2*ep*G[1 - u, 1 - u, 0, 0, v]*Log[Q2] + 
 as*ep^3*G[1 - u, 1 - u, 0, 0, v]*Log[Q2] - 
 (27*as^3*G[0, u]*G[1 - u, 1 - u, 0, 0, v]*Log[Q2])/2 - 
 as*ep^4*G[0, u]*G[1 - u, 1 - u, 0, 0, v]*Log[Q2] - 
 (447*as^3*G[1, u]*G[1 - u, 1 - u, 0, 0, v]*Log[Q2])/2 + 
 36*as^2*ep^2*G[1, u]*G[1 - u, 1 - u, 0, 0, v]*Log[Q2] - 
 as*ep^4*G[1, u]*G[1 - u, 1 - u, 0, 0, v]*Log[Q2] + 
 (189*as^3*G[1 - u, 1 - u, 0, 1 - u, v]*Log[Q2])/(2*ep) - 
 20*as^2*ep*G[1 - u, 1 - u, 0, 1 - u, v]*Log[Q2] + 
 as*ep^3*G[1 - u, 1 - u, 0, 1 - u, v]*Log[Q2] - 
 (105*as^3*G[0, u]*G[1 - u, 1 - u, 0, 1 - u, v]*Log[Q2])/2 + 
 4*as^2*ep^2*G[0, u]*G[1 - u, 1 - u, 0, 1 - u, v]*Log[Q2] + 
 as*ep^4*G[0, u]*G[1 - u, 1 - u, 0, 1 - u, v]*Log[Q2] - 
 (447*as^3*G[1, u]*G[1 - u, 1 - u, 0, 1 - u, v]*Log[Q2])/2 + 
 36*as^2*ep^2*G[1, u]*G[1 - u, 1 - u, 0, 1 - u, v]*Log[Q2] - 
 as*ep^4*G[1, u]*G[1 - u, 1 - u, 0, 1 - u, v]*Log[Q2] + 
 114*as^3*G[1, u]*G[1 - u, 1 - u, 0, -u, v]*Log[Q2] - 
 16*as^2*ep^2*G[1, u]*G[1 - u, 1 - u, 0, -u, v]*Log[Q2] - 
 (15*as^3*G[1 - u, 1 - u, 1, 0, v]*Log[Q2])/ep + 
 8*as^2*ep*G[1 - u, 1 - u, 1, 0, v]*Log[Q2] - 
 2*as*ep^3*G[1 - u, 1 - u, 1, 0, v]*Log[Q2] - 
 12*as^3*G[0, u]*G[1 - u, 1 - u, 1, 0, v]*Log[Q2] + 
 4*as^2*ep^2*G[0, u]*G[1 - u, 1 - u, 1, 0, v]*Log[Q2] + 
 18*as^3*G[1, u]*G[1 - u, 1 - u, 1, 0, v]*Log[Q2] - 
 8*as^2*ep^2*G[1, u]*G[1 - u, 1 - u, 1, 0, v]*Log[Q2] + 
 (189*as^3*G[1 - u, 1 - u, 1 - u, 0, v]*Log[Q2])/(2*ep) - 
 20*as^2*ep*G[1 - u, 1 - u, 1 - u, 0, v]*Log[Q2] + 
 as*ep^3*G[1 - u, 1 - u, 1 - u, 0, v]*Log[Q2] - 
 (105*as^3*G[0, u]*G[1 - u, 1 - u, 1 - u, 0, v]*Log[Q2])/2 + 
 4*as^2*ep^2*G[0, u]*G[1 - u, 1 - u, 1 - u, 0, v]*Log[Q2] + 
 as*ep^4*G[0, u]*G[1 - u, 1 - u, 1 - u, 0, v]*Log[Q2] - 
 (447*as^3*G[1, u]*G[1 - u, 1 - u, 1 - u, 0, v]*Log[Q2])/2 + 
 36*as^2*ep^2*G[1, u]*G[1 - u, 1 - u, 1 - u, 0, v]*Log[Q2] - 
 as*ep^4*G[1, u]*G[1 - u, 1 - u, 1 - u, 0, v]*Log[Q2] + 
 (189*as^3*G[1 - u, 1 - u, 1 - u, 1 - u, v]*Log[Q2])/(2*ep) - 
 20*as^2*ep*G[1 - u, 1 - u, 1 - u, 1 - u, v]*Log[Q2] + 
 as*ep^3*G[1 - u, 1 - u, 1 - u, 1 - u, v]*Log[Q2] - 
 (447*as^3*G[0, u]*G[1 - u, 1 - u, 1 - u, 1 - u, v]*Log[Q2])/2 + 
 36*as^2*ep^2*G[0, u]*G[1 - u, 1 - u, 1 - u, 1 - u, v]*Log[Q2] - 
 as*ep^4*G[0, u]*G[1 - u, 1 - u, 1 - u, 1 - u, v]*Log[Q2] - 
 (447*as^3*G[1, u]*G[1 - u, 1 - u, 1 - u, 1 - u, v]*Log[Q2])/2 + 
 36*as^2*ep^2*G[1, u]*G[1 - u, 1 - u, 1 - u, 1 - u, v]*Log[Q2] - 
 as*ep^4*G[1, u]*G[1 - u, 1 - u, 1 - u, 1 - u, v]*Log[Q2] + 
 369*as^3*G[1, u]*G[1 - u, 1 - u, 1 - u, -u, v]*Log[Q2] - 
 72*as^2*ep^2*G[1, u]*G[1 - u, 1 - u, 1 - u, -u, v]*Log[Q2] + 
 2*as*ep^4*G[1, u]*G[1 - u, 1 - u, 1 - u, -u, v]*Log[Q2] + 
 114*as^3*G[1, u]*G[1 - u, 1 - u, -u, 0, v]*Log[Q2] - 
 16*as^2*ep^2*G[1, u]*G[1 - u, 1 - u, -u, 0, v]*Log[Q2] - 
 (123*as^3*G[1 - u, 1 - u, -u, 1 - u, v]*Log[Q2])/ep + 
 32*as^2*ep*G[1 - u, 1 - u, -u, 1 - u, v]*Log[Q2] - 
 2*as*ep^3*G[1 - u, 1 - u, -u, 1 - u, v]*Log[Q2] + 
 114*as^3*G[0, u]*G[1 - u, 1 - u, -u, 1 - u, v]*Log[Q2] - 
 16*as^2*ep^2*G[0, u]*G[1 - u, 1 - u, -u, 1 - u, v]*Log[Q2] + 
 387*as^3*G[1, u]*G[1 - u, 1 - u, -u, 1 - u, v]*Log[Q2] - 
 72*as^2*ep^2*G[1, u]*G[1 - u, 1 - u, -u, 1 - u, v]*Log[Q2] + 
 2*as*ep^4*G[1, u]*G[1 - u, 1 - u, -u, 1 - u, v]*Log[Q2] - 
 156*as^3*G[1, u]*G[1 - u, 1 - u, -u, -u, v]*Log[Q2] + 
 24*as^2*ep^2*G[1, u]*G[1 - u, 1 - u, -u, -u, v]*Log[Q2] + 
 78*as^3*G[1, u]*G[1 - u, -u, 0, 0, v]*Log[Q2] - 
 12*as^2*ep^2*G[1, u]*G[1 - u, -u, 0, 0, v]*Log[Q2] - 
 (42*as^3*G[1 - u, -u, 0, 1 - u, v]*Log[Q2])/ep + 
 8*as^2*ep*G[1 - u, -u, 0, 1 - u, v]*Log[Q2] - 
 42*as^3*G[0, u]*G[1 - u, -u, 0, 1 - u, v]*Log[Q2] + 
 12*as^2*ep^2*G[0, u]*G[1 - u, -u, 0, 1 - u, v]*Log[Q2] + 
 162*as^3*G[1, u]*G[1 - u, -u, 0, 1 - u, v]*Log[Q2] - 
 24*as^2*ep^2*G[1, u]*G[1 - u, -u, 0, 1 - u, v]*Log[Q2] - 
 24*as^3*G[1, u]*G[1 - u, -u, 0, -u, v]*Log[Q2] - 
 (42*as^3*G[1 - u, -u, 1 - u, 0, v]*Log[Q2])/ep + 
 8*as^2*ep*G[1 - u, -u, 1 - u, 0, v]*Log[Q2] - 
 24*as^3*G[0, u]*G[1 - u, -u, 1 - u, 0, v]*Log[Q2] + 
 8*as^2*ep^2*G[0, u]*G[1 - u, -u, 1 - u, 0, v]*Log[Q2] + 
 162*as^3*G[1, u]*G[1 - u, -u, 1 - u, 0, v]*Log[Q2] - 
 24*as^2*ep^2*G[1, u]*G[1 - u, -u, 1 - u, 0, v]*Log[Q2] - 
 (129*as^3*G[1 - u, -u, 1 - u, 1 - u, v]*Log[Q2])/ep + 
 32*as^2*ep*G[1 - u, -u, 1 - u, 1 - u, v]*Log[Q2] - 
 2*as*ep^3*G[1 - u, -u, 1 - u, 1 - u, v]*Log[Q2] + 
 162*as^3*G[0, u]*G[1 - u, -u, 1 - u, 1 - u, v]*Log[Q2] - 
 24*as^2*ep^2*G[0, u]*G[1 - u, -u, 1 - u, 1 - u, v]*Log[Q2] + 
 351*as^3*G[1, u]*G[1 - u, -u, 1 - u, 1 - u, v]*Log[Q2] - 
 64*as^2*ep^2*G[1, u]*G[1 - u, -u, 1 - u, 1 - u, v]*Log[Q2] + 
 2*as*ep^4*G[1, u]*G[1 - u, -u, 1 - u, 1 - u, v]*Log[Q2] - 
 192*as^3*G[1, u]*G[1 - u, -u, 1 - u, -u, v]*Log[Q2] + 
 32*as^2*ep^2*G[1, u]*G[1 - u, -u, 1 - u, -u, v]*Log[Q2] - 
 24*as^3*G[1, u]*G[1 - u, -u, -u, 0, v]*Log[Q2] + 
 (72*as^3*G[1 - u, -u, -u, 1 - u, v]*Log[Q2])/ep - 
 16*as^2*ep*G[1 - u, -u, -u, 1 - u, v]*Log[Q2] - 
 24*as^3*G[0, u]*G[1 - u, -u, -u, 1 - u, v]*Log[Q2] - 
 324*as^3*G[1, u]*G[1 - u, -u, -u, 1 - u, v]*Log[Q2] + 
 56*as^2*ep^2*G[1, u]*G[1 - u, -u, -u, 1 - u, v]*Log[Q2] + 
 60*as^3*G[1, u]*G[1 - u, -u, -u, -u, v]*Log[Q2] - 
 8*as^2*ep^2*G[1, u]*G[1 - u, -u, -u, -u, v]*Log[Q2] + 
 36*as^3*G[1, u]*G[-u, 0, 0, 0, v]*Log[Q2] - 
 4*as^2*ep^2*G[1, u]*G[-u, 0, 0, 0, v]*Log[Q2] - 
 (24*as^3*G[-u, 0, 0, 1 - u, v]*Log[Q2])/ep + 4*as^2*ep*G[-u, 0, 0, 1 - u, v]*
  Log[Q2] - 6*as^3*G[0, u]*G[-u, 0, 0, 1 - u, v]*Log[Q2] + 
 114*as^3*G[1, u]*G[-u, 0, 0, 1 - u, v]*Log[Q2] - 
 16*as^2*ep^2*G[1, u]*G[-u, 0, 0, 1 - u, v]*Log[Q2] - 
 54*as^3*G[1, u]*G[-u, 0, 0, -u, v]*Log[Q2] + 
 12*as^2*ep^2*G[1, u]*G[-u, 0, 0, -u, v]*Log[Q2] + 
 36*as^3*G[0, u]*G[-u, 0, 1, 0, v]*Log[Q2] - 
 8*as^2*ep^2*G[0, u]*G[-u, 0, 1, 0, v]*Log[Q2] - 
 36*as^3*G[1, u]*G[-u, 0, 1, 0, v]*Log[Q2] + 
 8*as^2*ep^2*G[1, u]*G[-u, 0, 1, 0, v]*Log[Q2] - 
 (24*as^3*G[-u, 0, 1 - u, 0, v]*Log[Q2])/ep + 4*as^2*ep*G[-u, 0, 1 - u, 0, v]*
  Log[Q2] - 6*as^3*G[0, u]*G[-u, 0, 1 - u, 0, v]*Log[Q2] + 
 114*as^3*G[1, u]*G[-u, 0, 1 - u, 0, v]*Log[Q2] - 
 16*as^2*ep^2*G[1, u]*G[-u, 0, 1 - u, 0, v]*Log[Q2] - 
 (66*as^3*G[-u, 0, 1 - u, 1 - u, v]*Log[Q2])/ep + 
 12*as^2*ep*G[-u, 0, 1 - u, 1 - u, v]*Log[Q2] - 
 54*as^3*G[0, u]*G[-u, 0, 1 - u, 1 - u, v]*Log[Q2] + 
 16*as^2*ep^2*G[0, u]*G[-u, 0, 1 - u, 1 - u, v]*Log[Q2] + 
 198*as^3*G[1, u]*G[-u, 0, 1 - u, 1 - u, v]*Log[Q2] - 
 28*as^2*ep^2*G[1, u]*G[-u, 0, 1 - u, 1 - u, v]*Log[Q2] - 
 24*as^3*G[1, u]*G[-u, 0, 1 - u, -u, v]*Log[Q2] - 
 54*as^3*G[1, u]*G[-u, 0, -u, 0, v]*Log[Q2] + 
 12*as^2*ep^2*G[1, u]*G[-u, 0, -u, 0, v]*Log[Q2] + 
 54*as^3*G[0, u]*G[-u, 0, -u, 1 - u, v]*Log[Q2] - 
 12*as^2*ep^2*G[0, u]*G[-u, 0, -u, 1 - u, v]*Log[Q2] - 
 24*as^3*G[1, u]*G[-u, 0, -u, 1 - u, v]*Log[Q2] + 
 24*as^3*G[1, u]*G[-u, 0, -u, -u, v]*Log[Q2] - 
 (24*as^3*G[-u, 1 - u, 0, 0, v]*Log[Q2])/ep + 4*as^2*ep*G[-u, 1 - u, 0, 0, v]*
  Log[Q2] - 42*as^3*G[0, u]*G[-u, 1 - u, 0, 0, v]*Log[Q2] + 
 8*as^2*ep^2*G[0, u]*G[-u, 1 - u, 0, 0, v]*Log[Q2] + 
 114*as^3*G[1, u]*G[-u, 1 - u, 0, 0, v]*Log[Q2] - 
 16*as^2*ep^2*G[1, u]*G[-u, 1 - u, 0, 0, v]*Log[Q2] - 
 (66*as^3*G[-u, 1 - u, 0, 1 - u, v]*Log[Q2])/ep + 
 12*as^2*ep*G[-u, 1 - u, 0, 1 - u, v]*Log[Q2] - 
 18*as^3*G[0, u]*G[-u, 1 - u, 0, 1 - u, v]*Log[Q2] + 
 8*as^2*ep^2*G[0, u]*G[-u, 1 - u, 0, 1 - u, v]*Log[Q2] + 
 198*as^3*G[1, u]*G[-u, 1 - u, 0, 1 - u, v]*Log[Q2] - 
 28*as^2*ep^2*G[1, u]*G[-u, 1 - u, 0, 1 - u, v]*Log[Q2] - 
 24*as^3*G[1, u]*G[-u, 1 - u, 0, -u, v]*Log[Q2] + 
 36*as^3*G[0, u]*G[-u, 1 - u, 1, 0, v]*Log[Q2] - 
 8*as^2*ep^2*G[0, u]*G[-u, 1 - u, 1, 0, v]*Log[Q2] - 
 36*as^3*G[1, u]*G[-u, 1 - u, 1, 0, v]*Log[Q2] + 
 8*as^2*ep^2*G[1, u]*G[-u, 1 - u, 1, 0, v]*Log[Q2] - 
 (66*as^3*G[-u, 1 - u, 1 - u, 0, v]*Log[Q2])/ep + 
 12*as^2*ep*G[-u, 1 - u, 1 - u, 0, v]*Log[Q2] + 
 36*as^3*G[0, u]*G[-u, 1 - u, 1 - u, 0, v]*Log[Q2] - 
 4*as^2*ep^2*G[0, u]*G[-u, 1 - u, 1 - u, 0, v]*Log[Q2] + 
 198*as^3*G[1, u]*G[-u, 1 - u, 1 - u, 0, v]*Log[Q2] - 
 28*as^2*ep^2*G[1, u]*G[-u, 1 - u, 1 - u, 0, v]*Log[Q2] - 
 (153*as^3*G[-u, 1 - u, 1 - u, 1 - u, v]*Log[Q2])/ep + 
 36*as^2*ep*G[-u, 1 - u, 1 - u, 1 - u, v]*Log[Q2] - 
 2*as*ep^3*G[-u, 1 - u, 1 - u, 1 - u, v]*Log[Q2] + 
 198*as^3*G[0, u]*G[-u, 1 - u, 1 - u, 1 - u, v]*Log[Q2] - 
 28*as^2*ep^2*G[0, u]*G[-u, 1 - u, 1 - u, 1 - u, v]*Log[Q2] + 
 387*as^3*G[1, u]*G[-u, 1 - u, 1 - u, 1 - u, v]*Log[Q2] - 
 68*as^2*ep^2*G[1, u]*G[-u, 1 - u, 1 - u, 1 - u, v]*Log[Q2] + 
 2*as*ep^4*G[1, u]*G[-u, 1 - u, 1 - u, 1 - u, v]*Log[Q2] - 
 228*as^3*G[1, u]*G[-u, 1 - u, 1 - u, -u, v]*Log[Q2] + 
 40*as^2*ep^2*G[1, u]*G[-u, 1 - u, 1 - u, -u, v]*Log[Q2] - 
 24*as^3*G[1, u]*G[-u, 1 - u, -u, 0, v]*Log[Q2] + 
 (72*as^3*G[-u, 1 - u, -u, 1 - u, v]*Log[Q2])/ep - 
 16*as^2*ep*G[-u, 1 - u, -u, 1 - u, v]*Log[Q2] - 
 24*as^3*G[0, u]*G[-u, 1 - u, -u, 1 - u, v]*Log[Q2] - 
 288*as^3*G[1, u]*G[-u, 1 - u, -u, 1 - u, v]*Log[Q2] + 
 48*as^2*ep^2*G[1, u]*G[-u, 1 - u, -u, 1 - u, v]*Log[Q2] - 
 48*as^3*G[1, u]*G[-u, 1 - u, -u, -u, v]*Log[Q2] + 
 16*as^2*ep^2*G[1, u]*G[-u, 1 - u, -u, -u, v]*Log[Q2] - 
 36*as^3*G[1, u]*G[-u, -u, 0, 0, v]*Log[Q2] + 
 8*as^2*ep^2*G[1, u]*G[-u, -u, 0, 0, v]*Log[Q2] + 
 36*as^3*G[0, u]*G[-u, -u, 0, 1 - u, v]*Log[Q2] - 
 8*as^2*ep^2*G[0, u]*G[-u, -u, 0, 1 - u, v]*Log[Q2] - 
 24*as^3*G[1, u]*G[-u, -u, 0, 1 - u, v]*Log[Q2] + 
 24*as^3*G[1, u]*G[-u, -u, 0, -u, v]*Log[Q2] - 
 24*as^3*G[1, u]*G[-u, -u, 1 - u, 0, v]*Log[Q2] + 
 (72*as^3*G[-u, -u, 1 - u, 1 - u, v]*Log[Q2])/ep - 
 16*as^2*ep*G[-u, -u, 1 - u, 1 - u, v]*Log[Q2] - 
 24*as^3*G[0, u]*G[-u, -u, 1 - u, 1 - u, v]*Log[Q2] - 
 288*as^3*G[1, u]*G[-u, -u, 1 - u, 1 - u, v]*Log[Q2] + 
 48*as^2*ep^2*G[1, u]*G[-u, -u, 1 - u, 1 - u, v]*Log[Q2] + 
 24*as^3*G[1, u]*G[-u, -u, 1 - u, -u, v]*Log[Q2] + 
 24*as^3*G[1, u]*G[-u, -u, -u, 0, v]*Log[Q2] - 
 (72*as^3*G[-u, -u, -u, 1 - u, v]*Log[Q2])/ep + 
 16*as^2*ep*G[-u, -u, -u, 1 - u, v]*Log[Q2] + 
 24*as^3*G[0, u]*G[-u, -u, -u, 1 - u, v]*Log[Q2] + 
 120*as^3*G[1, u]*G[-u, -u, -u, 1 - u, v]*Log[Q2] - 
 16*as^2*ep^2*G[1, u]*G[-u, -u, -u, 1 - u, v]*Log[Q2] + 
 144*as^3*G[1, u]*G[-u, -u, -u, -u, v]*Log[Q2] - 
 32*as^2*ep^2*G[1, u]*G[-u, -u, -u, -u, v]*Log[Q2] - 
 (447*as^3*G[0, 0, 0, 0, 0, u]*Log[Q2])/2 + 36*as^2*ep^2*G[0, 0, 0, 0, 0, u]*
  Log[Q2] - as*ep^4*G[0, 0, 0, 0, 0, u]*Log[Q2] - 
 (447*as^3*G[0, 0, 0, 0, 0, v]*Log[Q2])/2 + 36*as^2*ep^2*G[0, 0, 0, 0, 0, v]*
  Log[Q2] - as*ep^4*G[0, 0, 0, 0, 0, v]*Log[Q2] - 
 (15*as^3*G[0, 0, 0, 0, 1, u]*Log[Q2])/2 + 4*as^2*ep^2*G[0, 0, 0, 0, 1, u]*
  Log[Q2] - as*ep^4*G[0, 0, 0, 0, 1, u]*Log[Q2] - 
 (447*as^3*G[0, 0, 0, 0, 1 - u, v]*Log[Q2])/2 + 
 36*as^2*ep^2*G[0, 0, 0, 0, 1 - u, v]*Log[Q2] - 
 as*ep^4*G[0, 0, 0, 0, 1 - u, v]*Log[Q2] + 
 (327*as^3*G[0, 0, 0, 1, 0, u]*Log[Q2])/2 - 36*as^2*ep^2*G[0, 0, 0, 1, 0, u]*
  Log[Q2] + as*ep^4*G[0, 0, 0, 1, 0, u]*Log[Q2] + 
 369*as^3*G[0, 0, 0, 1, 0, v]*Log[Q2] - 72*as^2*ep^2*G[0, 0, 0, 1, 0, v]*
  Log[Q2] + 2*as*ep^4*G[0, 0, 0, 1, 0, v]*Log[Q2] + 
 (111*as^3*G[0, 0, 0, 1, 1, u]*Log[Q2])/2 - 20*as^2*ep^2*G[0, 0, 0, 1, 1, u]*
  Log[Q2] + as*ep^4*G[0, 0, 0, 1, 1, u]*Log[Q2] - 
 (447*as^3*G[0, 0, 0, 1 - u, 0, v]*Log[Q2])/2 + 
 36*as^2*ep^2*G[0, 0, 0, 1 - u, 0, v]*Log[Q2] - 
 as*ep^4*G[0, 0, 0, 1 - u, 0, v]*Log[Q2] - 
 (447*as^3*G[0, 0, 0, 1 - u, 1 - u, v]*Log[Q2])/2 + 
 36*as^2*ep^2*G[0, 0, 0, 1 - u, 1 - u, v]*Log[Q2] - 
 as*ep^4*G[0, 0, 0, 1 - u, 1 - u, v]*Log[Q2] + 
 18*as^3*G[0, 0, 0, -u, 1 - u, v]*Log[Q2] - 
 8*as^2*ep^2*G[0, 0, 0, -u, 1 - u, v]*Log[Q2] + 
 (279*as^3*G[0, 0, 1, 0, 0, u]*Log[Q2])/2 - 28*as^2*ep^2*G[0, 0, 1, 0, 0, u]*
  Log[Q2] + as*ep^4*G[0, 0, 1, 0, 0, u]*Log[Q2] + 
 387*as^3*G[0, 0, 1, 0, 0, v]*Log[Q2] - 72*as^2*ep^2*G[0, 0, 1, 0, 0, v]*
  Log[Q2] + 2*as*ep^4*G[0, 0, 1, 0, 0, v]*Log[Q2] + 
 (99*as^3*G[0, 0, 1, 0, 1, u]*Log[Q2])/2 - 16*as^2*ep^2*G[0, 0, 1, 0, 1, u]*
  Log[Q2] + as*ep^4*G[0, 0, 1, 0, 1, u]*Log[Q2] + 
 114*as^3*G[0, 0, 1, 0, 1 - u, v]*Log[Q2] - 
 16*as^2*ep^2*G[0, 0, 1, 0, 1 - u, v]*Log[Q2] - 
 (159*as^3*G[0, 0, 1, 1, 0, u]*Log[Q2])/2 + 20*as^2*ep^2*G[0, 0, 1, 1, 0, u]*
  Log[Q2] - as*ep^4*G[0, 0, 1, 1, 0, u]*Log[Q2] - 
 156*as^3*G[0, 0, 1, 1, 0, v]*Log[Q2] + 24*as^2*ep^2*G[0, 0, 1, 1, 0, v]*
  Log[Q2] - (231*as^3*G[0, 0, 1, 1, 1, u]*Log[Q2])/2 + 
 28*as^2*ep^2*G[0, 0, 1, 1, 1, u]*Log[Q2] - as*ep^4*G[0, 0, 1, 1, 1, u]*
  Log[Q2] + 114*as^3*G[0, 0, 1, 1 - u, 0, v]*Log[Q2] - 
 16*as^2*ep^2*G[0, 0, 1, 1 - u, 0, v]*Log[Q2] - 
 (447*as^3*G[0, 0, 1 - u, 0, 0, v]*Log[Q2])/2 + 
 36*as^2*ep^2*G[0, 0, 1 - u, 0, 0, v]*Log[Q2] - 
 as*ep^4*G[0, 0, 1 - u, 0, 0, v]*Log[Q2] - 
 (447*as^3*G[0, 0, 1 - u, 0, 1 - u, v]*Log[Q2])/2 + 
 36*as^2*ep^2*G[0, 0, 1 - u, 0, 1 - u, v]*Log[Q2] - 
 as*ep^4*G[0, 0, 1 - u, 0, 1 - u, v]*Log[Q2] + 
 114*as^3*G[0, 0, 1 - u, 1, 0, v]*Log[Q2] - 
 16*as^2*ep^2*G[0, 0, 1 - u, 1, 0, v]*Log[Q2] - 
 (447*as^3*G[0, 0, 1 - u, 1 - u, 0, v]*Log[Q2])/2 + 
 36*as^2*ep^2*G[0, 0, 1 - u, 1 - u, 0, v]*Log[Q2] - 
 as*ep^4*G[0, 0, 1 - u, 1 - u, 0, v]*Log[Q2] - 
 (447*as^3*G[0, 0, 1 - u, 1 - u, 1 - u, v]*Log[Q2])/2 + 
 36*as^2*ep^2*G[0, 0, 1 - u, 1 - u, 1 - u, v]*Log[Q2] - 
 as*ep^4*G[0, 0, 1 - u, 1 - u, 1 - u, v]*Log[Q2] + 
 93*as^3*G[0, 0, 1 - u, -u, 1 - u, v]*Log[Q2] - 
 24*as^2*ep^2*G[0, 0, 1 - u, -u, 1 - u, v]*Log[Q2] + 
 2*as*ep^4*G[0, 0, 1 - u, -u, 1 - u, v]*Log[Q2] + 
 18*as^3*G[0, 0, -u, 0, 1 - u, v]*Log[Q2] - 
 8*as^2*ep^2*G[0, 0, -u, 0, 1 - u, v]*Log[Q2] + 
 18*as^3*G[0, 0, -u, 1 - u, 0, v]*Log[Q2] - 
 8*as^2*ep^2*G[0, 0, -u, 1 - u, 0, v]*Log[Q2] + 
 81*as^3*G[0, 0, -u, 1 - u, 1 - u, v]*Log[Q2] - 
 20*as^2*ep^2*G[0, 0, -u, 1 - u, 1 - u, v]*Log[Q2] + 
 2*as*ep^4*G[0, 0, -u, 1 - u, 1 - u, v]*Log[Q2] + 
 18*as^3*G[0, 0, -u, -u, 1 - u, v]*Log[Q2] - 
 4*as^2*ep^2*G[0, 0, -u, -u, 1 - u, v]*Log[Q2] + 
 (327*as^3*G[0, 1, 0, 0, 0, u]*Log[Q2])/2 - 32*as^2*ep^2*G[0, 1, 0, 0, 0, u]*
  Log[Q2] + as*ep^4*G[0, 1, 0, 0, 0, u]*Log[Q2] + 
 351*as^3*G[0, 1, 0, 0, 0, v]*Log[Q2] - 64*as^2*ep^2*G[0, 1, 0, 0, 0, v]*
  Log[Q2] + 2*as*ep^4*G[0, 1, 0, 0, 0, v]*Log[Q2] + 
 (75*as^3*G[0, 1, 0, 0, 1, u]*Log[Q2])/2 - 12*as^2*ep^2*G[0, 1, 0, 0, 1, u]*
  Log[Q2] + as*ep^4*G[0, 1, 0, 0, 1, u]*Log[Q2] + 
 162*as^3*G[0, 1, 0, 0, 1 - u, v]*Log[Q2] - 
 24*as^2*ep^2*G[0, 1, 0, 0, 1 - u, v]*Log[Q2] - 
 (219*as^3*G[0, 1, 0, 1, 0, u]*Log[Q2])/2 + 28*as^2*ep^2*G[0, 1, 0, 1, 0, u]*
  Log[Q2] - as*ep^4*G[0, 1, 0, 1, 0, u]*Log[Q2] - 
 192*as^3*G[0, 1, 0, 1, 0, v]*Log[Q2] + 32*as^2*ep^2*G[0, 1, 0, 1, 0, v]*
  Log[Q2] - (183*as^3*G[0, 1, 0, 1, 1, u]*Log[Q2])/2 + 
 24*as^2*ep^2*G[0, 1, 0, 1, 1, u]*Log[Q2] - as*ep^4*G[0, 1, 0, 1, 1, u]*
  Log[Q2] + 162*as^3*G[0, 1, 0, 1 - u, 0, v]*Log[Q2] - 
 24*as^2*ep^2*G[0, 1, 0, 1 - u, 0, v]*Log[Q2] + 
 78*as^3*G[0, 1, 0, 1 - u, 1 - u, v]*Log[Q2] - 
 12*as^2*ep^2*G[0, 1, 0, 1 - u, 1 - u, v]*Log[Q2] - 
 18*as^3*G[0, 1, 0, -u, 1 - u, v]*Log[Q2] + 
 4*as^2*ep^2*G[0, 1, 0, -u, 1 - u, v]*Log[Q2] - 
 (183*as^3*G[0, 1, 1, 0, 0, u]*Log[Q2])/2 + 24*as^2*ep^2*G[0, 1, 1, 0, 0, u]*
  Log[Q2] - as*ep^4*G[0, 1, 1, 0, 0, u]*Log[Q2] - 
 324*as^3*G[0, 1, 1, 0, 0, v]*Log[Q2] + 56*as^2*ep^2*G[0, 1, 1, 0, 0, v]*
  Log[Q2] - (183*as^3*G[0, 1, 1, 0, 1, u]*Log[Q2])/2 + 
 24*as^2*ep^2*G[0, 1, 1, 0, 1, u]*Log[Q2] - as*ep^4*G[0, 1, 1, 0, 1, u]*
  Log[Q2] - 24*as^3*G[0, 1, 1, 0, 1 - u, v]*Log[Q2] + 
 (75*as^3*G[0, 1, 1, 1, 0, u]*Log[Q2])/2 - 12*as^2*ep^2*G[0, 1, 1, 1, 0, u]*
  Log[Q2] + as*ep^4*G[0, 1, 1, 1, 0, u]*Log[Q2] + 
 60*as^3*G[0, 1, 1, 1, 0, v]*Log[Q2] - 8*as^2*ep^2*G[0, 1, 1, 1, 0, v]*
  Log[Q2] + (327*as^3*G[0, 1, 1, 1, 1, u]*Log[Q2])/2 - 
 32*as^2*ep^2*G[0, 1, 1, 1, 1, u]*Log[Q2] + as*ep^4*G[0, 1, 1, 1, 1, u]*
  Log[Q2] - 24*as^3*G[0, 1, 1, 1 - u, 0, v]*Log[Q2] + 
 162*as^3*G[0, 1, 1 - u, 0, 0, v]*Log[Q2] - 
 24*as^2*ep^2*G[0, 1, 1 - u, 0, 0, v]*Log[Q2] + 
 78*as^3*G[0, 1, 1 - u, 0, 1 - u, v]*Log[Q2] - 
 12*as^2*ep^2*G[0, 1, 1 - u, 0, 1 - u, v]*Log[Q2] - 
 24*as^3*G[0, 1, 1 - u, 1, 0, v]*Log[Q2] + 
 78*as^3*G[0, 1, 1 - u, 1 - u, 0, v]*Log[Q2] - 
 12*as^2*ep^2*G[0, 1, 1 - u, 1 - u, 0, v]*Log[Q2] - 
 18*as^3*G[0, 1, 1 - u, -u, 1 - u, v]*Log[Q2] + 
 4*as^2*ep^2*G[0, 1, 1 - u, -u, 1 - u, v]*Log[Q2] - 
 (447*as^3*G[0, 1 - u, 0, 0, 0, v]*Log[Q2])/2 + 
 36*as^2*ep^2*G[0, 1 - u, 0, 0, 0, v]*Log[Q2] - 
 as*ep^4*G[0, 1 - u, 0, 0, 0, v]*Log[Q2] - 
 (447*as^3*G[0, 1 - u, 0, 0, 1 - u, v]*Log[Q2])/2 + 
 36*as^2*ep^2*G[0, 1 - u, 0, 0, 1 - u, v]*Log[Q2] - 
 as*ep^4*G[0, 1 - u, 0, 0, 1 - u, v]*Log[Q2] + 
 78*as^3*G[0, 1 - u, 0, 1, 0, v]*Log[Q2] - 
 8*as^2*ep^2*G[0, 1 - u, 0, 1, 0, v]*Log[Q2] - 
 (447*as^3*G[0, 1 - u, 0, 1 - u, 0, v]*Log[Q2])/2 + 
 36*as^2*ep^2*G[0, 1 - u, 0, 1 - u, 0, v]*Log[Q2] - 
 as*ep^4*G[0, 1 - u, 0, 1 - u, 0, v]*Log[Q2] - 
 (447*as^3*G[0, 1 - u, 0, 1 - u, 1 - u, v]*Log[Q2])/2 + 
 36*as^2*ep^2*G[0, 1 - u, 0, 1 - u, 1 - u, v]*Log[Q2] - 
 as*ep^4*G[0, 1 - u, 0, 1 - u, 1 - u, v]*Log[Q2] + 
 57*as^3*G[0, 1 - u, 0, -u, 1 - u, v]*Log[Q2] - 
 16*as^2*ep^2*G[0, 1 - u, 0, -u, 1 - u, v]*Log[Q2] + 
 2*as*ep^4*G[0, 1 - u, 0, -u, 1 - u, v]*Log[Q2] + 
 162*as^3*G[0, 1 - u, 1, 0, 0, v]*Log[Q2] - 
 24*as^2*ep^2*G[0, 1 - u, 1, 0, 0, v]*Log[Q2] + 
 48*as^3*G[0, 1 - u, 1, 0, 1 - u, v]*Log[Q2] - 
 8*as^2*ep^2*G[0, 1 - u, 1, 0, 1 - u, v]*Log[Q2] - 
 24*as^3*G[0, 1 - u, 1, 1, 0, v]*Log[Q2] + 
 48*as^3*G[0, 1 - u, 1, 1 - u, 0, v]*Log[Q2] - 
 8*as^2*ep^2*G[0, 1 - u, 1, 1 - u, 0, v]*Log[Q2] - 
 (447*as^3*G[0, 1 - u, 1 - u, 0, 0, v]*Log[Q2])/2 + 
 36*as^2*ep^2*G[0, 1 - u, 1 - u, 0, 0, v]*Log[Q2] - 
 as*ep^4*G[0, 1 - u, 1 - u, 0, 0, v]*Log[Q2] - 
 (447*as^3*G[0, 1 - u, 1 - u, 0, 1 - u, v]*Log[Q2])/2 + 
 36*as^2*ep^2*G[0, 1 - u, 1 - u, 0, 1 - u, v]*Log[Q2] - 
 as*ep^4*G[0, 1 - u, 1 - u, 0, 1 - u, v]*Log[Q2] + 
 129*as^3*G[0, 1 - u, 1 - u, 1, 0, v]*Log[Q2] - 
 32*as^2*ep^2*G[0, 1 - u, 1 - u, 1, 0, v]*Log[Q2] + 
 2*as*ep^4*G[0, 1 - u, 1 - u, 1, 0, v]*Log[Q2] - 
 (447*as^3*G[0, 1 - u, 1 - u, 1 - u, 0, v]*Log[Q2])/2 + 
 36*as^2*ep^2*G[0, 1 - u, 1 - u, 1 - u, 0, v]*Log[Q2] - 
 as*ep^4*G[0, 1 - u, 1 - u, 1 - u, 0, v]*Log[Q2] - 
 (447*as^3*G[0, 1 - u, 1 - u, 1 - u, 1 - u, v]*Log[Q2])/2 + 
 36*as^2*ep^2*G[0, 1 - u, 1 - u, 1 - u, 1 - u, v]*Log[Q2] - 
 as*ep^4*G[0, 1 - u, 1 - u, 1 - u, 1 - u, v]*Log[Q2] + 
 114*as^3*G[0, 1 - u, 1 - u, -u, 1 - u, v]*Log[Q2] - 
 16*as^2*ep^2*G[0, 1 - u, 1 - u, -u, 1 - u, v]*Log[Q2] + 
 12*as^3*G[0, 1 - u, -u, 0, 1 - u, v]*Log[Q2] + 
 12*as^3*G[0, 1 - u, -u, 1 - u, 0, v]*Log[Q2] + 
 144*as^3*G[0, 1 - u, -u, 1 - u, 1 - u, v]*Log[Q2] - 
 20*as^2*ep^2*G[0, 1 - u, -u, 1 - u, 1 - u, v]*Log[Q2] + 
 30*as^3*G[0, 1 - u, -u, -u, 1 - u, v]*Log[Q2] - 
 12*as^2*ep^2*G[0, 1 - u, -u, -u, 1 - u, v]*Log[Q2] - 
 42*as^3*G[0, -u, 0, 0, 1 - u, v]*Log[Q2] + 
 8*as^2*ep^2*G[0, -u, 0, 0, 1 - u, v]*Log[Q2] + 
 36*as^3*G[0, -u, 0, 1, 0, v]*Log[Q2] - 8*as^2*ep^2*G[0, -u, 0, 1, 0, v]*
  Log[Q2] - 42*as^3*G[0, -u, 0, 1 - u, 0, v]*Log[Q2] + 
 8*as^2*ep^2*G[0, -u, 0, 1 - u, 0, v]*Log[Q2] + 
 36*as^3*G[0, -u, 0, 1 - u, 1 - u, v]*Log[Q2] - 
 4*as^2*ep^2*G[0, -u, 0, 1 - u, 1 - u, v]*Log[Q2] + 
 72*as^3*G[0, -u, 0, -u, 1 - u, v]*Log[Q2] - 
 16*as^2*ep^2*G[0, -u, 0, -u, 1 - u, v]*Log[Q2] - 
 42*as^3*G[0, -u, 1 - u, 0, 0, v]*Log[Q2] + 
 8*as^2*ep^2*G[0, -u, 1 - u, 0, 0, v]*Log[Q2] + 
 36*as^3*G[0, -u, 1 - u, 0, 1 - u, v]*Log[Q2] - 
 4*as^2*ep^2*G[0, -u, 1 - u, 0, 1 - u, v]*Log[Q2] + 
 36*as^3*G[0, -u, 1 - u, 1, 0, v]*Log[Q2] - 
 8*as^2*ep^2*G[0, -u, 1 - u, 1, 0, v]*Log[Q2] + 
 36*as^3*G[0, -u, 1 - u, 1 - u, 0, v]*Log[Q2] - 
 4*as^2*ep^2*G[0, -u, 1 - u, 1 - u, 0, v]*Log[Q2] + 
 198*as^3*G[0, -u, 1 - u, 1 - u, 1 - u, v]*Log[Q2] - 
 28*as^2*ep^2*G[0, -u, 1 - u, 1 - u, 1 - u, v]*Log[Q2] - 
 24*as^3*G[0, -u, 1 - u, -u, 1 - u, v]*Log[Q2] - 
 24*as^3*G[0, -u, -u, 1 - u, 1 - u, v]*Log[Q2] + 
 24*as^3*G[0, -u, -u, -u, 1 - u, v]*Log[Q2] + 
 (327*as^3*G[1, 0, 0, 0, 0, u]*Log[Q2])/2 - 32*as^2*ep^2*G[1, 0, 0, 0, 0, u]*
  Log[Q2] + as*ep^4*G[1, 0, 0, 0, 0, u]*Log[Q2] + 
 387*as^3*G[1, 0, 0, 0, 0, v]*Log[Q2] - 68*as^2*ep^2*G[1, 0, 0, 0, 0, v]*
  Log[Q2] + 2*as*ep^4*G[1, 0, 0, 0, 0, v]*Log[Q2] + 
 (75*as^3*G[1, 0, 0, 0, 1, u]*Log[Q2])/2 - 12*as^2*ep^2*G[1, 0, 0, 0, 1, u]*
  Log[Q2] + as*ep^4*G[1, 0, 0, 0, 1, u]*Log[Q2] + 
 198*as^3*G[1, 0, 0, 0, 1 - u, v]*Log[Q2] - 
 28*as^2*ep^2*G[1, 0, 0, 0, 1 - u, v]*Log[Q2] - 
 (183*as^3*G[1, 0, 0, 1, 0, u]*Log[Q2])/2 + 24*as^2*ep^2*G[1, 0, 0, 1, 0, u]*
  Log[Q2] - as*ep^4*G[1, 0, 0, 1, 0, u]*Log[Q2] - 
 228*as^3*G[1, 0, 0, 1, 0, v]*Log[Q2] + 40*as^2*ep^2*G[1, 0, 0, 1, 0, v]*
  Log[Q2] - (183*as^3*G[1, 0, 0, 1, 1, u]*Log[Q2])/2 + 
 24*as^2*ep^2*G[1, 0, 0, 1, 1, u]*Log[Q2] - as*ep^4*G[1, 0, 0, 1, 1, u]*
  Log[Q2] + 198*as^3*G[1, 0, 0, 1 - u, 0, v]*Log[Q2] - 
 28*as^2*ep^2*G[1, 0, 0, 1 - u, 0, v]*Log[Q2] + 
 114*as^3*G[1, 0, 0, 1 - u, 1 - u, v]*Log[Q2] - 
 16*as^2*ep^2*G[1, 0, 0, 1 - u, 1 - u, v]*Log[Q2] - 
 90*as^3*G[1, 0, 0, -u, 1 - u, v]*Log[Q2] + 
 20*as^2*ep^2*G[1, 0, 0, -u, 1 - u, v]*Log[Q2] - 
 (183*as^3*G[1, 0, 1, 0, 0, u]*Log[Q2])/2 + 24*as^2*ep^2*G[1, 0, 1, 0, 0, u]*
  Log[Q2] - as*ep^4*G[1, 0, 1, 0, 0, u]*Log[Q2] - 
 288*as^3*G[1, 0, 1, 0, 0, v]*Log[Q2] + 48*as^2*ep^2*G[1, 0, 1, 0, 0, v]*
  Log[Q2] - (219*as^3*G[1, 0, 1, 0, 1, u]*Log[Q2])/2 + 
 28*as^2*ep^2*G[1, 0, 1, 0, 1, u]*Log[Q2] - as*ep^4*G[1, 0, 1, 0, 1, u]*
  Log[Q2] - 24*as^3*G[1, 0, 1, 0, 1 - u, v]*Log[Q2] + 
 (75*as^3*G[1, 0, 1, 1, 0, u]*Log[Q2])/2 - 12*as^2*ep^2*G[1, 0, 1, 1, 0, u]*
  Log[Q2] + as*ep^4*G[1, 0, 1, 1, 0, u]*Log[Q2] - 
 48*as^3*G[1, 0, 1, 1, 0, v]*Log[Q2] + 16*as^2*ep^2*G[1, 0, 1, 1, 0, v]*
  Log[Q2] + (327*as^3*G[1, 0, 1, 1, 1, u]*Log[Q2])/2 - 
 32*as^2*ep^2*G[1, 0, 1, 1, 1, u]*Log[Q2] + as*ep^4*G[1, 0, 1, 1, 1, u]*
  Log[Q2] - 24*as^3*G[1, 0, 1, 1 - u, 0, v]*Log[Q2] + 
 198*as^3*G[1, 0, 1 - u, 0, 0, v]*Log[Q2] - 
 28*as^2*ep^2*G[1, 0, 1 - u, 0, 0, v]*Log[Q2] + 
 114*as^3*G[1, 0, 1 - u, 0, 1 - u, v]*Log[Q2] - 
 16*as^2*ep^2*G[1, 0, 1 - u, 0, 1 - u, v]*Log[Q2] - 
 24*as^3*G[1, 0, 1 - u, 1, 0, v]*Log[Q2] + 
 114*as^3*G[1, 0, 1 - u, 1 - u, 0, v]*Log[Q2] - 
 16*as^2*ep^2*G[1, 0, 1 - u, 1 - u, 0, v]*Log[Q2] + 
 36*as^3*G[1, 0, 1 - u, 1 - u, 1 - u, v]*Log[Q2] - 
 4*as^2*ep^2*G[1, 0, 1 - u, 1 - u, 1 - u, v]*Log[Q2] - 
 36*as^3*G[1, 0, 1 - u, -u, 1 - u, v]*Log[Q2] + 
 8*as^2*ep^2*G[1, 0, 1 - u, -u, 1 - u, v]*Log[Q2] - 
 36*as^3*G[1, 0, -u, 0, 1 - u, v]*Log[Q2] + 
 8*as^2*ep^2*G[1, 0, -u, 0, 1 - u, v]*Log[Q2] - 
 36*as^3*G[1, 0, -u, 1 - u, 0, v]*Log[Q2] + 
 8*as^2*ep^2*G[1, 0, -u, 1 - u, 0, v]*Log[Q2] + 
 18*as^3*G[1, 0, -u, 1 - u, 1 - u, v]*Log[Q2] - 
 4*as^2*ep^2*G[1, 0, -u, 1 - u, 1 - u, v]*Log[Q2] - 
 54*as^3*G[1, 0, -u, -u, 1 - u, v]*Log[Q2] + 
 12*as^2*ep^2*G[1, 0, -u, -u, 1 - u, v]*Log[Q2] - 
 (231*as^3*G[1, 1, 0, 0, 0, u]*Log[Q2])/2 + 28*as^2*ep^2*G[1, 1, 0, 0, 0, u]*
  Log[Q2] - as*ep^4*G[1, 1, 0, 0, 0, u]*Log[Q2] - 
 288*as^3*G[1, 1, 0, 0, 0, v]*Log[Q2] + 48*as^2*ep^2*G[1, 1, 0, 0, 0, v]*
  Log[Q2] - (159*as^3*G[1, 1, 0, 0, 1, u]*Log[Q2])/2 + 
 20*as^2*ep^2*G[1, 1, 0, 0, 1, u]*Log[Q2] - as*ep^4*G[1, 1, 0, 0, 1, u]*
  Log[Q2] - 24*as^3*G[1, 1, 0, 0, 1 - u, v]*Log[Q2] + 
 (99*as^3*G[1, 1, 0, 1, 0, u]*Log[Q2])/2 - 16*as^2*ep^2*G[1, 1, 0, 1, 0, u]*
  Log[Q2] + as*ep^4*G[1, 1, 0, 1, 0, u]*Log[Q2] + 
 24*as^3*G[1, 1, 0, 1, 0, v]*Log[Q2] + (279*as^3*G[1, 1, 0, 1, 1, u]*Log[Q2])/
  2 - 28*as^2*ep^2*G[1, 1, 0, 1, 1, u]*Log[Q2] + 
 as*ep^4*G[1, 1, 0, 1, 1, u]*Log[Q2] - 24*as^3*G[1, 1, 0, 1 - u, 0, v]*
  Log[Q2] - 36*as^3*G[1, 1, 0, 1 - u, 1 - u, v]*Log[Q2] + 
 8*as^2*ep^2*G[1, 1, 0, 1 - u, 1 - u, v]*Log[Q2] + 
 36*as^3*G[1, 1, 0, -u, 1 - u, v]*Log[Q2] - 
 8*as^2*ep^2*G[1, 1, 0, -u, 1 - u, v]*Log[Q2] + 
 (111*as^3*G[1, 1, 1, 0, 0, u]*Log[Q2])/2 - 20*as^2*ep^2*G[1, 1, 1, 0, 0, u]*
  Log[Q2] + as*ep^4*G[1, 1, 1, 0, 0, u]*Log[Q2] + 
 120*as^3*G[1, 1, 1, 0, 0, v]*Log[Q2] - 16*as^2*ep^2*G[1, 1, 1, 0, 0, v]*
  Log[Q2] + (327*as^3*G[1, 1, 1, 0, 1, u]*Log[Q2])/2 - 
 36*as^2*ep^2*G[1, 1, 1, 0, 1, u]*Log[Q2] + as*ep^4*G[1, 1, 1, 0, 1, u]*
  Log[Q2] + 24*as^3*G[1, 1, 1, 0, 1 - u, v]*Log[Q2] - 
 (15*as^3*G[1, 1, 1, 1, 0, u]*Log[Q2])/2 + 4*as^2*ep^2*G[1, 1, 1, 1, 0, u]*
  Log[Q2] - as*ep^4*G[1, 1, 1, 1, 0, u]*Log[Q2] + 
 144*as^3*G[1, 1, 1, 1, 0, v]*Log[Q2] - 32*as^2*ep^2*G[1, 1, 1, 1, 0, v]*
  Log[Q2] - (447*as^3*G[1, 1, 1, 1, 1, u]*Log[Q2])/2 + 
 36*as^2*ep^2*G[1, 1, 1, 1, 1, u]*Log[Q2] - as*ep^4*G[1, 1, 1, 1, 1, u]*
  Log[Q2] + 24*as^3*G[1, 1, 1, 1 - u, 0, v]*Log[Q2] - 
 24*as^3*G[1, 1, 1 - u, 0, 0, v]*Log[Q2] - 
 36*as^3*G[1, 1, 1 - u, 0, 1 - u, v]*Log[Q2] + 
 8*as^2*ep^2*G[1, 1, 1 - u, 0, 1 - u, v]*Log[Q2] + 
 24*as^3*G[1, 1, 1 - u, 1, 0, v]*Log[Q2] - 
 36*as^3*G[1, 1, 1 - u, 1 - u, 0, v]*Log[Q2] + 
 8*as^2*ep^2*G[1, 1, 1 - u, 1 - u, 0, v]*Log[Q2] + 
 36*as^3*G[1, 1, 1 - u, -u, 1 - u, v]*Log[Q2] - 
 8*as^2*ep^2*G[1, 1, 1 - u, -u, 1 - u, v]*Log[Q2] + 
 198*as^3*G[1, 1 - u, 0, 0, 0, v]*Log[Q2] - 
 28*as^2*ep^2*G[1, 1 - u, 0, 0, 0, v]*Log[Q2] + 
 114*as^3*G[1, 1 - u, 0, 0, 1 - u, v]*Log[Q2] - 
 16*as^2*ep^2*G[1, 1 - u, 0, 0, 1 - u, v]*Log[Q2] - 
 24*as^3*G[1, 1 - u, 0, 1, 0, v]*Log[Q2] + 
 114*as^3*G[1, 1 - u, 0, 1 - u, 0, v]*Log[Q2] - 
 16*as^2*ep^2*G[1, 1 - u, 0, 1 - u, 0, v]*Log[Q2] + 
 36*as^3*G[1, 1 - u, 0, 1 - u, 1 - u, v]*Log[Q2] - 
 4*as^2*ep^2*G[1, 1 - u, 0, 1 - u, 1 - u, v]*Log[Q2] - 
 36*as^3*G[1, 1 - u, 0, -u, 1 - u, v]*Log[Q2] + 
 8*as^2*ep^2*G[1, 1 - u, 0, -u, 1 - u, v]*Log[Q2] - 
 24*as^3*G[1, 1 - u, 1, 0, 0, v]*Log[Q2] - 
 54*as^3*G[1, 1 - u, 1, 0, 1 - u, v]*Log[Q2] + 
 12*as^2*ep^2*G[1, 1 - u, 1, 0, 1 - u, v]*Log[Q2] + 
 24*as^3*G[1, 1 - u, 1, 1, 0, v]*Log[Q2] - 
 54*as^3*G[1, 1 - u, 1, 1 - u, 0, v]*Log[Q2] + 
 12*as^2*ep^2*G[1, 1 - u, 1, 1 - u, 0, v]*Log[Q2] + 
 114*as^3*G[1, 1 - u, 1 - u, 0, 0, v]*Log[Q2] - 
 16*as^2*ep^2*G[1, 1 - u, 1 - u, 0, 0, v]*Log[Q2] + 
 36*as^3*G[1, 1 - u, 1 - u, 0, 1 - u, v]*Log[Q2] - 
 4*as^2*ep^2*G[1, 1 - u, 1 - u, 0, 1 - u, v]*Log[Q2] - 
 54*as^3*G[1, 1 - u, 1 - u, 1, 0, v]*Log[Q2] + 
 12*as^2*ep^2*G[1, 1 - u, 1 - u, 1, 0, v]*Log[Q2] + 
 36*as^3*G[1, 1 - u, 1 - u, 1 - u, 0, v]*Log[Q2] - 
 4*as^2*ep^2*G[1, 1 - u, 1 - u, 1 - u, 0, v]*Log[Q2] - 
 36*as^3*G[1, 1 - u, -u, 0, 1 - u, v]*Log[Q2] + 
 8*as^2*ep^2*G[1, 1 - u, -u, 0, 1 - u, v]*Log[Q2] - 
 36*as^3*G[1, 1 - u, -u, 1 - u, 0, v]*Log[Q2] + 
 8*as^2*ep^2*G[1, 1 - u, -u, 1 - u, 0, v]*Log[Q2] + 
 18*as^3*G[1, 1 - u, -u, 1 - u, 1 - u, v]*Log[Q2] - 
 4*as^2*ep^2*G[1, 1 - u, -u, 1 - u, 1 - u, v]*Log[Q2] - 
 54*as^3*G[1, 1 - u, -u, -u, 1 - u, v]*Log[Q2] + 
 12*as^2*ep^2*G[1, 1 - u, -u, -u, 1 - u, v]*Log[Q2] - 
 (447*as^3*G[1 - u, 0, 0, 0, 0, v]*Log[Q2])/2 + 
 36*as^2*ep^2*G[1 - u, 0, 0, 0, 0, v]*Log[Q2] - 
 as*ep^4*G[1 - u, 0, 0, 0, 0, v]*Log[Q2] - 
 (447*as^3*G[1 - u, 0, 0, 0, 1 - u, v]*Log[Q2])/2 + 
 36*as^2*ep^2*G[1 - u, 0, 0, 0, 1 - u, v]*Log[Q2] - 
 as*ep^4*G[1 - u, 0, 0, 0, 1 - u, v]*Log[Q2] + 
 114*as^3*G[1 - u, 0, 0, 1, 0, v]*Log[Q2] - 
 16*as^2*ep^2*G[1 - u, 0, 0, 1, 0, v]*Log[Q2] - 
 (447*as^3*G[1 - u, 0, 0, 1 - u, 0, v]*Log[Q2])/2 + 
 36*as^2*ep^2*G[1 - u, 0, 0, 1 - u, 0, v]*Log[Q2] - 
 as*ep^4*G[1 - u, 0, 0, 1 - u, 0, v]*Log[Q2] - 
 (447*as^3*G[1 - u, 0, 0, 1 - u, 1 - u, v]*Log[Q2])/2 + 
 36*as^2*ep^2*G[1 - u, 0, 0, 1 - u, 1 - u, v]*Log[Q2] - 
 as*ep^4*G[1 - u, 0, 0, 1 - u, 1 - u, v]*Log[Q2] + 
 129*as^3*G[1 - u, 0, 0, -u, 1 - u, v]*Log[Q2] - 
 32*as^2*ep^2*G[1 - u, 0, 0, -u, 1 - u, v]*Log[Q2] + 
 2*as*ep^4*G[1 - u, 0, 0, -u, 1 - u, v]*Log[Q2] + 
 144*as^3*G[1 - u, 0, 1, 0, 0, v]*Log[Q2] - 
 20*as^2*ep^2*G[1 - u, 0, 1, 0, 0, v]*Log[Q2] + 
 12*as^3*G[1 - u, 0, 1, 0, 1 - u, v]*Log[Q2] + 
 30*as^3*G[1 - u, 0, 1, 1, 0, v]*Log[Q2] - 
 12*as^2*ep^2*G[1 - u, 0, 1, 1, 0, v]*Log[Q2] + 
 12*as^3*G[1 - u, 0, 1, 1 - u, 0, v]*Log[Q2] - 
 (447*as^3*G[1 - u, 0, 1 - u, 0, 0, v]*Log[Q2])/2 + 
 36*as^2*ep^2*G[1 - u, 0, 1 - u, 0, 0, v]*Log[Q2] - 
 as*ep^4*G[1 - u, 0, 1 - u, 0, 0, v]*Log[Q2] - 
 (447*as^3*G[1 - u, 0, 1 - u, 0, 1 - u, v]*Log[Q2])/2 + 
 36*as^2*ep^2*G[1 - u, 0, 1 - u, 0, 1 - u, v]*Log[Q2] - 
 as*ep^4*G[1 - u, 0, 1 - u, 0, 1 - u, v]*Log[Q2] + 
 57*as^3*G[1 - u, 0, 1 - u, 1, 0, v]*Log[Q2] - 
 16*as^2*ep^2*G[1 - u, 0, 1 - u, 1, 0, v]*Log[Q2] + 
 2*as*ep^4*G[1 - u, 0, 1 - u, 1, 0, v]*Log[Q2] - 
 (447*as^3*G[1 - u, 0, 1 - u, 1 - u, 0, v]*Log[Q2])/2 + 
 36*as^2*ep^2*G[1 - u, 0, 1 - u, 1 - u, 0, v]*Log[Q2] - 
 as*ep^4*G[1 - u, 0, 1 - u, 1 - u, 0, v]*Log[Q2] - 
 (447*as^3*G[1 - u, 0, 1 - u, 1 - u, 1 - u, v]*Log[Q2])/2 + 
 36*as^2*ep^2*G[1 - u, 0, 1 - u, 1 - u, 1 - u, v]*Log[Q2] - 
 as*ep^4*G[1 - u, 0, 1 - u, 1 - u, 1 - u, v]*Log[Q2] + 
 78*as^3*G[1 - u, 0, 1 - u, -u, 1 - u, v]*Log[Q2] - 
 8*as^2*ep^2*G[1 - u, 0, 1 - u, -u, 1 - u, v]*Log[Q2] + 
 48*as^3*G[1 - u, 0, -u, 0, 1 - u, v]*Log[Q2] - 
 8*as^2*ep^2*G[1 - u, 0, -u, 0, 1 - u, v]*Log[Q2] + 
 48*as^3*G[1 - u, 0, -u, 1 - u, 0, v]*Log[Q2] - 
 8*as^2*ep^2*G[1 - u, 0, -u, 1 - u, 0, v]*Log[Q2] + 
 162*as^3*G[1 - u, 0, -u, 1 - u, 1 - u, v]*Log[Q2] - 
 24*as^2*ep^2*G[1 - u, 0, -u, 1 - u, 1 - u, v]*Log[Q2] - 
 24*as^3*G[1 - u, 0, -u, -u, 1 - u, v]*Log[Q2] + 
 198*as^3*G[1 - u, 1, 0, 0, 0, v]*Log[Q2] - 
 28*as^2*ep^2*G[1 - u, 1, 0, 0, 0, v]*Log[Q2] + 
 36*as^3*G[1 - u, 1, 0, 0, 1 - u, v]*Log[Q2] - 
 4*as^2*ep^2*G[1 - u, 1, 0, 0, 1 - u, v]*Log[Q2] - 
 24*as^3*G[1 - u, 1, 0, 1, 0, v]*Log[Q2] + 
 36*as^3*G[1 - u, 1, 0, 1 - u, 0, v]*Log[Q2] - 
 4*as^2*ep^2*G[1 - u, 1, 0, 1 - u, 0, v]*Log[Q2] - 
 42*as^3*G[1 - u, 1, 0, 1 - u, 1 - u, v]*Log[Q2] + 
 8*as^2*ep^2*G[1 - u, 1, 0, 1 - u, 1 - u, v]*Log[Q2] + 
 36*as^3*G[1 - u, 1, 0, -u, 1 - u, v]*Log[Q2] - 
 8*as^2*ep^2*G[1 - u, 1, 0, -u, 1 - u, v]*Log[Q2] - 
 24*as^3*G[1 - u, 1, 1, 0, 0, v]*Log[Q2] + 24*as^3*G[1 - u, 1, 1, 1, 0, v]*
  Log[Q2] + 36*as^3*G[1 - u, 1, 1 - u, 0, 0, v]*Log[Q2] - 
 4*as^2*ep^2*G[1 - u, 1, 1 - u, 0, 0, v]*Log[Q2] - 
 42*as^3*G[1 - u, 1, 1 - u, 0, 1 - u, v]*Log[Q2] + 
 8*as^2*ep^2*G[1 - u, 1, 1 - u, 0, 1 - u, v]*Log[Q2] + 
 72*as^3*G[1 - u, 1, 1 - u, 1, 0, v]*Log[Q2] - 
 16*as^2*ep^2*G[1 - u, 1, 1 - u, 1, 0, v]*Log[Q2] - 
 42*as^3*G[1 - u, 1, 1 - u, 1 - u, 0, v]*Log[Q2] + 
 8*as^2*ep^2*G[1 - u, 1, 1 - u, 1 - u, 0, v]*Log[Q2] + 
 36*as^3*G[1 - u, 1, 1 - u, -u, 1 - u, v]*Log[Q2] - 
 8*as^2*ep^2*G[1 - u, 1, 1 - u, -u, 1 - u, v]*Log[Q2] - 
 (447*as^3*G[1 - u, 1 - u, 0, 0, 0, v]*Log[Q2])/2 + 
 36*as^2*ep^2*G[1 - u, 1 - u, 0, 0, 0, v]*Log[Q2] - 
 as*ep^4*G[1 - u, 1 - u, 0, 0, 0, v]*Log[Q2] - 
 (447*as^3*G[1 - u, 1 - u, 0, 0, 1 - u, v]*Log[Q2])/2 + 
 36*as^2*ep^2*G[1 - u, 1 - u, 0, 0, 1 - u, v]*Log[Q2] - 
 as*ep^4*G[1 - u, 1 - u, 0, 0, 1 - u, v]*Log[Q2] + 
 93*as^3*G[1 - u, 1 - u, 0, 1, 0, v]*Log[Q2] - 
 24*as^2*ep^2*G[1 - u, 1 - u, 0, 1, 0, v]*Log[Q2] + 
 2*as*ep^4*G[1 - u, 1 - u, 0, 1, 0, v]*Log[Q2] - 
 (447*as^3*G[1 - u, 1 - u, 0, 1 - u, 0, v]*Log[Q2])/2 + 
 36*as^2*ep^2*G[1 - u, 1 - u, 0, 1 - u, 0, v]*Log[Q2] - 
 as*ep^4*G[1 - u, 1 - u, 0, 1 - u, 0, v]*Log[Q2] - 
 (447*as^3*G[1 - u, 1 - u, 0, 1 - u, 1 - u, v]*Log[Q2])/2 + 
 36*as^2*ep^2*G[1 - u, 1 - u, 0, 1 - u, 1 - u, v]*Log[Q2] - 
 as*ep^4*G[1 - u, 1 - u, 0, 1 - u, 1 - u, v]*Log[Q2] + 
 114*as^3*G[1 - u, 1 - u, 0, -u, 1 - u, v]*Log[Q2] - 
 16*as^2*ep^2*G[1 - u, 1 - u, 0, -u, 1 - u, v]*Log[Q2] + 
 81*as^3*G[1 - u, 1 - u, 1, 0, 0, v]*Log[Q2] - 
 20*as^2*ep^2*G[1 - u, 1 - u, 1, 0, 0, v]*Log[Q2] + 
 2*as*ep^4*G[1 - u, 1 - u, 1, 0, 0, v]*Log[Q2] + 
 18*as^3*G[1 - u, 1 - u, 1, 0, 1 - u, v]*Log[Q2] - 
 8*as^2*ep^2*G[1 - u, 1 - u, 1, 0, 1 - u, v]*Log[Q2] + 
 18*as^3*G[1 - u, 1 - u, 1, 1, 0, v]*Log[Q2] - 
 4*as^2*ep^2*G[1 - u, 1 - u, 1, 1, 0, v]*Log[Q2] + 
 18*as^3*G[1 - u, 1 - u, 1, 1 - u, 0, v]*Log[Q2] - 
 8*as^2*ep^2*G[1 - u, 1 - u, 1, 1 - u, 0, v]*Log[Q2] - 
 (447*as^3*G[1 - u, 1 - u, 1 - u, 0, 0, v]*Log[Q2])/2 + 
 36*as^2*ep^2*G[1 - u, 1 - u, 1 - u, 0, 0, v]*Log[Q2] - 
 as*ep^4*G[1 - u, 1 - u, 1 - u, 0, 0, v]*Log[Q2] - 
 (447*as^3*G[1 - u, 1 - u, 1 - u, 0, 1 - u, v]*Log[Q2])/2 + 
 36*as^2*ep^2*G[1 - u, 1 - u, 1 - u, 0, 1 - u, v]*Log[Q2] - 
 as*ep^4*G[1 - u, 1 - u, 1 - u, 0, 1 - u, v]*Log[Q2] + 
 18*as^3*G[1 - u, 1 - u, 1 - u, 1, 0, v]*Log[Q2] - 
 8*as^2*ep^2*G[1 - u, 1 - u, 1 - u, 1, 0, v]*Log[Q2] - 
 (447*as^3*G[1 - u, 1 - u, 1 - u, 1 - u, 0, v]*Log[Q2])/2 + 
 36*as^2*ep^2*G[1 - u, 1 - u, 1 - u, 1 - u, 0, v]*Log[Q2] - 
 as*ep^4*G[1 - u, 1 - u, 1 - u, 1 - u, 0, v]*Log[Q2] - 
 (447*as^3*G[1 - u, 1 - u, 1 - u, 1 - u, 1 - u, v]*Log[Q2])/2 + 
 36*as^2*ep^2*G[1 - u, 1 - u, 1 - u, 1 - u, 1 - u, v]*Log[Q2] - 
 as*ep^4*G[1 - u, 1 - u, 1 - u, 1 - u, 1 - u, v]*Log[Q2] + 
 369*as^3*G[1 - u, 1 - u, 1 - u, -u, 1 - u, v]*Log[Q2] - 
 72*as^2*ep^2*G[1 - u, 1 - u, 1 - u, -u, 1 - u, v]*Log[Q2] + 
 2*as*ep^4*G[1 - u, 1 - u, 1 - u, -u, 1 - u, v]*Log[Q2] + 
 114*as^3*G[1 - u, 1 - u, -u, 0, 1 - u, v]*Log[Q2] - 
 16*as^2*ep^2*G[1 - u, 1 - u, -u, 0, 1 - u, v]*Log[Q2] + 
 114*as^3*G[1 - u, 1 - u, -u, 1 - u, 0, v]*Log[Q2] - 
 16*as^2*ep^2*G[1 - u, 1 - u, -u, 1 - u, 0, v]*Log[Q2] + 
 387*as^3*G[1 - u, 1 - u, -u, 1 - u, 1 - u, v]*Log[Q2] - 
 72*as^2*ep^2*G[1 - u, 1 - u, -u, 1 - u, 1 - u, v]*Log[Q2] + 
 2*as*ep^4*G[1 - u, 1 - u, -u, 1 - u, 1 - u, v]*Log[Q2] - 
 156*as^3*G[1 - u, 1 - u, -u, -u, 1 - u, v]*Log[Q2] + 
 24*as^2*ep^2*G[1 - u, 1 - u, -u, -u, 1 - u, v]*Log[Q2] + 
 78*as^3*G[1 - u, -u, 0, 0, 1 - u, v]*Log[Q2] - 
 12*as^2*ep^2*G[1 - u, -u, 0, 0, 1 - u, v]*Log[Q2] - 
 18*as^3*G[1 - u, -u, 0, 1, 0, v]*Log[Q2] + 
 4*as^2*ep^2*G[1 - u, -u, 0, 1, 0, v]*Log[Q2] + 
 78*as^3*G[1 - u, -u, 0, 1 - u, 0, v]*Log[Q2] - 
 12*as^2*ep^2*G[1 - u, -u, 0, 1 - u, 0, v]*Log[Q2] + 
 162*as^3*G[1 - u, -u, 0, 1 - u, 1 - u, v]*Log[Q2] - 
 24*as^2*ep^2*G[1 - u, -u, 0, 1 - u, 1 - u, v]*Log[Q2] - 
 24*as^3*G[1 - u, -u, 0, -u, 1 - u, v]*Log[Q2] + 
 78*as^3*G[1 - u, -u, 1 - u, 0, 0, v]*Log[Q2] - 
 12*as^2*ep^2*G[1 - u, -u, 1 - u, 0, 0, v]*Log[Q2] + 
 162*as^3*G[1 - u, -u, 1 - u, 0, 1 - u, v]*Log[Q2] - 
 24*as^2*ep^2*G[1 - u, -u, 1 - u, 0, 1 - u, v]*Log[Q2] - 
 18*as^3*G[1 - u, -u, 1 - u, 1, 0, v]*Log[Q2] + 
 4*as^2*ep^2*G[1 - u, -u, 1 - u, 1, 0, v]*Log[Q2] + 
 162*as^3*G[1 - u, -u, 1 - u, 1 - u, 0, v]*Log[Q2] - 
 24*as^2*ep^2*G[1 - u, -u, 1 - u, 1 - u, 0, v]*Log[Q2] + 
 351*as^3*G[1 - u, -u, 1 - u, 1 - u, 1 - u, v]*Log[Q2] - 
 64*as^2*ep^2*G[1 - u, -u, 1 - u, 1 - u, 1 - u, v]*Log[Q2] + 
 2*as*ep^4*G[1 - u, -u, 1 - u, 1 - u, 1 - u, v]*Log[Q2] - 
 192*as^3*G[1 - u, -u, 1 - u, -u, 1 - u, v]*Log[Q2] + 
 32*as^2*ep^2*G[1 - u, -u, 1 - u, -u, 1 - u, v]*Log[Q2] - 
 24*as^3*G[1 - u, -u, -u, 0, 1 - u, v]*Log[Q2] - 
 24*as^3*G[1 - u, -u, -u, 1 - u, 0, v]*Log[Q2] - 
 324*as^3*G[1 - u, -u, -u, 1 - u, 1 - u, v]*Log[Q2] + 
 56*as^2*ep^2*G[1 - u, -u, -u, 1 - u, 1 - u, v]*Log[Q2] + 
 60*as^3*G[1 - u, -u, -u, -u, 1 - u, v]*Log[Q2] - 
 8*as^2*ep^2*G[1 - u, -u, -u, -u, 1 - u, v]*Log[Q2] + 
 36*as^3*G[-u, 0, 0, 0, 1 - u, v]*Log[Q2] - 
 4*as^2*ep^2*G[-u, 0, 0, 0, 1 - u, v]*Log[Q2] + 
 36*as^3*G[-u, 0, 0, 1 - u, 0, v]*Log[Q2] - 
 4*as^2*ep^2*G[-u, 0, 0, 1 - u, 0, v]*Log[Q2] + 
 114*as^3*G[-u, 0, 0, 1 - u, 1 - u, v]*Log[Q2] - 
 16*as^2*ep^2*G[-u, 0, 0, 1 - u, 1 - u, v]*Log[Q2] - 
 54*as^3*G[-u, 0, 0, -u, 1 - u, v]*Log[Q2] + 
 12*as^2*ep^2*G[-u, 0, 0, -u, 1 - u, v]*Log[Q2] + 
 18*as^3*G[-u, 0, 1, 0, 0, v]*Log[Q2] - 4*as^2*ep^2*G[-u, 0, 1, 0, 0, v]*
  Log[Q2] - 36*as^3*G[-u, 0, 1, 0, 1 - u, v]*Log[Q2] + 
 8*as^2*ep^2*G[-u, 0, 1, 0, 1 - u, v]*Log[Q2] - 
 54*as^3*G[-u, 0, 1, 1, 0, v]*Log[Q2] + 12*as^2*ep^2*G[-u, 0, 1, 1, 0, v]*
  Log[Q2] - 36*as^3*G[-u, 0, 1, 1 - u, 0, v]*Log[Q2] + 
 8*as^2*ep^2*G[-u, 0, 1, 1 - u, 0, v]*Log[Q2] + 
 36*as^3*G[-u, 0, 1 - u, 0, 0, v]*Log[Q2] - 
 4*as^2*ep^2*G[-u, 0, 1 - u, 0, 0, v]*Log[Q2] + 
 114*as^3*G[-u, 0, 1 - u, 0, 1 - u, v]*Log[Q2] - 
 16*as^2*ep^2*G[-u, 0, 1 - u, 0, 1 - u, v]*Log[Q2] - 
 36*as^3*G[-u, 0, 1 - u, 1, 0, v]*Log[Q2] + 
 8*as^2*ep^2*G[-u, 0, 1 - u, 1, 0, v]*Log[Q2] + 
 114*as^3*G[-u, 0, 1 - u, 1 - u, 0, v]*Log[Q2] - 
 16*as^2*ep^2*G[-u, 0, 1 - u, 1 - u, 0, v]*Log[Q2] + 
 198*as^3*G[-u, 0, 1 - u, 1 - u, 1 - u, v]*Log[Q2] - 
 28*as^2*ep^2*G[-u, 0, 1 - u, 1 - u, 1 - u, v]*Log[Q2] - 
 24*as^3*G[-u, 0, 1 - u, -u, 1 - u, v]*Log[Q2] - 
 54*as^3*G[-u, 0, -u, 0, 1 - u, v]*Log[Q2] + 
 12*as^2*ep^2*G[-u, 0, -u, 0, 1 - u, v]*Log[Q2] - 
 54*as^3*G[-u, 0, -u, 1 - u, 0, v]*Log[Q2] + 
 12*as^2*ep^2*G[-u, 0, -u, 1 - u, 0, v]*Log[Q2] - 
 24*as^3*G[-u, 0, -u, 1 - u, 1 - u, v]*Log[Q2] + 
 24*as^3*G[-u, 0, -u, -u, 1 - u, v]*Log[Q2] + 
 36*as^3*G[-u, 1 - u, 0, 0, 0, v]*Log[Q2] - 
 4*as^2*ep^2*G[-u, 1 - u, 0, 0, 0, v]*Log[Q2] + 
 114*as^3*G[-u, 1 - u, 0, 0, 1 - u, v]*Log[Q2] - 
 16*as^2*ep^2*G[-u, 1 - u, 0, 0, 1 - u, v]*Log[Q2] - 
 36*as^3*G[-u, 1 - u, 0, 1, 0, v]*Log[Q2] + 
 8*as^2*ep^2*G[-u, 1 - u, 0, 1, 0, v]*Log[Q2] + 
 114*as^3*G[-u, 1 - u, 0, 1 - u, 0, v]*Log[Q2] - 
 16*as^2*ep^2*G[-u, 1 - u, 0, 1 - u, 0, v]*Log[Q2] + 
 198*as^3*G[-u, 1 - u, 0, 1 - u, 1 - u, v]*Log[Q2] - 
 28*as^2*ep^2*G[-u, 1 - u, 0, 1 - u, 1 - u, v]*Log[Q2] - 
 24*as^3*G[-u, 1 - u, 0, -u, 1 - u, v]*Log[Q2] + 
 18*as^3*G[-u, 1 - u, 1, 0, 0, v]*Log[Q2] - 
 4*as^2*ep^2*G[-u, 1 - u, 1, 0, 0, v]*Log[Q2] - 
 36*as^3*G[-u, 1 - u, 1, 0, 1 - u, v]*Log[Q2] + 
 8*as^2*ep^2*G[-u, 1 - u, 1, 0, 1 - u, v]*Log[Q2] - 
 54*as^3*G[-u, 1 - u, 1, 1, 0, v]*Log[Q2] + 
 12*as^2*ep^2*G[-u, 1 - u, 1, 1, 0, v]*Log[Q2] - 
 36*as^3*G[-u, 1 - u, 1, 1 - u, 0, v]*Log[Q2] + 
 8*as^2*ep^2*G[-u, 1 - u, 1, 1 - u, 0, v]*Log[Q2] + 
 114*as^3*G[-u, 1 - u, 1 - u, 0, 0, v]*Log[Q2] - 
 16*as^2*ep^2*G[-u, 1 - u, 1 - u, 0, 0, v]*Log[Q2] + 
 198*as^3*G[-u, 1 - u, 1 - u, 0, 1 - u, v]*Log[Q2] - 
 28*as^2*ep^2*G[-u, 1 - u, 1 - u, 0, 1 - u, v]*Log[Q2] - 
 90*as^3*G[-u, 1 - u, 1 - u, 1, 0, v]*Log[Q2] + 
 20*as^2*ep^2*G[-u, 1 - u, 1 - u, 1, 0, v]*Log[Q2] + 
 198*as^3*G[-u, 1 - u, 1 - u, 1 - u, 0, v]*Log[Q2] - 
 28*as^2*ep^2*G[-u, 1 - u, 1 - u, 1 - u, 0, v]*Log[Q2] + 
 387*as^3*G[-u, 1 - u, 1 - u, 1 - u, 1 - u, v]*Log[Q2] - 
 68*as^2*ep^2*G[-u, 1 - u, 1 - u, 1 - u, 1 - u, v]*Log[Q2] + 
 2*as*ep^4*G[-u, 1 - u, 1 - u, 1 - u, 1 - u, v]*Log[Q2] - 
 228*as^3*G[-u, 1 - u, 1 - u, -u, 1 - u, v]*Log[Q2] + 
 40*as^2*ep^2*G[-u, 1 - u, 1 - u, -u, 1 - u, v]*Log[Q2] - 
 24*as^3*G[-u, 1 - u, -u, 0, 1 - u, v]*Log[Q2] - 
 24*as^3*G[-u, 1 - u, -u, 1 - u, 0, v]*Log[Q2] - 
 288*as^3*G[-u, 1 - u, -u, 1 - u, 1 - u, v]*Log[Q2] + 
 48*as^2*ep^2*G[-u, 1 - u, -u, 1 - u, 1 - u, v]*Log[Q2] - 
 48*as^3*G[-u, 1 - u, -u, -u, 1 - u, v]*Log[Q2] + 
 16*as^2*ep^2*G[-u, 1 - u, -u, -u, 1 - u, v]*Log[Q2] - 
 36*as^3*G[-u, -u, 0, 0, 1 - u, v]*Log[Q2] + 
 8*as^2*ep^2*G[-u, -u, 0, 0, 1 - u, v]*Log[Q2] + 
 36*as^3*G[-u, -u, 0, 1, 0, v]*Log[Q2] - 8*as^2*ep^2*G[-u, -u, 0, 1, 0, v]*
  Log[Q2] - 36*as^3*G[-u, -u, 0, 1 - u, 0, v]*Log[Q2] + 
 8*as^2*ep^2*G[-u, -u, 0, 1 - u, 0, v]*Log[Q2] - 
 24*as^3*G[-u, -u, 0, 1 - u, 1 - u, v]*Log[Q2] + 
 24*as^3*G[-u, -u, 0, -u, 1 - u, v]*Log[Q2] - 
 36*as^3*G[-u, -u, 1 - u, 0, 0, v]*Log[Q2] + 
 8*as^2*ep^2*G[-u, -u, 1 - u, 0, 0, v]*Log[Q2] - 
 24*as^3*G[-u, -u, 1 - u, 0, 1 - u, v]*Log[Q2] + 
 36*as^3*G[-u, -u, 1 - u, 1, 0, v]*Log[Q2] - 
 8*as^2*ep^2*G[-u, -u, 1 - u, 1, 0, v]*Log[Q2] - 
 24*as^3*G[-u, -u, 1 - u, 1 - u, 0, v]*Log[Q2] - 
 288*as^3*G[-u, -u, 1 - u, 1 - u, 1 - u, v]*Log[Q2] + 
 48*as^2*ep^2*G[-u, -u, 1 - u, 1 - u, 1 - u, v]*Log[Q2] + 
 24*as^3*G[-u, -u, 1 - u, -u, 1 - u, v]*Log[Q2] + 
 24*as^3*G[-u, -u, -u, 0, 1 - u, v]*Log[Q2] + 
 24*as^3*G[-u, -u, -u, 1 - u, 0, v]*Log[Q2] + 
 120*as^3*G[-u, -u, -u, 1 - u, 1 - u, v]*Log[Q2] - 
 16*as^2*ep^2*G[-u, -u, -u, 1 - u, 1 - u, v]*Log[Q2] + 
 144*as^3*G[-u, -u, -u, -u, 1 - u, v]*Log[Q2] - 
 32*as^2*ep^2*G[-u, -u, -u, -u, 1 - u, v]*Log[Q2] - (3*as*Log[Q2]^2)/2 - 
 (81*as^3*Log[Q2]^2)/(4*ep^4) + (9*as^2*Log[Q2]^2)/ep^2 + 
 (81*as^3*G[0, u]*Log[Q2]^2)/(4*ep^3) - (6*as^2*G[0, u]*Log[Q2]^2)/ep + 
 (as*ep*G[0, u]*Log[Q2]^2)/2 + (81*as^3*G[0, v]*Log[Q2]^2)/(4*ep^3) - 
 (6*as^2*G[0, v]*Log[Q2]^2)/ep + (as*ep*G[0, v]*Log[Q2]^2)/2 + 
 8*as^2*G[0, u]*G[0, v]*Log[Q2]^2 - (135*as^3*G[0, u]*G[0, v]*Log[Q2]^2)/
  (4*ep^2) - (as*ep^2*G[0, u]*G[0, v]*Log[Q2]^2)/2 + 
 (81*as^3*G[1, u]*Log[Q2]^2)/(4*ep^3) - (6*as^2*G[1, u]*Log[Q2]^2)/ep + 
 (as*ep*G[1, u]*Log[Q2]^2)/2 + 8*as^2*G[0, v]*G[1, u]*Log[Q2]^2 - 
 (135*as^3*G[0, v]*G[1, u]*Log[Q2]^2)/(4*ep^2) - 
 (as*ep^2*G[0, v]*G[1, u]*Log[Q2]^2)/2 + (81*as^3*G[1 - u, v]*Log[Q2]^2)/
  (4*ep^3) - (6*as^2*G[1 - u, v]*Log[Q2]^2)/ep + 
 (as*ep*G[1 - u, v]*Log[Q2]^2)/2 + 8*as^2*G[0, u]*G[1 - u, v]*Log[Q2]^2 - 
 (135*as^3*G[0, u]*G[1 - u, v]*Log[Q2]^2)/(4*ep^2) - 
 (as*ep^2*G[0, u]*G[1 - u, v]*Log[Q2]^2)/2 + 8*as^2*G[1, u]*G[1 - u, v]*
  Log[Q2]^2 - (135*as^3*G[1, u]*G[1 - u, v]*Log[Q2]^2)/(4*ep^2) - 
 (as*ep^2*G[1, u]*G[1 - u, v]*Log[Q2]^2)/2 - 12*as^2*G[1, u]*G[-u, v]*
  Log[Q2]^2 + (81*as^3*G[1, u]*G[-u, v]*Log[Q2]^2)/(2*ep^2) + 
 as*ep^2*G[1, u]*G[-u, v]*Log[Q2]^2 + 8*as^2*G[0, 0, u]*Log[Q2]^2 - 
 (135*as^3*G[0, 0, u]*Log[Q2]^2)/(4*ep^2) - (as*ep^2*G[0, 0, u]*Log[Q2]^2)/
  2 + (261*as^3*G[0, v]*G[0, 0, u]*Log[Q2]^2)/(4*ep) - 
 12*as^2*ep*G[0, v]*G[0, 0, u]*Log[Q2]^2 + 
 (as*ep^3*G[0, v]*G[0, 0, u]*Log[Q2]^2)/2 + 
 (261*as^3*G[1 - u, v]*G[0, 0, u]*Log[Q2]^2)/(4*ep) - 
 12*as^2*ep*G[1 - u, v]*G[0, 0, u]*Log[Q2]^2 + 
 (as*ep^3*G[1 - u, v]*G[0, 0, u]*Log[Q2]^2)/2 + 8*as^2*G[0, 0, v]*Log[Q2]^2 - 
 (135*as^3*G[0, 0, v]*Log[Q2]^2)/(4*ep^2) - (as*ep^2*G[0, 0, v]*Log[Q2]^2)/
  2 + (261*as^3*G[0, u]*G[0, 0, v]*Log[Q2]^2)/(4*ep) - 
 12*as^2*ep*G[0, u]*G[0, 0, v]*Log[Q2]^2 + 
 (as*ep^3*G[0, u]*G[0, 0, v]*Log[Q2]^2)/2 + 
 (261*as^3*G[1, u]*G[0, 0, v]*Log[Q2]^2)/(4*ep) - 
 12*as^2*ep*G[1, u]*G[0, 0, v]*Log[Q2]^2 + 
 (as*ep^3*G[1, u]*G[0, 0, v]*Log[Q2]^2)/2 - 
 (567*as^3*G[0, 0, u]*G[0, 0, v]*Log[Q2]^2)/4 + 
 20*as^2*ep^2*G[0, 0, u]*G[0, 0, v]*Log[Q2]^2 - 
 (as*ep^4*G[0, 0, u]*G[0, 0, v]*Log[Q2]^2)/2 - 4*as^2*G[0, 1, u]*Log[Q2]^2 + 
 (27*as^3*G[0, 1, u]*Log[Q2]^2)/(4*ep^2) + (as*ep^2*G[0, 1, u]*Log[Q2]^2)/2 - 
 (9*as^3*G[0, v]*G[0, 1, u]*Log[Q2]^2)/(4*ep) + 
 4*as^2*ep*G[0, v]*G[0, 1, u]*Log[Q2]^2 - 
 (as*ep^3*G[0, v]*G[0, 1, u]*Log[Q2]^2)/2 - 
 (9*as^3*G[1 - u, v]*G[0, 1, u]*Log[Q2]^2)/(4*ep) + 
 4*as^2*ep*G[1 - u, v]*G[0, 1, u]*Log[Q2]^2 - 
 (as*ep^3*G[1 - u, v]*G[0, 1, u]*Log[Q2]^2)/2 - 
 (27*as^3*G[-u, v]*G[0, 1, u]*Log[Q2]^2)/ep + 4*as^2*ep*G[-u, v]*G[0, 1, u]*
  Log[Q2]^2 - (45*as^3*G[0, 0, v]*G[0, 1, u]*Log[Q2]^2)/4 - 
 4*as^2*ep^2*G[0, 0, v]*G[0, 1, u]*Log[Q2]^2 + 
 (as*ep^4*G[0, 0, v]*G[0, 1, u]*Log[Q2]^2)/2 + 
 8*as^2*G[0, 1 - u, v]*Log[Q2]^2 - (135*as^3*G[0, 1 - u, v]*Log[Q2]^2)/
  (4*ep^2) - (as*ep^2*G[0, 1 - u, v]*Log[Q2]^2)/2 + 
 (99*as^3*G[0, u]*G[0, 1 - u, v]*Log[Q2]^2)/(4*ep) - 
 (as*ep^3*G[0, u]*G[0, 1 - u, v]*Log[Q2]^2)/2 + 
 (261*as^3*G[1, u]*G[0, 1 - u, v]*Log[Q2]^2)/(4*ep) - 
 12*as^2*ep*G[1, u]*G[0, 1 - u, v]*Log[Q2]^2 + 
 (as*ep^3*G[1, u]*G[0, 1 - u, v]*Log[Q2]^2)/2 - 
 (189*as^3*G[0, 0, u]*G[0, 1 - u, v]*Log[Q2]^2)/4 + 
 (as*ep^4*G[0, 0, u]*G[0, 1 - u, v]*Log[Q2]^2)/2 + 
 (63*as^3*G[0, 1, u]*G[0, 1 - u, v]*Log[Q2]^2)/4 - 
 8*as^2*ep^2*G[0, 1, u]*G[0, 1 - u, v]*Log[Q2]^2 + 
 (as*ep^4*G[0, 1, u]*G[0, 1 - u, v]*Log[Q2]^2)/2 - 
 (27*as^3*G[1, u]*G[0, -u, v]*Log[Q2]^2)/ep + 4*as^2*ep*G[1, u]*G[0, -u, v]*
  Log[Q2]^2 + 36*as^3*G[0, 1, u]*G[0, -u, v]*Log[Q2]^2 - 
 4*as^2*ep^2*G[0, 1, u]*G[0, -u, v]*Log[Q2]^2 - 4*as^2*G[1, 0, u]*Log[Q2]^2 + 
 (27*as^3*G[1, 0, u]*Log[Q2]^2)/(4*ep^2) + (as*ep^2*G[1, 0, u]*Log[Q2]^2)/2 - 
 (9*as^3*G[0, v]*G[1, 0, u]*Log[Q2]^2)/(4*ep) + 
 4*as^2*ep*G[0, v]*G[1, 0, u]*Log[Q2]^2 - 
 (as*ep^3*G[0, v]*G[1, 0, u]*Log[Q2]^2)/2 + 
 (153*as^3*G[1 - u, v]*G[1, 0, u]*Log[Q2]^2)/(4*ep) - 
 8*as^2*ep*G[1 - u, v]*G[1, 0, u]*Log[Q2]^2 + 
 (as*ep^3*G[1 - u, v]*G[1, 0, u]*Log[Q2]^2)/2 - 
 (27*as^3*G[-u, v]*G[1, 0, u]*Log[Q2]^2)/ep + 4*as^2*ep*G[-u, v]*G[1, 0, u]*
  Log[Q2]^2 - (45*as^3*G[0, 0, v]*G[1, 0, u]*Log[Q2]^2)/4 - 
 4*as^2*ep^2*G[0, 0, v]*G[1, 0, u]*Log[Q2]^2 + 
 (as*ep^4*G[0, 0, v]*G[1, 0, u]*Log[Q2]^2)/2 - 
 (207*as^3*G[0, 1 - u, v]*G[1, 0, u]*Log[Q2]^2)/4 + 
 8*as^2*ep^2*G[0, 1 - u, v]*G[1, 0, u]*Log[Q2]^2 - 
 (as*ep^4*G[0, 1 - u, v]*G[1, 0, u]*Log[Q2]^2)/2 + 
 36*as^3*G[0, -u, v]*G[1, 0, u]*Log[Q2]^2 - 4*as^2*ep^2*G[0, -u, v]*
  G[1, 0, u]*Log[Q2]^2 - 12*as^2*G[1, 0, v]*Log[Q2]^2 + 
 (81*as^3*G[1, 0, v]*Log[Q2]^2)/(2*ep^2) + as*ep^2*G[1, 0, v]*Log[Q2]^2 - 
 (27*as^3*G[0, u]*G[1, 0, v]*Log[Q2]^2)/ep + 4*as^2*ep*G[0, u]*G[1, 0, v]*
  Log[Q2]^2 - (27*as^3*G[1, u]*G[1, 0, v]*Log[Q2]^2)/ep + 
 4*as^2*ep*G[1, u]*G[1, 0, v]*Log[Q2]^2 + 36*as^3*G[0, 0, u]*G[1, 0, v]*
  Log[Q2]^2 - 4*as^2*ep^2*G[0, 0, u]*G[1, 0, v]*Log[Q2]^2 - 
 18*as^3*G[0, 1, u]*G[1, 0, v]*Log[Q2]^2 + 4*as^2*ep^2*G[0, 1, u]*G[1, 0, v]*
  Log[Q2]^2 - 18*as^3*G[1, 0, u]*G[1, 0, v]*Log[Q2]^2 + 
 4*as^2*ep^2*G[1, 0, u]*G[1, 0, v]*Log[Q2]^2 + 8*as^2*G[1, 1, u]*Log[Q2]^2 - 
 (135*as^3*G[1, 1, u]*Log[Q2]^2)/(4*ep^2) - (as*ep^2*G[1, 1, u]*Log[Q2]^2)/
  2 + (261*as^3*G[0, v]*G[1, 1, u]*Log[Q2]^2)/(4*ep) - 
 12*as^2*ep*G[0, v]*G[1, 1, u]*Log[Q2]^2 + 
 (as*ep^3*G[0, v]*G[1, 1, u]*Log[Q2]^2)/2 + 
 (261*as^3*G[1 - u, v]*G[1, 1, u]*Log[Q2]^2)/(4*ep) - 
 12*as^2*ep*G[1 - u, v]*G[1, 1, u]*Log[Q2]^2 + 
 (as*ep^3*G[1 - u, v]*G[1, 1, u]*Log[Q2]^2)/2 - 
 (189*as^3*G[-u, v]*G[1, 1, u]*Log[Q2]^2)/(2*ep) + 
 20*as^2*ep*G[-u, v]*G[1, 1, u]*Log[Q2]^2 - as*ep^3*G[-u, v]*G[1, 1, u]*
  Log[Q2]^2 - (567*as^3*G[0, 0, v]*G[1, 1, u]*Log[Q2]^2)/4 + 
 20*as^2*ep^2*G[0, 0, v]*G[1, 1, u]*Log[Q2]^2 - 
 (as*ep^4*G[0, 0, v]*G[1, 1, u]*Log[Q2]^2)/2 - 
 (567*as^3*G[0, 1 - u, v]*G[1, 1, u]*Log[Q2]^2)/4 + 
 20*as^2*ep^2*G[0, 1 - u, v]*G[1, 1, u]*Log[Q2]^2 - 
 (as*ep^4*G[0, 1 - u, v]*G[1, 1, u]*Log[Q2]^2)/2 + 
 99*as^3*G[0, -u, v]*G[1, 1, u]*Log[Q2]^2 - 12*as^2*ep^2*G[0, -u, v]*
  G[1, 1, u]*Log[Q2]^2 + 36*as^3*G[1, 0, v]*G[1, 1, u]*Log[Q2]^2 - 
 4*as^2*ep^2*G[1, 0, v]*G[1, 1, u]*Log[Q2]^2 + 
 8*as^2*G[1 - u, 0, v]*Log[Q2]^2 - (135*as^3*G[1 - u, 0, v]*Log[Q2]^2)/
  (4*ep^2) - (as*ep^2*G[1 - u, 0, v]*Log[Q2]^2)/2 + 
 (99*as^3*G[0, u]*G[1 - u, 0, v]*Log[Q2]^2)/(4*ep) - 
 (as*ep^3*G[0, u]*G[1 - u, 0, v]*Log[Q2]^2)/2 + 
 (261*as^3*G[1, u]*G[1 - u, 0, v]*Log[Q2]^2)/(4*ep) - 
 12*as^2*ep*G[1, u]*G[1 - u, 0, v]*Log[Q2]^2 + 
 (as*ep^3*G[1, u]*G[1 - u, 0, v]*Log[Q2]^2)/2 - 
 (189*as^3*G[0, 0, u]*G[1 - u, 0, v]*Log[Q2]^2)/4 + 
 (as*ep^4*G[0, 0, u]*G[1 - u, 0, v]*Log[Q2]^2)/2 + 
 (279*as^3*G[0, 1, u]*G[1 - u, 0, v]*Log[Q2]^2)/4 - 
 16*as^2*ep^2*G[0, 1, u]*G[1 - u, 0, v]*Log[Q2]^2 + 
 (as*ep^4*G[0, 1, u]*G[1 - u, 0, v]*Log[Q2]^2)/2 + 
 (9*as^3*G[1, 0, u]*G[1 - u, 0, v]*Log[Q2]^2)/4 - 
 (as*ep^4*G[1, 0, u]*G[1 - u, 0, v]*Log[Q2]^2)/2 - 
 (567*as^3*G[1, 1, u]*G[1 - u, 0, v]*Log[Q2]^2)/4 + 
 20*as^2*ep^2*G[1, 1, u]*G[1 - u, 0, v]*Log[Q2]^2 - 
 (as*ep^4*G[1, 1, u]*G[1 - u, 0, v]*Log[Q2]^2)/2 + 
 8*as^2*G[1 - u, 1 - u, v]*Log[Q2]^2 - 
 (135*as^3*G[1 - u, 1 - u, v]*Log[Q2]^2)/(4*ep^2) - 
 (as*ep^2*G[1 - u, 1 - u, v]*Log[Q2]^2)/2 + 
 (261*as^3*G[0, u]*G[1 - u, 1 - u, v]*Log[Q2]^2)/(4*ep) - 
 12*as^2*ep*G[0, u]*G[1 - u, 1 - u, v]*Log[Q2]^2 + 
 (as*ep^3*G[0, u]*G[1 - u, 1 - u, v]*Log[Q2]^2)/2 + 
 (261*as^3*G[1, u]*G[1 - u, 1 - u, v]*Log[Q2]^2)/(4*ep) - 
 12*as^2*ep*G[1, u]*G[1 - u, 1 - u, v]*Log[Q2]^2 + 
 (as*ep^3*G[1, u]*G[1 - u, 1 - u, v]*Log[Q2]^2)/2 - 
 (567*as^3*G[0, 0, u]*G[1 - u, 1 - u, v]*Log[Q2]^2)/4 + 
 20*as^2*ep^2*G[0, 0, u]*G[1 - u, 1 - u, v]*Log[Q2]^2 - 
 (as*ep^4*G[0, 0, u]*G[1 - u, 1 - u, v]*Log[Q2]^2)/2 + 
 (171*as^3*G[0, 1, u]*G[1 - u, 1 - u, v]*Log[Q2]^2)/4 - 
 12*as^2*ep^2*G[0, 1, u]*G[1 - u, 1 - u, v]*Log[Q2]^2 + 
 (as*ep^4*G[0, 1, u]*G[1 - u, 1 - u, v]*Log[Q2]^2)/2 - 
 (477*as^3*G[1, 0, u]*G[1 - u, 1 - u, v]*Log[Q2]^2)/4 + 
 12*as^2*ep^2*G[1, 0, u]*G[1 - u, 1 - u, v]*Log[Q2]^2 + 
 (as*ep^4*G[1, 0, u]*G[1 - u, 1 - u, v]*Log[Q2]^2)/2 - 
 (567*as^3*G[1, 1, u]*G[1 - u, 1 - u, v]*Log[Q2]^2)/4 + 
 20*as^2*ep^2*G[1, 1, u]*G[1 - u, 1 - u, v]*Log[Q2]^2 - 
 (as*ep^4*G[1, 1, u]*G[1 - u, 1 - u, v]*Log[Q2]^2)/2 - 
 (135*as^3*G[1, u]*G[1 - u, -u, v]*Log[Q2]^2)/(2*ep) + 
 16*as^2*ep*G[1, u]*G[1 - u, -u, v]*Log[Q2]^2 - 
 as*ep^3*G[1, u]*G[1 - u, -u, v]*Log[Q2]^2 - 
 45*as^3*G[0, 1, u]*G[1 - u, -u, v]*Log[Q2]^2 + 
 8*as^2*ep^2*G[0, 1, u]*G[1 - u, -u, v]*Log[Q2]^2 + 
 63*as^3*G[1, 0, u]*G[1 - u, -u, v]*Log[Q2]^2 - 
 8*as^2*ep^2*G[1, 0, u]*G[1 - u, -u, v]*Log[Q2]^2 + 
 (387*as^3*G[1, 1, u]*G[1 - u, -u, v]*Log[Q2]^2)/2 - 
 32*as^2*ep^2*G[1, 1, u]*G[1 - u, -u, v]*Log[Q2]^2 + 
 as*ep^4*G[1, 1, u]*G[1 - u, -u, v]*Log[Q2]^2 - 
 (27*as^3*G[1, u]*G[-u, 0, v]*Log[Q2]^2)/ep + 4*as^2*ep*G[1, u]*G[-u, 0, v]*
  Log[Q2]^2 - 18*as^3*G[0, 1, u]*G[-u, 0, v]*Log[Q2]^2 + 
 4*as^2*ep^2*G[0, 1, u]*G[-u, 0, v]*Log[Q2]^2 - 
 18*as^3*G[1, 0, u]*G[-u, 0, v]*Log[Q2]^2 + 4*as^2*ep^2*G[1, 0, u]*
  G[-u, 0, v]*Log[Q2]^2 + 99*as^3*G[1, 1, u]*G[-u, 0, v]*Log[Q2]^2 - 
 12*as^2*ep^2*G[1, 1, u]*G[-u, 0, v]*Log[Q2]^2 - 
 12*as^2*G[-u, 1 - u, v]*Log[Q2]^2 + (81*as^3*G[-u, 1 - u, v]*Log[Q2]^2)/
  (2*ep^2) + as*ep^2*G[-u, 1 - u, v]*Log[Q2]^2 - 
 (27*as^3*G[0, u]*G[-u, 1 - u, v]*Log[Q2]^2)/ep + 
 4*as^2*ep*G[0, u]*G[-u, 1 - u, v]*Log[Q2]^2 - 
 (189*as^3*G[1, u]*G[-u, 1 - u, v]*Log[Q2]^2)/(2*ep) + 
 20*as^2*ep*G[1, u]*G[-u, 1 - u, v]*Log[Q2]^2 - 
 as*ep^3*G[1, u]*G[-u, 1 - u, v]*Log[Q2]^2 + 
 36*as^3*G[0, 0, u]*G[-u, 1 - u, v]*Log[Q2]^2 - 
 4*as^2*ep^2*G[0, 0, u]*G[-u, 1 - u, v]*Log[Q2]^2 - 
 9*as^3*G[0, 1, u]*G[-u, 1 - u, v]*Log[Q2]^2 + 
 4*as^2*ep^2*G[0, 1, u]*G[-u, 1 - u, v]*Log[Q2]^2 + 
 99*as^3*G[1, 0, u]*G[-u, 1 - u, v]*Log[Q2]^2 - 
 12*as^2*ep^2*G[1, 0, u]*G[-u, 1 - u, v]*Log[Q2]^2 + 
 (459*as^3*G[1, 1, u]*G[-u, 1 - u, v]*Log[Q2]^2)/2 - 
 36*as^2*ep^2*G[1, 1, u]*G[-u, 1 - u, v]*Log[Q2]^2 + 
 as*ep^4*G[1, 1, u]*G[-u, 1 - u, v]*Log[Q2]^2 + 
 108*as^3*G[0, 1, u]*G[-u, -u, v]*Log[Q2]^2 - 
 16*as^2*ep^2*G[0, 1, u]*G[-u, -u, v]*Log[Q2]^2 - 
 108*as^3*G[1, 1, u]*G[-u, -u, v]*Log[Q2]^2 + 
 16*as^2*ep^2*G[1, 1, u]*G[-u, -u, v]*Log[Q2]^2 + 
 (261*as^3*G[0, 0, 0, u]*Log[Q2]^2)/(4*ep) - 12*as^2*ep*G[0, 0, 0, u]*
  Log[Q2]^2 + (as*ep^3*G[0, 0, 0, u]*Log[Q2]^2)/2 - 
 (567*as^3*G[0, v]*G[0, 0, 0, u]*Log[Q2]^2)/4 + 
 20*as^2*ep^2*G[0, v]*G[0, 0, 0, u]*Log[Q2]^2 - 
 (as*ep^4*G[0, v]*G[0, 0, 0, u]*Log[Q2]^2)/2 - 
 (567*as^3*G[1 - u, v]*G[0, 0, 0, u]*Log[Q2]^2)/4 + 
 20*as^2*ep^2*G[1 - u, v]*G[0, 0, 0, u]*Log[Q2]^2 - 
 (as*ep^4*G[1 - u, v]*G[0, 0, 0, u]*Log[Q2]^2)/2 + 
 (261*as^3*G[0, 0, 0, v]*Log[Q2]^2)/(4*ep) - 12*as^2*ep*G[0, 0, 0, v]*
  Log[Q2]^2 + (as*ep^3*G[0, 0, 0, v]*Log[Q2]^2)/2 - 
 (567*as^3*G[0, u]*G[0, 0, 0, v]*Log[Q2]^2)/4 + 
 20*as^2*ep^2*G[0, u]*G[0, 0, 0, v]*Log[Q2]^2 - 
 (as*ep^4*G[0, u]*G[0, 0, 0, v]*Log[Q2]^2)/2 - 
 (567*as^3*G[1, u]*G[0, 0, 0, v]*Log[Q2]^2)/4 + 
 20*as^2*ep^2*G[1, u]*G[0, 0, 0, v]*Log[Q2]^2 - 
 (as*ep^4*G[1, u]*G[0, 0, 0, v]*Log[Q2]^2)/2 + 
 (45*as^3*G[0, 0, 1, u]*Log[Q2]^2)/(4*ep) - 4*as^2*ep*G[0, 0, 1, u]*
  Log[Q2]^2 + (as*ep^3*G[0, 0, 1, u]*Log[Q2]^2)/2 - 
 (63*as^3*G[0, v]*G[0, 0, 1, u]*Log[Q2]^2)/4 + 
 4*as^2*ep^2*G[0, v]*G[0, 0, 1, u]*Log[Q2]^2 - 
 (as*ep^4*G[0, v]*G[0, 0, 1, u]*Log[Q2]^2)/2 - 
 (495*as^3*G[1 - u, v]*G[0, 0, 1, u]*Log[Q2]^2)/4 + 
 20*as^2*ep^2*G[1 - u, v]*G[0, 0, 1, u]*Log[Q2]^2 - 
 (as*ep^4*G[1 - u, v]*G[0, 0, 1, u]*Log[Q2]^2)/2 + 
 144*as^3*G[-u, v]*G[0, 0, 1, u]*Log[Q2]^2 - 
 20*as^2*ep^2*G[-u, v]*G[0, 0, 1, u]*Log[Q2]^2 + 
 (261*as^3*G[0, 0, 1 - u, v]*Log[Q2]^2)/(4*ep) - 
 12*as^2*ep*G[0, 0, 1 - u, v]*Log[Q2]^2 + 
 (as*ep^3*G[0, 0, 1 - u, v]*Log[Q2]^2)/2 - 
 (135*as^3*G[0, u]*G[0, 0, 1 - u, v]*Log[Q2]^2)/4 + 
 4*as^2*ep^2*G[0, u]*G[0, 0, 1 - u, v]*Log[Q2]^2 - 
 (as*ep^4*G[0, u]*G[0, 0, 1 - u, v]*Log[Q2]^2)/2 - 
 (567*as^3*G[1, u]*G[0, 0, 1 - u, v]*Log[Q2]^2)/4 + 
 20*as^2*ep^2*G[1, u]*G[0, 0, 1 - u, v]*Log[Q2]^2 - 
 (as*ep^4*G[1, u]*G[0, 0, 1 - u, v]*Log[Q2]^2)/2 + 
 (45*as^3*G[1, u]*G[0, 0, -u, v]*Log[Q2]^2)/2 - 
 8*as^2*ep^2*G[1, u]*G[0, 0, -u, v]*Log[Q2]^2 + 
 as*ep^4*G[1, u]*G[0, 0, -u, v]*Log[Q2]^2 - 
 (117*as^3*G[0, 1, 0, u]*Log[Q2]^2)/(4*ep) + 8*as^2*ep*G[0, 1, 0, u]*
  Log[Q2]^2 - (as*ep^3*G[0, 1, 0, u]*Log[Q2]^2)/2 + 
 (207*as^3*G[0, v]*G[0, 1, 0, u]*Log[Q2]^2)/4 - 
 12*as^2*ep^2*G[0, v]*G[0, 1, 0, u]*Log[Q2]^2 + 
 (as*ep^4*G[0, v]*G[0, 1, 0, u]*Log[Q2]^2)/2 - 
 (63*as^3*G[1 - u, v]*G[0, 1, 0, u]*Log[Q2]^2)/4 + 
 4*as^2*ep^2*G[1 - u, v]*G[0, 1, 0, u]*Log[Q2]^2 - 
 (as*ep^4*G[1 - u, v]*G[0, 1, 0, u]*Log[Q2]^2)/2 + 
 36*as^3*G[-u, v]*G[0, 1, 0, u]*Log[Q2]^2 - 
 4*as^2*ep^2*G[-u, v]*G[0, 1, 0, u]*Log[Q2]^2 - 
 (135*as^3*G[0, 1, 0, v]*Log[Q2]^2)/(2*ep) + 16*as^2*ep*G[0, 1, 0, v]*
  Log[Q2]^2 - as*ep^3*G[0, 1, 0, v]*Log[Q2]^2 + 
 63*as^3*G[0, u]*G[0, 1, 0, v]*Log[Q2]^2 - 8*as^2*ep^2*G[0, u]*G[0, 1, 0, v]*
  Log[Q2]^2 + 63*as^3*G[1, u]*G[0, 1, 0, v]*Log[Q2]^2 - 
 8*as^2*ep^2*G[1, u]*G[0, 1, 0, v]*Log[Q2]^2 - 
 (117*as^3*G[0, 1, 1, u]*Log[Q2]^2)/(4*ep) + 8*as^2*ep*G[0, 1, 1, u]*
  Log[Q2]^2 - (as*ep^3*G[0, 1, 1, u]*Log[Q2]^2)/2 + 
 (207*as^3*G[0, v]*G[0, 1, 1, u]*Log[Q2]^2)/4 - 
 12*as^2*ep^2*G[0, v]*G[0, 1, 1, u]*Log[Q2]^2 + 
 (as*ep^4*G[0, v]*G[0, 1, 1, u]*Log[Q2]^2)/2 + 
 (207*as^3*G[1 - u, v]*G[0, 1, 1, u]*Log[Q2]^2)/4 - 
 12*as^2*ep^2*G[1 - u, v]*G[0, 1, 1, u]*Log[Q2]^2 + 
 (as*ep^4*G[1 - u, v]*G[0, 1, 1, u]*Log[Q2]^2)/2 - 
 9*as^3*G[-u, v]*G[0, 1, 1, u]*Log[Q2]^2 + 4*as^2*ep^2*G[-u, v]*G[0, 1, 1, u]*
  Log[Q2]^2 + (261*as^3*G[0, 1 - u, 0, v]*Log[Q2]^2)/(4*ep) - 
 12*as^2*ep*G[0, 1 - u, 0, v]*Log[Q2]^2 + 
 (as*ep^3*G[0, 1 - u, 0, v]*Log[Q2]^2)/2 + 
 (27*as^3*G[0, u]*G[0, 1 - u, 0, v]*Log[Q2]^2)/4 - 
 8*as^2*ep^2*G[0, u]*G[0, 1 - u, 0, v]*Log[Q2]^2 + 
 (as*ep^4*G[0, u]*G[0, 1 - u, 0, v]*Log[Q2]^2)/2 - 
 (567*as^3*G[1, u]*G[0, 1 - u, 0, v]*Log[Q2]^2)/4 + 
 20*as^2*ep^2*G[1, u]*G[0, 1 - u, 0, v]*Log[Q2]^2 - 
 (as*ep^4*G[1, u]*G[0, 1 - u, 0, v]*Log[Q2]^2)/2 + 
 (261*as^3*G[0, 1 - u, 1 - u, v]*Log[Q2]^2)/(4*ep) - 
 12*as^2*ep*G[0, 1 - u, 1 - u, v]*Log[Q2]^2 + 
 (as*ep^3*G[0, 1 - u, 1 - u, v]*Log[Q2]^2)/2 - 
 (189*as^3*G[0, u]*G[0, 1 - u, 1 - u, v]*Log[Q2]^2)/4 + 
 (as*ep^4*G[0, u]*G[0, 1 - u, 1 - u, v]*Log[Q2]^2)/2 - 
 (567*as^3*G[1, u]*G[0, 1 - u, 1 - u, v]*Log[Q2]^2)/4 + 
 20*as^2*ep^2*G[1, u]*G[0, 1 - u, 1 - u, v]*Log[Q2]^2 - 
 (as*ep^4*G[1, u]*G[0, 1 - u, 1 - u, v]*Log[Q2]^2)/2 + 
 63*as^3*G[1, u]*G[0, 1 - u, -u, v]*Log[Q2]^2 - 
 8*as^2*ep^2*G[1, u]*G[0, 1 - u, -u, v]*Log[Q2]^2 - 
 18*as^3*G[1, u]*G[0, -u, 0, v]*Log[Q2]^2 + 
 4*as^2*ep^2*G[1, u]*G[0, -u, 0, v]*Log[Q2]^2 - 
 (27*as^3*G[0, -u, 1 - u, v]*Log[Q2]^2)/ep + 4*as^2*ep*G[0, -u, 1 - u, v]*
  Log[Q2]^2 + 36*as^3*G[0, u]*G[0, -u, 1 - u, v]*Log[Q2]^2 - 
 4*as^2*ep^2*G[0, u]*G[0, -u, 1 - u, v]*Log[Q2]^2 + 
 99*as^3*G[1, u]*G[0, -u, 1 - u, v]*Log[Q2]^2 - 
 12*as^2*ep^2*G[1, u]*G[0, -u, 1 - u, v]*Log[Q2]^2 - 
 (117*as^3*G[1, 0, 0, u]*Log[Q2]^2)/(4*ep) + 8*as^2*ep*G[1, 0, 0, u]*
  Log[Q2]^2 - (as*ep^3*G[1, 0, 0, u]*Log[Q2]^2)/2 + 
 (207*as^3*G[0, v]*G[1, 0, 0, u]*Log[Q2]^2)/4 - 
 12*as^2*ep^2*G[0, v]*G[1, 0, 0, u]*Log[Q2]^2 + 
 (as*ep^4*G[0, v]*G[1, 0, 0, u]*Log[Q2]^2)/2 - 
 (171*as^3*G[1 - u, v]*G[1, 0, 0, u]*Log[Q2]^2)/4 + 
 8*as^2*ep^2*G[1 - u, v]*G[1, 0, 0, u]*Log[Q2]^2 - 
 (as*ep^4*G[1 - u, v]*G[1, 0, 0, u]*Log[Q2]^2)/2 + 
 36*as^3*G[-u, v]*G[1, 0, 0, u]*Log[Q2]^2 - 
 4*as^2*ep^2*G[-u, v]*G[1, 0, 0, u]*Log[Q2]^2 - 
 (189*as^3*G[1, 0, 0, v]*Log[Q2]^2)/(2*ep) + 20*as^2*ep*G[1, 0, 0, v]*
  Log[Q2]^2 - as*ep^3*G[1, 0, 0, v]*Log[Q2]^2 + 
 99*as^3*G[0, u]*G[1, 0, 0, v]*Log[Q2]^2 - 12*as^2*ep^2*G[0, u]*G[1, 0, 0, v]*
  Log[Q2]^2 + 99*as^3*G[1, u]*G[1, 0, 0, v]*Log[Q2]^2 - 
 12*as^2*ep^2*G[1, u]*G[1, 0, 0, v]*Log[Q2]^2 - 
 (117*as^3*G[1, 0, 1, u]*Log[Q2]^2)/(4*ep) + 8*as^2*ep*G[1, 0, 1, u]*
  Log[Q2]^2 - (as*ep^3*G[1, 0, 1, u]*Log[Q2]^2)/2 + 
 (207*as^3*G[0, v]*G[1, 0, 1, u]*Log[Q2]^2)/4 - 
 12*as^2*ep^2*G[0, v]*G[1, 0, 1, u]*Log[Q2]^2 + 
 (as*ep^4*G[0, v]*G[1, 0, 1, u]*Log[Q2]^2)/2 + 
 (99*as^3*G[1 - u, v]*G[1, 0, 1, u]*Log[Q2]^2)/4 - 
 8*as^2*ep^2*G[1 - u, v]*G[1, 0, 1, u]*Log[Q2]^2 + 
 (as*ep^4*G[1 - u, v]*G[1, 0, 1, u]*Log[Q2]^2)/2 - 
 9*as^3*G[-u, v]*G[1, 0, 1, u]*Log[Q2]^2 + 4*as^2*ep^2*G[-u, v]*G[1, 0, 1, u]*
  Log[Q2]^2 - (27*as^3*G[1, 0, 1 - u, v]*Log[Q2]^2)/ep + 
 4*as^2*ep*G[1, 0, 1 - u, v]*Log[Q2]^2 - 18*as^3*G[0, u]*G[1, 0, 1 - u, v]*
  Log[Q2]^2 + 4*as^2*ep^2*G[0, u]*G[1, 0, 1 - u, v]*Log[Q2]^2 + 
 36*as^3*G[1, u]*G[1, 0, 1 - u, v]*Log[Q2]^2 - 
 4*as^2*ep^2*G[1, u]*G[1, 0, 1 - u, v]*Log[Q2]^2 + 
 (45*as^3*G[1, 1, 0, u]*Log[Q2]^2)/(4*ep) - 4*as^2*ep*G[1, 1, 0, u]*
  Log[Q2]^2 + (as*ep^3*G[1, 1, 0, u]*Log[Q2]^2)/2 - 
 (63*as^3*G[0, v]*G[1, 1, 0, u]*Log[Q2]^2)/4 + 
 4*as^2*ep^2*G[0, v]*G[1, 1, 0, u]*Log[Q2]^2 - 
 (as*ep^4*G[0, v]*G[1, 1, 0, u]*Log[Q2]^2)/2 - 
 (549*as^3*G[1 - u, v]*G[1, 1, 0, u]*Log[Q2]^2)/4 + 
 16*as^2*ep^2*G[1 - u, v]*G[1, 1, 0, u]*Log[Q2]^2 + 
 (as*ep^4*G[1 - u, v]*G[1, 1, 0, u]*Log[Q2]^2)/2 + 
 99*as^3*G[-u, v]*G[1, 1, 0, u]*Log[Q2]^2 - 12*as^2*ep^2*G[-u, v]*
  G[1, 1, 0, u]*Log[Q2]^2 + (261*as^3*G[1, 1, 1, u]*Log[Q2]^2)/(4*ep) - 
 12*as^2*ep*G[1, 1, 1, u]*Log[Q2]^2 + (as*ep^3*G[1, 1, 1, u]*Log[Q2]^2)/2 - 
 (567*as^3*G[0, v]*G[1, 1, 1, u]*Log[Q2]^2)/4 + 
 20*as^2*ep^2*G[0, v]*G[1, 1, 1, u]*Log[Q2]^2 - 
 (as*ep^4*G[0, v]*G[1, 1, 1, u]*Log[Q2]^2)/2 - 
 (567*as^3*G[1 - u, v]*G[1, 1, 1, u]*Log[Q2]^2)/4 + 
 20*as^2*ep^2*G[1 - u, v]*G[1, 1, 1, u]*Log[Q2]^2 - 
 (as*ep^4*G[1 - u, v]*G[1, 1, 1, u]*Log[Q2]^2)/2 + 
 (459*as^3*G[-u, v]*G[1, 1, 1, u]*Log[Q2]^2)/2 - 
 36*as^2*ep^2*G[-u, v]*G[1, 1, 1, u]*Log[Q2]^2 + 
 as*ep^4*G[-u, v]*G[1, 1, 1, u]*Log[Q2]^2 - 
 (27*as^3*G[1, 1 - u, 0, v]*Log[Q2]^2)/ep + 4*as^2*ep*G[1, 1 - u, 0, v]*
  Log[Q2]^2 - 18*as^3*G[0, u]*G[1, 1 - u, 0, v]*Log[Q2]^2 + 
 4*as^2*ep^2*G[0, u]*G[1, 1 - u, 0, v]*Log[Q2]^2 + 
 36*as^3*G[1, u]*G[1, 1 - u, 0, v]*Log[Q2]^2 - 
 4*as^2*ep^2*G[1, u]*G[1, 1 - u, 0, v]*Log[Q2]^2 + 
 (261*as^3*G[1 - u, 0, 0, v]*Log[Q2]^2)/(4*ep) - 
 12*as^2*ep*G[1 - u, 0, 0, v]*Log[Q2]^2 + 
 (as*ep^3*G[1 - u, 0, 0, v]*Log[Q2]^2)/2 - 
 (189*as^3*G[0, u]*G[1 - u, 0, 0, v]*Log[Q2]^2)/4 + 
 (as*ep^4*G[0, u]*G[1 - u, 0, 0, v]*Log[Q2]^2)/2 - 
 (567*as^3*G[1, u]*G[1 - u, 0, 0, v]*Log[Q2]^2)/4 + 
 20*as^2*ep^2*G[1, u]*G[1 - u, 0, 0, v]*Log[Q2]^2 - 
 (as*ep^4*G[1, u]*G[1 - u, 0, 0, v]*Log[Q2]^2)/2 + 
 (261*as^3*G[1 - u, 0, 1 - u, v]*Log[Q2]^2)/(4*ep) - 
 12*as^2*ep*G[1 - u, 0, 1 - u, v]*Log[Q2]^2 + 
 (as*ep^3*G[1 - u, 0, 1 - u, v]*Log[Q2]^2)/2 + 
 (27*as^3*G[0, u]*G[1 - u, 0, 1 - u, v]*Log[Q2]^2)/4 - 
 8*as^2*ep^2*G[0, u]*G[1 - u, 0, 1 - u, v]*Log[Q2]^2 + 
 (as*ep^4*G[0, u]*G[1 - u, 0, 1 - u, v]*Log[Q2]^2)/2 - 
 (567*as^3*G[1, u]*G[1 - u, 0, 1 - u, v]*Log[Q2]^2)/4 + 
 20*as^2*ep^2*G[1, u]*G[1 - u, 0, 1 - u, v]*Log[Q2]^2 - 
 (as*ep^4*G[1, u]*G[1 - u, 0, 1 - u, v]*Log[Q2]^2)/2 + 
 63*as^3*G[1, u]*G[1 - u, 0, -u, v]*Log[Q2]^2 - 
 8*as^2*ep^2*G[1, u]*G[1 - u, 0, -u, v]*Log[Q2]^2 - 
 (27*as^3*G[1 - u, 1, 0, v]*Log[Q2]^2)/ep + 4*as^2*ep*G[1 - u, 1, 0, v]*
  Log[Q2]^2 + 36*as^3*G[0, u]*G[1 - u, 1, 0, v]*Log[Q2]^2 - 
 4*as^2*ep^2*G[0, u]*G[1 - u, 1, 0, v]*Log[Q2]^2 - 
 18*as^3*G[1, u]*G[1 - u, 1, 0, v]*Log[Q2]^2 + 
 4*as^2*ep^2*G[1, u]*G[1 - u, 1, 0, v]*Log[Q2]^2 + 
 (261*as^3*G[1 - u, 1 - u, 0, v]*Log[Q2]^2)/(4*ep) - 
 12*as^2*ep*G[1 - u, 1 - u, 0, v]*Log[Q2]^2 + 
 (as*ep^3*G[1 - u, 1 - u, 0, v]*Log[Q2]^2)/2 - 
 (135*as^3*G[0, u]*G[1 - u, 1 - u, 0, v]*Log[Q2]^2)/4 + 
 4*as^2*ep^2*G[0, u]*G[1 - u, 1 - u, 0, v]*Log[Q2]^2 - 
 (as*ep^4*G[0, u]*G[1 - u, 1 - u, 0, v]*Log[Q2]^2)/2 - 
 (567*as^3*G[1, u]*G[1 - u, 1 - u, 0, v]*Log[Q2]^2)/4 + 
 20*as^2*ep^2*G[1, u]*G[1 - u, 1 - u, 0, v]*Log[Q2]^2 - 
 (as*ep^4*G[1, u]*G[1 - u, 1 - u, 0, v]*Log[Q2]^2)/2 + 
 (261*as^3*G[1 - u, 1 - u, 1 - u, v]*Log[Q2]^2)/(4*ep) - 
 12*as^2*ep*G[1 - u, 1 - u, 1 - u, v]*Log[Q2]^2 + 
 (as*ep^3*G[1 - u, 1 - u, 1 - u, v]*Log[Q2]^2)/2 - 
 (567*as^3*G[0, u]*G[1 - u, 1 - u, 1 - u, v]*Log[Q2]^2)/4 + 
 20*as^2*ep^2*G[0, u]*G[1 - u, 1 - u, 1 - u, v]*Log[Q2]^2 - 
 (as*ep^4*G[0, u]*G[1 - u, 1 - u, 1 - u, v]*Log[Q2]^2)/2 - 
 (567*as^3*G[1, u]*G[1 - u, 1 - u, 1 - u, v]*Log[Q2]^2)/4 + 
 20*as^2*ep^2*G[1, u]*G[1 - u, 1 - u, 1 - u, v]*Log[Q2]^2 - 
 (as*ep^4*G[1, u]*G[1 - u, 1 - u, 1 - u, v]*Log[Q2]^2)/2 + 
 (369*as^3*G[1, u]*G[1 - u, 1 - u, -u, v]*Log[Q2]^2)/2 - 
 32*as^2*ep^2*G[1, u]*G[1 - u, 1 - u, -u, v]*Log[Q2]^2 + 
 as*ep^4*G[1, u]*G[1 - u, 1 - u, -u, v]*Log[Q2]^2 + 
 63*as^3*G[1, u]*G[1 - u, -u, 0, v]*Log[Q2]^2 - 
 8*as^2*ep^2*G[1, u]*G[1 - u, -u, 0, v]*Log[Q2]^2 - 
 (135*as^3*G[1 - u, -u, 1 - u, v]*Log[Q2]^2)/(2*ep) + 
 16*as^2*ep*G[1 - u, -u, 1 - u, v]*Log[Q2]^2 - 
 as*ep^3*G[1 - u, -u, 1 - u, v]*Log[Q2]^2 + 
 63*as^3*G[0, u]*G[1 - u, -u, 1 - u, v]*Log[Q2]^2 - 
 8*as^2*ep^2*G[0, u]*G[1 - u, -u, 1 - u, v]*Log[Q2]^2 + 
 (387*as^3*G[1, u]*G[1 - u, -u, 1 - u, v]*Log[Q2]^2)/2 - 
 32*as^2*ep^2*G[1, u]*G[1 - u, -u, 1 - u, v]*Log[Q2]^2 + 
 as*ep^4*G[1, u]*G[1 - u, -u, 1 - u, v]*Log[Q2]^2 - 
 108*as^3*G[1, u]*G[1 - u, -u, -u, v]*Log[Q2]^2 + 
 16*as^2*ep^2*G[1, u]*G[1 - u, -u, -u, v]*Log[Q2]^2 + 
 36*as^3*G[1, u]*G[-u, 0, 0, v]*Log[Q2]^2 - 
 4*as^2*ep^2*G[1, u]*G[-u, 0, 0, v]*Log[Q2]^2 - 
 (27*as^3*G[-u, 0, 1 - u, v]*Log[Q2]^2)/ep + 4*as^2*ep*G[-u, 0, 1 - u, v]*
  Log[Q2]^2 - 18*as^3*G[0, u]*G[-u, 0, 1 - u, v]*Log[Q2]^2 + 
 4*as^2*ep^2*G[0, u]*G[-u, 0, 1 - u, v]*Log[Q2]^2 + 
 99*as^3*G[1, u]*G[-u, 0, 1 - u, v]*Log[Q2]^2 - 
 12*as^2*ep^2*G[1, u]*G[-u, 0, 1 - u, v]*Log[Q2]^2 - 
 (27*as^3*G[-u, 1 - u, 0, v]*Log[Q2]^2)/ep + 4*as^2*ep*G[-u, 1 - u, 0, v]*
  Log[Q2]^2 - 18*as^3*G[0, u]*G[-u, 1 - u, 0, v]*Log[Q2]^2 + 
 4*as^2*ep^2*G[0, u]*G[-u, 1 - u, 0, v]*Log[Q2]^2 + 
 99*as^3*G[1, u]*G[-u, 1 - u, 0, v]*Log[Q2]^2 - 
 12*as^2*ep^2*G[1, u]*G[-u, 1 - u, 0, v]*Log[Q2]^2 - 
 (189*as^3*G[-u, 1 - u, 1 - u, v]*Log[Q2]^2)/(2*ep) + 
 20*as^2*ep*G[-u, 1 - u, 1 - u, v]*Log[Q2]^2 - 
 as*ep^3*G[-u, 1 - u, 1 - u, v]*Log[Q2]^2 + 
 99*as^3*G[0, u]*G[-u, 1 - u, 1 - u, v]*Log[Q2]^2 - 
 12*as^2*ep^2*G[0, u]*G[-u, 1 - u, 1 - u, v]*Log[Q2]^2 + 
 (459*as^3*G[1, u]*G[-u, 1 - u, 1 - u, v]*Log[Q2]^2)/2 - 
 36*as^2*ep^2*G[1, u]*G[-u, 1 - u, 1 - u, v]*Log[Q2]^2 + 
 as*ep^4*G[1, u]*G[-u, 1 - u, 1 - u, v]*Log[Q2]^2 - 
 108*as^3*G[1, u]*G[-u, 1 - u, -u, v]*Log[Q2]^2 + 
 16*as^2*ep^2*G[1, u]*G[-u, 1 - u, -u, v]*Log[Q2]^2 - 
 108*as^3*G[1, u]*G[-u, -u, 1 - u, v]*Log[Q2]^2 + 
 16*as^2*ep^2*G[1, u]*G[-u, -u, 1 - u, v]*Log[Q2]^2 + 
 108*as^3*G[1, u]*G[-u, -u, -u, v]*Log[Q2]^2 - 
 16*as^2*ep^2*G[1, u]*G[-u, -u, -u, v]*Log[Q2]^2 - 
 (567*as^3*G[0, 0, 0, 0, u]*Log[Q2]^2)/4 + 20*as^2*ep^2*G[0, 0, 0, 0, u]*
  Log[Q2]^2 - (as*ep^4*G[0, 0, 0, 0, u]*Log[Q2]^2)/2 - 
 (567*as^3*G[0, 0, 0, 0, v]*Log[Q2]^2)/4 + 20*as^2*ep^2*G[0, 0, 0, 0, v]*
  Log[Q2]^2 - (as*ep^4*G[0, 0, 0, 0, v]*Log[Q2]^2)/2 + 
 (27*as^3*G[0, 0, 0, 1, u]*Log[Q2]^2)/4 - 4*as^2*ep^2*G[0, 0, 0, 1, u]*
  Log[Q2]^2 + (as*ep^4*G[0, 0, 0, 1, u]*Log[Q2]^2)/2 - 
 (567*as^3*G[0, 0, 0, 1 - u, v]*Log[Q2]^2)/4 + 
 20*as^2*ep^2*G[0, 0, 0, 1 - u, v]*Log[Q2]^2 - 
 (as*ep^4*G[0, 0, 0, 1 - u, v]*Log[Q2]^2)/2 + 
 (243*as^3*G[0, 0, 1, 0, u]*Log[Q2]^2)/4 - 12*as^2*ep^2*G[0, 0, 1, 0, u]*
  Log[Q2]^2 + (as*ep^4*G[0, 0, 1, 0, u]*Log[Q2]^2)/2 + 
 (369*as^3*G[0, 0, 1, 0, v]*Log[Q2]^2)/2 - 32*as^2*ep^2*G[0, 0, 1, 0, v]*
  Log[Q2]^2 + as*ep^4*G[0, 0, 1, 0, v]*Log[Q2]^2 - 
 (207*as^3*G[0, 0, 1, 1, u]*Log[Q2]^2)/4 + 12*as^2*ep^2*G[0, 0, 1, 1, u]*
  Log[Q2]^2 - (as*ep^4*G[0, 0, 1, 1, u]*Log[Q2]^2)/2 - 
 (567*as^3*G[0, 0, 1 - u, 0, v]*Log[Q2]^2)/4 + 
 20*as^2*ep^2*G[0, 0, 1 - u, 0, v]*Log[Q2]^2 - 
 (as*ep^4*G[0, 0, 1 - u, 0, v]*Log[Q2]^2)/2 - 
 (567*as^3*G[0, 0, 1 - u, 1 - u, v]*Log[Q2]^2)/4 + 
 20*as^2*ep^2*G[0, 0, 1 - u, 1 - u, v]*Log[Q2]^2 - 
 (as*ep^4*G[0, 0, 1 - u, 1 - u, v]*Log[Q2]^2)/2 + 
 (45*as^3*G[0, 0, -u, 1 - u, v]*Log[Q2]^2)/2 - 
 8*as^2*ep^2*G[0, 0, -u, 1 - u, v]*Log[Q2]^2 + 
 as*ep^4*G[0, 0, -u, 1 - u, v]*Log[Q2]^2 + 
 (351*as^3*G[0, 1, 0, 0, u]*Log[Q2]^2)/4 - 16*as^2*ep^2*G[0, 1, 0, 0, u]*
  Log[Q2]^2 + (as*ep^4*G[0, 1, 0, 0, u]*Log[Q2]^2)/2 + 
 (387*as^3*G[0, 1, 0, 0, v]*Log[Q2]^2)/2 - 32*as^2*ep^2*G[0, 1, 0, 0, v]*
  Log[Q2]^2 + as*ep^4*G[0, 1, 0, 0, v]*Log[Q2]^2 - 
 (99*as^3*G[0, 1, 0, 1, u]*Log[Q2]^2)/4 + 8*as^2*ep^2*G[0, 1, 0, 1, u]*
  Log[Q2]^2 - (as*ep^4*G[0, 1, 0, 1, u]*Log[Q2]^2)/2 + 
 63*as^3*G[0, 1, 0, 1 - u, v]*Log[Q2]^2 - 8*as^2*ep^2*G[0, 1, 0, 1 - u, v]*
  Log[Q2]^2 - (99*as^3*G[0, 1, 1, 0, u]*Log[Q2]^2)/4 + 
 8*as^2*ep^2*G[0, 1, 1, 0, u]*Log[Q2]^2 - 
 (as*ep^4*G[0, 1, 1, 0, u]*Log[Q2]^2)/2 - 108*as^3*G[0, 1, 1, 0, v]*
  Log[Q2]^2 + 16*as^2*ep^2*G[0, 1, 1, 0, v]*Log[Q2]^2 + 
 (351*as^3*G[0, 1, 1, 1, u]*Log[Q2]^2)/4 - 16*as^2*ep^2*G[0, 1, 1, 1, u]*
  Log[Q2]^2 + (as*ep^4*G[0, 1, 1, 1, u]*Log[Q2]^2)/2 + 
 63*as^3*G[0, 1, 1 - u, 0, v]*Log[Q2]^2 - 8*as^2*ep^2*G[0, 1, 1 - u, 0, v]*
  Log[Q2]^2 - (567*as^3*G[0, 1 - u, 0, 0, v]*Log[Q2]^2)/4 + 
 20*as^2*ep^2*G[0, 1 - u, 0, 0, v]*Log[Q2]^2 - 
 (as*ep^4*G[0, 1 - u, 0, 0, v]*Log[Q2]^2)/2 - 
 (567*as^3*G[0, 1 - u, 0, 1 - u, v]*Log[Q2]^2)/4 + 
 20*as^2*ep^2*G[0, 1 - u, 0, 1 - u, v]*Log[Q2]^2 - 
 (as*ep^4*G[0, 1 - u, 0, 1 - u, v]*Log[Q2]^2)/2 + 
 63*as^3*G[0, 1 - u, 1, 0, v]*Log[Q2]^2 - 8*as^2*ep^2*G[0, 1 - u, 1, 0, v]*
  Log[Q2]^2 - (567*as^3*G[0, 1 - u, 1 - u, 0, v]*Log[Q2]^2)/4 + 
 20*as^2*ep^2*G[0, 1 - u, 1 - u, 0, v]*Log[Q2]^2 - 
 (as*ep^4*G[0, 1 - u, 1 - u, 0, v]*Log[Q2]^2)/2 - 
 (567*as^3*G[0, 1 - u, 1 - u, 1 - u, v]*Log[Q2]^2)/4 + 
 20*as^2*ep^2*G[0, 1 - u, 1 - u, 1 - u, v]*Log[Q2]^2 - 
 (as*ep^4*G[0, 1 - u, 1 - u, 1 - u, v]*Log[Q2]^2)/2 + 
 63*as^3*G[0, 1 - u, -u, 1 - u, v]*Log[Q2]^2 - 
 8*as^2*ep^2*G[0, 1 - u, -u, 1 - u, v]*Log[Q2]^2 - 
 18*as^3*G[0, -u, 0, 1 - u, v]*Log[Q2]^2 + 4*as^2*ep^2*G[0, -u, 0, 1 - u, v]*
  Log[Q2]^2 - 18*as^3*G[0, -u, 1 - u, 0, v]*Log[Q2]^2 + 
 4*as^2*ep^2*G[0, -u, 1 - u, 0, v]*Log[Q2]^2 + 
 99*as^3*G[0, -u, 1 - u, 1 - u, v]*Log[Q2]^2 - 
 12*as^2*ep^2*G[0, -u, 1 - u, 1 - u, v]*Log[Q2]^2 + 
 (351*as^3*G[1, 0, 0, 0, u]*Log[Q2]^2)/4 - 16*as^2*ep^2*G[1, 0, 0, 0, u]*
  Log[Q2]^2 + (as*ep^4*G[1, 0, 0, 0, u]*Log[Q2]^2)/2 + 
 (459*as^3*G[1, 0, 0, 0, v]*Log[Q2]^2)/2 - 36*as^2*ep^2*G[1, 0, 0, 0, v]*
  Log[Q2]^2 + as*ep^4*G[1, 0, 0, 0, v]*Log[Q2]^2 - 
 (99*as^3*G[1, 0, 0, 1, u]*Log[Q2]^2)/4 + 8*as^2*ep^2*G[1, 0, 0, 1, u]*
  Log[Q2]^2 - (as*ep^4*G[1, 0, 0, 1, u]*Log[Q2]^2)/2 + 
 99*as^3*G[1, 0, 0, 1 - u, v]*Log[Q2]^2 - 12*as^2*ep^2*G[1, 0, 0, 1 - u, v]*
  Log[Q2]^2 - (99*as^3*G[1, 0, 1, 0, u]*Log[Q2]^2)/4 + 
 8*as^2*ep^2*G[1, 0, 1, 0, u]*Log[Q2]^2 - 
 (as*ep^4*G[1, 0, 1, 0, u]*Log[Q2]^2)/2 - 108*as^3*G[1, 0, 1, 0, v]*
  Log[Q2]^2 + 16*as^2*ep^2*G[1, 0, 1, 0, v]*Log[Q2]^2 + 
 (351*as^3*G[1, 0, 1, 1, u]*Log[Q2]^2)/4 - 16*as^2*ep^2*G[1, 0, 1, 1, u]*
  Log[Q2]^2 + (as*ep^4*G[1, 0, 1, 1, u]*Log[Q2]^2)/2 + 
 99*as^3*G[1, 0, 1 - u, 0, v]*Log[Q2]^2 - 12*as^2*ep^2*G[1, 0, 1 - u, 0, v]*
  Log[Q2]^2 + 36*as^3*G[1, 0, 1 - u, 1 - u, v]*Log[Q2]^2 - 
 4*as^2*ep^2*G[1, 0, 1 - u, 1 - u, v]*Log[Q2]^2 - 
 (207*as^3*G[1, 1, 0, 0, u]*Log[Q2]^2)/4 + 12*as^2*ep^2*G[1, 1, 0, 0, u]*
  Log[Q2]^2 - (as*ep^4*G[1, 1, 0, 0, u]*Log[Q2]^2)/2 - 
 108*as^3*G[1, 1, 0, 0, v]*Log[Q2]^2 + 16*as^2*ep^2*G[1, 1, 0, 0, v]*
  Log[Q2]^2 + (243*as^3*G[1, 1, 0, 1, u]*Log[Q2]^2)/4 - 
 12*as^2*ep^2*G[1, 1, 0, 1, u]*Log[Q2]^2 + 
 (as*ep^4*G[1, 1, 0, 1, u]*Log[Q2]^2)/2 + 
 (27*as^3*G[1, 1, 1, 0, u]*Log[Q2]^2)/4 - 4*as^2*ep^2*G[1, 1, 1, 0, u]*
  Log[Q2]^2 + (as*ep^4*G[1, 1, 1, 0, u]*Log[Q2]^2)/2 + 
 108*as^3*G[1, 1, 1, 0, v]*Log[Q2]^2 - 16*as^2*ep^2*G[1, 1, 1, 0, v]*
  Log[Q2]^2 - (567*as^3*G[1, 1, 1, 1, u]*Log[Q2]^2)/4 + 
 20*as^2*ep^2*G[1, 1, 1, 1, u]*Log[Q2]^2 - 
 (as*ep^4*G[1, 1, 1, 1, u]*Log[Q2]^2)/2 + 99*as^3*G[1, 1 - u, 0, 0, v]*
  Log[Q2]^2 - 12*as^2*ep^2*G[1, 1 - u, 0, 0, v]*Log[Q2]^2 + 
 36*as^3*G[1, 1 - u, 0, 1 - u, v]*Log[Q2]^2 - 
 4*as^2*ep^2*G[1, 1 - u, 0, 1 - u, v]*Log[Q2]^2 + 
 36*as^3*G[1, 1 - u, 1 - u, 0, v]*Log[Q2]^2 - 
 4*as^2*ep^2*G[1, 1 - u, 1 - u, 0, v]*Log[Q2]^2 - 
 (567*as^3*G[1 - u, 0, 0, 0, v]*Log[Q2]^2)/4 + 
 20*as^2*ep^2*G[1 - u, 0, 0, 0, v]*Log[Q2]^2 - 
 (as*ep^4*G[1 - u, 0, 0, 0, v]*Log[Q2]^2)/2 - 
 (567*as^3*G[1 - u, 0, 0, 1 - u, v]*Log[Q2]^2)/4 + 
 20*as^2*ep^2*G[1 - u, 0, 0, 1 - u, v]*Log[Q2]^2 - 
 (as*ep^4*G[1 - u, 0, 0, 1 - u, v]*Log[Q2]^2)/2 + 
 63*as^3*G[1 - u, 0, 1, 0, v]*Log[Q2]^2 - 8*as^2*ep^2*G[1 - u, 0, 1, 0, v]*
  Log[Q2]^2 - (567*as^3*G[1 - u, 0, 1 - u, 0, v]*Log[Q2]^2)/4 + 
 20*as^2*ep^2*G[1 - u, 0, 1 - u, 0, v]*Log[Q2]^2 - 
 (as*ep^4*G[1 - u, 0, 1 - u, 0, v]*Log[Q2]^2)/2 - 
 (567*as^3*G[1 - u, 0, 1 - u, 1 - u, v]*Log[Q2]^2)/4 + 
 20*as^2*ep^2*G[1 - u, 0, 1 - u, 1 - u, v]*Log[Q2]^2 - 
 (as*ep^4*G[1 - u, 0, 1 - u, 1 - u, v]*Log[Q2]^2)/2 + 
 63*as^3*G[1 - u, 0, -u, 1 - u, v]*Log[Q2]^2 - 
 8*as^2*ep^2*G[1 - u, 0, -u, 1 - u, v]*Log[Q2]^2 + 
 99*as^3*G[1 - u, 1, 0, 0, v]*Log[Q2]^2 - 12*as^2*ep^2*G[1 - u, 1, 0, 0, v]*
  Log[Q2]^2 - 18*as^3*G[1 - u, 1, 0, 1 - u, v]*Log[Q2]^2 + 
 4*as^2*ep^2*G[1 - u, 1, 0, 1 - u, v]*Log[Q2]^2 - 
 18*as^3*G[1 - u, 1, 1 - u, 0, v]*Log[Q2]^2 + 
 4*as^2*ep^2*G[1 - u, 1, 1 - u, 0, v]*Log[Q2]^2 - 
 (567*as^3*G[1 - u, 1 - u, 0, 0, v]*Log[Q2]^2)/4 + 
 20*as^2*ep^2*G[1 - u, 1 - u, 0, 0, v]*Log[Q2]^2 - 
 (as*ep^4*G[1 - u, 1 - u, 0, 0, v]*Log[Q2]^2)/2 - 
 (567*as^3*G[1 - u, 1 - u, 0, 1 - u, v]*Log[Q2]^2)/4 + 
 20*as^2*ep^2*G[1 - u, 1 - u, 0, 1 - u, v]*Log[Q2]^2 - 
 (as*ep^4*G[1 - u, 1 - u, 0, 1 - u, v]*Log[Q2]^2)/2 + 
 (45*as^3*G[1 - u, 1 - u, 1, 0, v]*Log[Q2]^2)/2 - 
 8*as^2*ep^2*G[1 - u, 1 - u, 1, 0, v]*Log[Q2]^2 + 
 as*ep^4*G[1 - u, 1 - u, 1, 0, v]*Log[Q2]^2 - 
 (567*as^3*G[1 - u, 1 - u, 1 - u, 0, v]*Log[Q2]^2)/4 + 
 20*as^2*ep^2*G[1 - u, 1 - u, 1 - u, 0, v]*Log[Q2]^2 - 
 (as*ep^4*G[1 - u, 1 - u, 1 - u, 0, v]*Log[Q2]^2)/2 - 
 (567*as^3*G[1 - u, 1 - u, 1 - u, 1 - u, v]*Log[Q2]^2)/4 + 
 20*as^2*ep^2*G[1 - u, 1 - u, 1 - u, 1 - u, v]*Log[Q2]^2 - 
 (as*ep^4*G[1 - u, 1 - u, 1 - u, 1 - u, v]*Log[Q2]^2)/2 + 
 (369*as^3*G[1 - u, 1 - u, -u, 1 - u, v]*Log[Q2]^2)/2 - 
 32*as^2*ep^2*G[1 - u, 1 - u, -u, 1 - u, v]*Log[Q2]^2 + 
 as*ep^4*G[1 - u, 1 - u, -u, 1 - u, v]*Log[Q2]^2 + 
 63*as^3*G[1 - u, -u, 0, 1 - u, v]*Log[Q2]^2 - 
 8*as^2*ep^2*G[1 - u, -u, 0, 1 - u, v]*Log[Q2]^2 + 
 63*as^3*G[1 - u, -u, 1 - u, 0, v]*Log[Q2]^2 - 
 8*as^2*ep^2*G[1 - u, -u, 1 - u, 0, v]*Log[Q2]^2 + 
 (387*as^3*G[1 - u, -u, 1 - u, 1 - u, v]*Log[Q2]^2)/2 - 
 32*as^2*ep^2*G[1 - u, -u, 1 - u, 1 - u, v]*Log[Q2]^2 + 
 as*ep^4*G[1 - u, -u, 1 - u, 1 - u, v]*Log[Q2]^2 - 
 108*as^3*G[1 - u, -u, -u, 1 - u, v]*Log[Q2]^2 + 
 16*as^2*ep^2*G[1 - u, -u, -u, 1 - u, v]*Log[Q2]^2 + 
 36*as^3*G[-u, 0, 0, 1 - u, v]*Log[Q2]^2 - 4*as^2*ep^2*G[-u, 0, 0, 1 - u, v]*
  Log[Q2]^2 + 36*as^3*G[-u, 0, 1 - u, 0, v]*Log[Q2]^2 - 
 4*as^2*ep^2*G[-u, 0, 1 - u, 0, v]*Log[Q2]^2 + 
 99*as^3*G[-u, 0, 1 - u, 1 - u, v]*Log[Q2]^2 - 
 12*as^2*ep^2*G[-u, 0, 1 - u, 1 - u, v]*Log[Q2]^2 + 
 36*as^3*G[-u, 1 - u, 0, 0, v]*Log[Q2]^2 - 4*as^2*ep^2*G[-u, 1 - u, 0, 0, v]*
  Log[Q2]^2 + 99*as^3*G[-u, 1 - u, 0, 1 - u, v]*Log[Q2]^2 - 
 12*as^2*ep^2*G[-u, 1 - u, 0, 1 - u, v]*Log[Q2]^2 + 
 99*as^3*G[-u, 1 - u, 1 - u, 0, v]*Log[Q2]^2 - 
 12*as^2*ep^2*G[-u, 1 - u, 1 - u, 0, v]*Log[Q2]^2 + 
 (459*as^3*G[-u, 1 - u, 1 - u, 1 - u, v]*Log[Q2]^2)/2 - 
 36*as^2*ep^2*G[-u, 1 - u, 1 - u, 1 - u, v]*Log[Q2]^2 + 
 as*ep^4*G[-u, 1 - u, 1 - u, 1 - u, v]*Log[Q2]^2 - 
 108*as^3*G[-u, 1 - u, -u, 1 - u, v]*Log[Q2]^2 + 
 16*as^2*ep^2*G[-u, 1 - u, -u, 1 - u, v]*Log[Q2]^2 - 
 108*as^3*G[-u, -u, 1 - u, 1 - u, v]*Log[Q2]^2 + 
 16*as^2*ep^2*G[-u, -u, 1 - u, 1 - u, v]*Log[Q2]^2 + 
 108*as^3*G[-u, -u, -u, 1 - u, v]*Log[Q2]^2 - 
 16*as^2*ep^2*G[-u, -u, -u, 1 - u, v]*Log[Q2]^2 + 
 (81*as^3*Log[Q2]^3)/(4*ep^3) - (6*as^2*Log[Q2]^3)/ep + (as*ep*Log[Q2]^3)/2 + 
 4*as^2*G[0, u]*Log[Q2]^3 - (81*as^3*G[0, u]*Log[Q2]^3)/(4*ep^2) - 
 (as*ep^2*G[0, u]*Log[Q2]^3)/6 + 4*as^2*G[0, v]*Log[Q2]^3 - 
 (81*as^3*G[0, v]*Log[Q2]^3)/(4*ep^2) - (as*ep^2*G[0, v]*Log[Q2]^3)/6 + 
 (135*as^3*G[0, u]*G[0, v]*Log[Q2]^3)/(4*ep) - 
 (16*as^2*ep*G[0, u]*G[0, v]*Log[Q2]^3)/3 + 
 (as*ep^3*G[0, u]*G[0, v]*Log[Q2]^3)/6 + 4*as^2*G[1, u]*Log[Q2]^3 - 
 (81*as^3*G[1, u]*Log[Q2]^3)/(4*ep^2) - (as*ep^2*G[1, u]*Log[Q2]^3)/6 + 
 (135*as^3*G[0, v]*G[1, u]*Log[Q2]^3)/(4*ep) - 
 (16*as^2*ep*G[0, v]*G[1, u]*Log[Q2]^3)/3 + 
 (as*ep^3*G[0, v]*G[1, u]*Log[Q2]^3)/6 + 4*as^2*G[1 - u, v]*Log[Q2]^3 - 
 (81*as^3*G[1 - u, v]*Log[Q2]^3)/(4*ep^2) - (as*ep^2*G[1 - u, v]*Log[Q2]^3)/
  6 + (135*as^3*G[0, u]*G[1 - u, v]*Log[Q2]^3)/(4*ep) - 
 (16*as^2*ep*G[0, u]*G[1 - u, v]*Log[Q2]^3)/3 + 
 (as*ep^3*G[0, u]*G[1 - u, v]*Log[Q2]^3)/6 + 
 (135*as^3*G[1, u]*G[1 - u, v]*Log[Q2]^3)/(4*ep) - 
 (16*as^2*ep*G[1, u]*G[1 - u, v]*Log[Q2]^3)/3 + 
 (as*ep^3*G[1, u]*G[1 - u, v]*Log[Q2]^3)/6 - 
 (81*as^3*G[1, u]*G[-u, v]*Log[Q2]^3)/(2*ep) + 
 8*as^2*ep*G[1, u]*G[-u, v]*Log[Q2]^3 - (as*ep^3*G[1, u]*G[-u, v]*Log[Q2]^3)/
  3 + (135*as^3*G[0, 0, u]*Log[Q2]^3)/(4*ep) - 
 (16*as^2*ep*G[0, 0, u]*Log[Q2]^3)/3 + (as*ep^3*G[0, 0, u]*Log[Q2]^3)/6 - 
 (261*as^3*G[0, v]*G[0, 0, u]*Log[Q2]^3)/4 + 8*as^2*ep^2*G[0, v]*G[0, 0, u]*
  Log[Q2]^3 - (as*ep^4*G[0, v]*G[0, 0, u]*Log[Q2]^3)/6 - 
 (261*as^3*G[1 - u, v]*G[0, 0, u]*Log[Q2]^3)/4 + 
 8*as^2*ep^2*G[1 - u, v]*G[0, 0, u]*Log[Q2]^3 - 
 (as*ep^4*G[1 - u, v]*G[0, 0, u]*Log[Q2]^3)/6 + 
 (135*as^3*G[0, 0, v]*Log[Q2]^3)/(4*ep) - (16*as^2*ep*G[0, 0, v]*Log[Q2]^3)/
  3 + (as*ep^3*G[0, 0, v]*Log[Q2]^3)/6 - 
 (261*as^3*G[0, u]*G[0, 0, v]*Log[Q2]^3)/4 + 8*as^2*ep^2*G[0, u]*G[0, 0, v]*
  Log[Q2]^3 - (as*ep^4*G[0, u]*G[0, 0, v]*Log[Q2]^3)/6 - 
 (261*as^3*G[1, u]*G[0, 0, v]*Log[Q2]^3)/4 + 8*as^2*ep^2*G[1, u]*G[0, 0, v]*
  Log[Q2]^3 - (as*ep^4*G[1, u]*G[0, 0, v]*Log[Q2]^3)/6 - 
 (27*as^3*G[0, 1, u]*Log[Q2]^3)/(4*ep) + (8*as^2*ep*G[0, 1, u]*Log[Q2]^3)/3 - 
 (as*ep^3*G[0, 1, u]*Log[Q2]^3)/6 + (9*as^3*G[0, v]*G[0, 1, u]*Log[Q2]^3)/4 - 
 (8*as^2*ep^2*G[0, v]*G[0, 1, u]*Log[Q2]^3)/3 + 
 (as*ep^4*G[0, v]*G[0, 1, u]*Log[Q2]^3)/6 + 
 (9*as^3*G[1 - u, v]*G[0, 1, u]*Log[Q2]^3)/4 - 
 (8*as^2*ep^2*G[1 - u, v]*G[0, 1, u]*Log[Q2]^3)/3 + 
 (as*ep^4*G[1 - u, v]*G[0, 1, u]*Log[Q2]^3)/6 + 
 27*as^3*G[-u, v]*G[0, 1, u]*Log[Q2]^3 - 
 (8*as^2*ep^2*G[-u, v]*G[0, 1, u]*Log[Q2]^3)/3 + 
 (135*as^3*G[0, 1 - u, v]*Log[Q2]^3)/(4*ep) - 
 (16*as^2*ep*G[0, 1 - u, v]*Log[Q2]^3)/3 + (as*ep^3*G[0, 1 - u, v]*Log[Q2]^3)/
  6 - (99*as^3*G[0, u]*G[0, 1 - u, v]*Log[Q2]^3)/4 + 
 (as*ep^4*G[0, u]*G[0, 1 - u, v]*Log[Q2]^3)/6 - 
 (261*as^3*G[1, u]*G[0, 1 - u, v]*Log[Q2]^3)/4 + 
 8*as^2*ep^2*G[1, u]*G[0, 1 - u, v]*Log[Q2]^3 - 
 (as*ep^4*G[1, u]*G[0, 1 - u, v]*Log[Q2]^3)/6 + 
 27*as^3*G[1, u]*G[0, -u, v]*Log[Q2]^3 - 
 (8*as^2*ep^2*G[1, u]*G[0, -u, v]*Log[Q2]^3)/3 - 
 (27*as^3*G[1, 0, u]*Log[Q2]^3)/(4*ep) + (8*as^2*ep*G[1, 0, u]*Log[Q2]^3)/3 - 
 (as*ep^3*G[1, 0, u]*Log[Q2]^3)/6 + (9*as^3*G[0, v]*G[1, 0, u]*Log[Q2]^3)/4 - 
 (8*as^2*ep^2*G[0, v]*G[1, 0, u]*Log[Q2]^3)/3 + 
 (as*ep^4*G[0, v]*G[1, 0, u]*Log[Q2]^3)/6 - 
 (153*as^3*G[1 - u, v]*G[1, 0, u]*Log[Q2]^3)/4 + 
 (16*as^2*ep^2*G[1 - u, v]*G[1, 0, u]*Log[Q2]^3)/3 - 
 (as*ep^4*G[1 - u, v]*G[1, 0, u]*Log[Q2]^3)/6 + 
 27*as^3*G[-u, v]*G[1, 0, u]*Log[Q2]^3 - 
 (8*as^2*ep^2*G[-u, v]*G[1, 0, u]*Log[Q2]^3)/3 - 
 (81*as^3*G[1, 0, v]*Log[Q2]^3)/(2*ep) + 8*as^2*ep*G[1, 0, v]*Log[Q2]^3 - 
 (as*ep^3*G[1, 0, v]*Log[Q2]^3)/3 + 27*as^3*G[0, u]*G[1, 0, v]*Log[Q2]^3 - 
 (8*as^2*ep^2*G[0, u]*G[1, 0, v]*Log[Q2]^3)/3 + 
 27*as^3*G[1, u]*G[1, 0, v]*Log[Q2]^3 - 
 (8*as^2*ep^2*G[1, u]*G[1, 0, v]*Log[Q2]^3)/3 + 
 (135*as^3*G[1, 1, u]*Log[Q2]^3)/(4*ep) - (16*as^2*ep*G[1, 1, u]*Log[Q2]^3)/
  3 + (as*ep^3*G[1, 1, u]*Log[Q2]^3)/6 - 
 (261*as^3*G[0, v]*G[1, 1, u]*Log[Q2]^3)/4 + 8*as^2*ep^2*G[0, v]*G[1, 1, u]*
  Log[Q2]^3 - (as*ep^4*G[0, v]*G[1, 1, u]*Log[Q2]^3)/6 - 
 (261*as^3*G[1 - u, v]*G[1, 1, u]*Log[Q2]^3)/4 + 
 8*as^2*ep^2*G[1 - u, v]*G[1, 1, u]*Log[Q2]^3 - 
 (as*ep^4*G[1 - u, v]*G[1, 1, u]*Log[Q2]^3)/6 + 
 (189*as^3*G[-u, v]*G[1, 1, u]*Log[Q2]^3)/2 - 
 (40*as^2*ep^2*G[-u, v]*G[1, 1, u]*Log[Q2]^3)/3 + 
 (as*ep^4*G[-u, v]*G[1, 1, u]*Log[Q2]^3)/3 + 
 (135*as^3*G[1 - u, 0, v]*Log[Q2]^3)/(4*ep) - 
 (16*as^2*ep*G[1 - u, 0, v]*Log[Q2]^3)/3 + (as*ep^3*G[1 - u, 0, v]*Log[Q2]^3)/
  6 - (99*as^3*G[0, u]*G[1 - u, 0, v]*Log[Q2]^3)/4 + 
 (as*ep^4*G[0, u]*G[1 - u, 0, v]*Log[Q2]^3)/6 - 
 (261*as^3*G[1, u]*G[1 - u, 0, v]*Log[Q2]^3)/4 + 
 8*as^2*ep^2*G[1, u]*G[1 - u, 0, v]*Log[Q2]^3 - 
 (as*ep^4*G[1, u]*G[1 - u, 0, v]*Log[Q2]^3)/6 + 
 (135*as^3*G[1 - u, 1 - u, v]*Log[Q2]^3)/(4*ep) - 
 (16*as^2*ep*G[1 - u, 1 - u, v]*Log[Q2]^3)/3 + 
 (as*ep^3*G[1 - u, 1 - u, v]*Log[Q2]^3)/6 - 
 (261*as^3*G[0, u]*G[1 - u, 1 - u, v]*Log[Q2]^3)/4 + 
 8*as^2*ep^2*G[0, u]*G[1 - u, 1 - u, v]*Log[Q2]^3 - 
 (as*ep^4*G[0, u]*G[1 - u, 1 - u, v]*Log[Q2]^3)/6 - 
 (261*as^3*G[1, u]*G[1 - u, 1 - u, v]*Log[Q2]^3)/4 + 
 8*as^2*ep^2*G[1, u]*G[1 - u, 1 - u, v]*Log[Q2]^3 - 
 (as*ep^4*G[1, u]*G[1 - u, 1 - u, v]*Log[Q2]^3)/6 + 
 (135*as^3*G[1, u]*G[1 - u, -u, v]*Log[Q2]^3)/2 - 
 (32*as^2*ep^2*G[1, u]*G[1 - u, -u, v]*Log[Q2]^3)/3 + 
 (as*ep^4*G[1, u]*G[1 - u, -u, v]*Log[Q2]^3)/3 + 
 27*as^3*G[1, u]*G[-u, 0, v]*Log[Q2]^3 - 
 (8*as^2*ep^2*G[1, u]*G[-u, 0, v]*Log[Q2]^3)/3 - 
 (81*as^3*G[-u, 1 - u, v]*Log[Q2]^3)/(2*ep) + 
 8*as^2*ep*G[-u, 1 - u, v]*Log[Q2]^3 - (as*ep^3*G[-u, 1 - u, v]*Log[Q2]^3)/
  3 + 27*as^3*G[0, u]*G[-u, 1 - u, v]*Log[Q2]^3 - 
 (8*as^2*ep^2*G[0, u]*G[-u, 1 - u, v]*Log[Q2]^3)/3 + 
 (189*as^3*G[1, u]*G[-u, 1 - u, v]*Log[Q2]^3)/2 - 
 (40*as^2*ep^2*G[1, u]*G[-u, 1 - u, v]*Log[Q2]^3)/3 + 
 (as*ep^4*G[1, u]*G[-u, 1 - u, v]*Log[Q2]^3)/3 - 
 (261*as^3*G[0, 0, 0, u]*Log[Q2]^3)/4 + 8*as^2*ep^2*G[0, 0, 0, u]*Log[Q2]^3 - 
 (as*ep^4*G[0, 0, 0, u]*Log[Q2]^3)/6 - (261*as^3*G[0, 0, 0, v]*Log[Q2]^3)/4 + 
 8*as^2*ep^2*G[0, 0, 0, v]*Log[Q2]^3 - (as*ep^4*G[0, 0, 0, v]*Log[Q2]^3)/6 - 
 (45*as^3*G[0, 0, 1, u]*Log[Q2]^3)/4 + (8*as^2*ep^2*G[0, 0, 1, u]*Log[Q2]^3)/
  3 - (as*ep^4*G[0, 0, 1, u]*Log[Q2]^3)/6 - 
 (261*as^3*G[0, 0, 1 - u, v]*Log[Q2]^3)/4 + 8*as^2*ep^2*G[0, 0, 1 - u, v]*
  Log[Q2]^3 - (as*ep^4*G[0, 0, 1 - u, v]*Log[Q2]^3)/6 + 
 (117*as^3*G[0, 1, 0, u]*Log[Q2]^3)/4 - 
 (16*as^2*ep^2*G[0, 1, 0, u]*Log[Q2]^3)/3 + (as*ep^4*G[0, 1, 0, u]*Log[Q2]^3)/
  6 + (135*as^3*G[0, 1, 0, v]*Log[Q2]^3)/2 - 
 (32*as^2*ep^2*G[0, 1, 0, v]*Log[Q2]^3)/3 + (as*ep^4*G[0, 1, 0, v]*Log[Q2]^3)/
  3 + (117*as^3*G[0, 1, 1, u]*Log[Q2]^3)/4 - 
 (16*as^2*ep^2*G[0, 1, 1, u]*Log[Q2]^3)/3 + (as*ep^4*G[0, 1, 1, u]*Log[Q2]^3)/
  6 - (261*as^3*G[0, 1 - u, 0, v]*Log[Q2]^3)/4 + 
 8*as^2*ep^2*G[0, 1 - u, 0, v]*Log[Q2]^3 - 
 (as*ep^4*G[0, 1 - u, 0, v]*Log[Q2]^3)/6 - 
 (261*as^3*G[0, 1 - u, 1 - u, v]*Log[Q2]^3)/4 + 
 8*as^2*ep^2*G[0, 1 - u, 1 - u, v]*Log[Q2]^3 - 
 (as*ep^4*G[0, 1 - u, 1 - u, v]*Log[Q2]^3)/6 + 
 27*as^3*G[0, -u, 1 - u, v]*Log[Q2]^3 - 
 (8*as^2*ep^2*G[0, -u, 1 - u, v]*Log[Q2]^3)/3 + 
 (117*as^3*G[1, 0, 0, u]*Log[Q2]^3)/4 - 
 (16*as^2*ep^2*G[1, 0, 0, u]*Log[Q2]^3)/3 + (as*ep^4*G[1, 0, 0, u]*Log[Q2]^3)/
  6 + (189*as^3*G[1, 0, 0, v]*Log[Q2]^3)/2 - 
 (40*as^2*ep^2*G[1, 0, 0, v]*Log[Q2]^3)/3 + (as*ep^4*G[1, 0, 0, v]*Log[Q2]^3)/
  3 + (117*as^3*G[1, 0, 1, u]*Log[Q2]^3)/4 - 
 (16*as^2*ep^2*G[1, 0, 1, u]*Log[Q2]^3)/3 + (as*ep^4*G[1, 0, 1, u]*Log[Q2]^3)/
  6 + 27*as^3*G[1, 0, 1 - u, v]*Log[Q2]^3 - 
 (8*as^2*ep^2*G[1, 0, 1 - u, v]*Log[Q2]^3)/3 - 
 (45*as^3*G[1, 1, 0, u]*Log[Q2]^3)/4 + (8*as^2*ep^2*G[1, 1, 0, u]*Log[Q2]^3)/
  3 - (as*ep^4*G[1, 1, 0, u]*Log[Q2]^3)/6 - 
 (261*as^3*G[1, 1, 1, u]*Log[Q2]^3)/4 + 8*as^2*ep^2*G[1, 1, 1, u]*Log[Q2]^3 - 
 (as*ep^4*G[1, 1, 1, u]*Log[Q2]^3)/6 + 27*as^3*G[1, 1 - u, 0, v]*Log[Q2]^3 - 
 (8*as^2*ep^2*G[1, 1 - u, 0, v]*Log[Q2]^3)/3 - 
 (261*as^3*G[1 - u, 0, 0, v]*Log[Q2]^3)/4 + 8*as^2*ep^2*G[1 - u, 0, 0, v]*
  Log[Q2]^3 - (as*ep^4*G[1 - u, 0, 0, v]*Log[Q2]^3)/6 - 
 (261*as^3*G[1 - u, 0, 1 - u, v]*Log[Q2]^3)/4 + 
 8*as^2*ep^2*G[1 - u, 0, 1 - u, v]*Log[Q2]^3 - 
 (as*ep^4*G[1 - u, 0, 1 - u, v]*Log[Q2]^3)/6 + 
 27*as^3*G[1 - u, 1, 0, v]*Log[Q2]^3 - 
 (8*as^2*ep^2*G[1 - u, 1, 0, v]*Log[Q2]^3)/3 - 
 (261*as^3*G[1 - u, 1 - u, 0, v]*Log[Q2]^3)/4 + 
 8*as^2*ep^2*G[1 - u, 1 - u, 0, v]*Log[Q2]^3 - 
 (as*ep^4*G[1 - u, 1 - u, 0, v]*Log[Q2]^3)/6 - 
 (261*as^3*G[1 - u, 1 - u, 1 - u, v]*Log[Q2]^3)/4 + 
 8*as^2*ep^2*G[1 - u, 1 - u, 1 - u, v]*Log[Q2]^3 - 
 (as*ep^4*G[1 - u, 1 - u, 1 - u, v]*Log[Q2]^3)/6 + 
 (135*as^3*G[1 - u, -u, 1 - u, v]*Log[Q2]^3)/2 - 
 (32*as^2*ep^2*G[1 - u, -u, 1 - u, v]*Log[Q2]^3)/3 + 
 (as*ep^4*G[1 - u, -u, 1 - u, v]*Log[Q2]^3)/3 + 
 27*as^3*G[-u, 0, 1 - u, v]*Log[Q2]^3 - 
 (8*as^2*ep^2*G[-u, 0, 1 - u, v]*Log[Q2]^3)/3 + 
 27*as^3*G[-u, 1 - u, 0, v]*Log[Q2]^3 - 
 (8*as^2*ep^2*G[-u, 1 - u, 0, v]*Log[Q2]^3)/3 + 
 (189*as^3*G[-u, 1 - u, 1 - u, v]*Log[Q2]^3)/2 - 
 (40*as^2*ep^2*G[-u, 1 - u, 1 - u, v]*Log[Q2]^3)/3 + 
 (as*ep^4*G[-u, 1 - u, 1 - u, v]*Log[Q2]^3)/3 + 3*as^2*Log[Q2]^4 - 
 (243*as^3*Log[Q2]^4)/(16*ep^2) - (as*ep^2*Log[Q2]^4)/8 + 
 (243*as^3*G[0, u]*Log[Q2]^4)/(16*ep) - 2*as^2*ep*G[0, u]*Log[Q2]^4 + 
 (as*ep^3*G[0, u]*Log[Q2]^4)/24 + (243*as^3*G[0, v]*Log[Q2]^4)/(16*ep) - 
 2*as^2*ep*G[0, v]*Log[Q2]^4 + (as*ep^3*G[0, v]*Log[Q2]^4)/24 - 
 (405*as^3*G[0, u]*G[0, v]*Log[Q2]^4)/16 + 
 (8*as^2*ep^2*G[0, u]*G[0, v]*Log[Q2]^4)/3 - 
 (as*ep^4*G[0, u]*G[0, v]*Log[Q2]^4)/24 + (243*as^3*G[1, u]*Log[Q2]^4)/
  (16*ep) - 2*as^2*ep*G[1, u]*Log[Q2]^4 + (as*ep^3*G[1, u]*Log[Q2]^4)/24 - 
 (405*as^3*G[0, v]*G[1, u]*Log[Q2]^4)/16 + 
 (8*as^2*ep^2*G[0, v]*G[1, u]*Log[Q2]^4)/3 - 
 (as*ep^4*G[0, v]*G[1, u]*Log[Q2]^4)/24 + (243*as^3*G[1 - u, v]*Log[Q2]^4)/
  (16*ep) - 2*as^2*ep*G[1 - u, v]*Log[Q2]^4 + (as*ep^3*G[1 - u, v]*Log[Q2]^4)/
  24 - (405*as^3*G[0, u]*G[1 - u, v]*Log[Q2]^4)/16 + 
 (8*as^2*ep^2*G[0, u]*G[1 - u, v]*Log[Q2]^4)/3 - 
 (as*ep^4*G[0, u]*G[1 - u, v]*Log[Q2]^4)/24 - 
 (405*as^3*G[1, u]*G[1 - u, v]*Log[Q2]^4)/16 + 
 (8*as^2*ep^2*G[1, u]*G[1 - u, v]*Log[Q2]^4)/3 - 
 (as*ep^4*G[1, u]*G[1 - u, v]*Log[Q2]^4)/24 + 
 (243*as^3*G[1, u]*G[-u, v]*Log[Q2]^4)/8 - 4*as^2*ep^2*G[1, u]*G[-u, v]*
  Log[Q2]^4 + (as*ep^4*G[1, u]*G[-u, v]*Log[Q2]^4)/12 - 
 (405*as^3*G[0, 0, u]*Log[Q2]^4)/16 + (8*as^2*ep^2*G[0, 0, u]*Log[Q2]^4)/3 - 
 (as*ep^4*G[0, 0, u]*Log[Q2]^4)/24 - (405*as^3*G[0, 0, v]*Log[Q2]^4)/16 + 
 (8*as^2*ep^2*G[0, 0, v]*Log[Q2]^4)/3 - (as*ep^4*G[0, 0, v]*Log[Q2]^4)/24 + 
 (81*as^3*G[0, 1, u]*Log[Q2]^4)/16 - (4*as^2*ep^2*G[0, 1, u]*Log[Q2]^4)/3 + 
 (as*ep^4*G[0, 1, u]*Log[Q2]^4)/24 - (405*as^3*G[0, 1 - u, v]*Log[Q2]^4)/16 + 
 (8*as^2*ep^2*G[0, 1 - u, v]*Log[Q2]^4)/3 - 
 (as*ep^4*G[0, 1 - u, v]*Log[Q2]^4)/24 + (81*as^3*G[1, 0, u]*Log[Q2]^4)/16 - 
 (4*as^2*ep^2*G[1, 0, u]*Log[Q2]^4)/3 + (as*ep^4*G[1, 0, u]*Log[Q2]^4)/24 + 
 (243*as^3*G[1, 0, v]*Log[Q2]^4)/8 - 4*as^2*ep^2*G[1, 0, v]*Log[Q2]^4 + 
 (as*ep^4*G[1, 0, v]*Log[Q2]^4)/12 - (405*as^3*G[1, 1, u]*Log[Q2]^4)/16 + 
 (8*as^2*ep^2*G[1, 1, u]*Log[Q2]^4)/3 - (as*ep^4*G[1, 1, u]*Log[Q2]^4)/24 - 
 (405*as^3*G[1 - u, 0, v]*Log[Q2]^4)/16 + 
 (8*as^2*ep^2*G[1 - u, 0, v]*Log[Q2]^4)/3 - 
 (as*ep^4*G[1 - u, 0, v]*Log[Q2]^4)/24 - 
 (405*as^3*G[1 - u, 1 - u, v]*Log[Q2]^4)/16 + 
 (8*as^2*ep^2*G[1 - u, 1 - u, v]*Log[Q2]^4)/3 - 
 (as*ep^4*G[1 - u, 1 - u, v]*Log[Q2]^4)/24 + 
 (243*as^3*G[-u, 1 - u, v]*Log[Q2]^4)/8 - 4*as^2*ep^2*G[-u, 1 - u, v]*
  Log[Q2]^4 + (as*ep^4*G[-u, 1 - u, v]*Log[Q2]^4)/12 + 
 (729*as^3*Log[Q2]^5)/(80*ep) - (6*as^2*ep*Log[Q2]^5)/5 + 
 (as*ep^3*Log[Q2]^5)/40 - (729*as^3*G[0, u]*Log[Q2]^5)/80 + 
 (4*as^2*ep^2*G[0, u]*Log[Q2]^5)/5 - (as*ep^4*G[0, u]*Log[Q2]^5)/120 - 
 (729*as^3*G[0, v]*Log[Q2]^5)/80 + (4*as^2*ep^2*G[0, v]*Log[Q2]^5)/5 - 
 (as*ep^4*G[0, v]*Log[Q2]^5)/120 - (729*as^3*G[1, u]*Log[Q2]^5)/80 + 
 (4*as^2*ep^2*G[1, u]*Log[Q2]^5)/5 - (as*ep^4*G[1, u]*Log[Q2]^5)/120 - 
 (729*as^3*G[1 - u, v]*Log[Q2]^5)/80 + (4*as^2*ep^2*G[1 - u, v]*Log[Q2]^5)/
  5 - (as*ep^4*G[1 - u, v]*Log[Q2]^5)/120 - (729*as^3*Log[Q2]^6)/160 + 
 (2*as^2*ep^2*Log[Q2]^6)/5 - (as*ep^4*Log[Q2]^6)/240 + (as*Z[2])/2 - 
 (9*as^3*Z[2])/(4*ep^4) + (21*as^3*G[0, u]*Z[2])/(4*ep^3) - 
 (2*as^2*G[0, u]*Z[2])/ep + (as*ep*G[0, u]*Z[2])/2 + 
 (21*as^3*G[0, v]*Z[2])/(4*ep^3) - (2*as^2*G[0, v]*Z[2])/ep + 
 (as*ep*G[0, v]*Z[2])/2 + 4*as^2*G[0, u]*G[0, v]*Z[2] - 
 (51*as^3*G[0, u]*G[0, v]*Z[2])/(4*ep^2) - (as*ep^2*G[0, u]*G[0, v]*Z[2])/2 - 
 (15*as^3*G[1, u]*Z[2])/(4*ep^3) + (4*as^2*G[1, u]*Z[2])/ep - 
 (3*as*ep*G[1, u]*Z[2])/2 - 4*as^2*G[0, v]*G[1, u]*Z[2] + 
 (9*as^3*G[0, v]*G[1, u]*Z[2])/(4*ep^2) + (3*as*ep^2*G[0, v]*G[1, u]*Z[2])/
  2 - (15*as^3*G[1 - u, v]*Z[2])/(4*ep^3) + (4*as^2*G[1 - u, v]*Z[2])/ep - 
 (3*as*ep*G[1 - u, v]*Z[2])/2 - 4*as^2*G[0, u]*G[1 - u, v]*Z[2] + 
 (9*as^3*G[0, u]*G[1 - u, v]*Z[2])/(4*ep^2) + 
 (3*as*ep^2*G[0, u]*G[1 - u, v]*Z[2])/2 - 8*as^2*G[1, u]*G[1 - u, v]*Z[2] + 
 (93*as^3*G[1, u]*G[1 - u, v]*Z[2])/(4*ep^2) - 
 (as*ep^2*G[1, u]*G[1 - u, v]*Z[2])/2 + 8*as^2*G[1, u]*G[-u, v]*Z[2] - 
 (33*as^3*G[1, u]*G[-u, v]*Z[2])/(2*ep^2) - as*ep^2*G[1, u]*G[-u, v]*Z[2] + 
 4*as^2*G[0, 0, u]*Z[2] - (51*as^3*G[0, 0, u]*Z[2])/(4*ep^2) - 
 (as*ep^2*G[0, 0, u]*Z[2])/2 + (129*as^3*G[0, v]*G[0, 0, u]*Z[2])/(4*ep) - 
 8*as^2*ep*G[0, v]*G[0, 0, u]*Z[2] + (as*ep^3*G[0, v]*G[0, 0, u]*Z[2])/2 - 
 (6*as^3*G[1, v]*G[0, 0, u]*Z[2])/ep + 2*as^2*ep*G[1, v]*G[0, 0, u]*Z[2] + 
 (37*as^3*G[1 - u, v]*G[0, 0, u]*Z[2])/(4*ep) + 
 2*as^2*ep*G[1 - u, v]*G[0, 0, u]*Z[2] - 
 (3*as*ep^3*G[1 - u, v]*G[0, 0, u]*Z[2])/2 + 4*as^2*G[0, 0, v]*Z[2] - 
 (51*as^3*G[0, 0, v]*Z[2])/(4*ep^2) - (as*ep^2*G[0, 0, v]*Z[2])/2 + 
 (129*as^3*G[0, u]*G[0, 0, v]*Z[2])/(4*ep) - 8*as^2*ep*G[0, u]*G[0, 0, v]*
  Z[2] + (as*ep^3*G[0, u]*G[0, 0, v]*Z[2])/2 + 
 (13*as^3*G[1, u]*G[0, 0, v]*Z[2])/(4*ep) + 4*as^2*ep*G[1, u]*G[0, 0, v]*
  Z[2] - (3*as*ep^3*G[1, u]*G[0, 0, v]*Z[2])/2 - 
 (339*as^3*G[0, 0, u]*G[0, 0, v]*Z[2])/4 + 16*as^2*ep^2*G[0, 0, u]*G[0, 0, v]*
  Z[2] - (as*ep^4*G[0, 0, u]*G[0, 0, v]*Z[2])/2 - 4*as^2*G[0, 1, u]*Z[2] + 
 (39*as^3*G[0, 1, u]*Z[2])/(4*ep^2) + (as*ep^2*G[0, 1, u]*Z[2])/2 - 
 (85*as^3*G[0, v]*G[0, 1, u]*Z[2])/(4*ep) + 8*as^2*ep*G[0, v]*G[0, 1, u]*
  Z[2] - (as*ep^3*G[0, v]*G[0, 1, u]*Z[2])/2 + 
 (55*as^3*G[1 - u, v]*G[0, 1, u]*Z[2])/(4*ep) - 
 10*as^2*ep*G[1 - u, v]*G[0, 1, u]*Z[2] + 
 (3*as*ep^3*G[1 - u, v]*G[0, 1, u]*Z[2])/2 + 
 (15*as^3*G[-u, v]*G[0, 1, u]*Z[2])/ep - 4*as^2*ep*G[-u, v]*G[0, 1, u]*Z[2] + 
 (191*as^3*G[0, 0, v]*G[0, 1, u]*Z[2])/4 - 16*as^2*ep^2*G[0, 0, v]*G[0, 1, u]*
  Z[2] + (as*ep^4*G[0, 0, v]*G[0, 1, u]*Z[2])/2 - 8*as^2*G[0, 1, v]*Z[2] + 
 (24*as^3*G[0, 1, v]*Z[2])/ep^2 - (14*as^3*G[0, u]*G[0, 1, v]*Z[2])/ep + 
 2*as^2*ep*G[0, u]*G[0, 1, v]*Z[2] - (2*as^3*G[1, u]*G[0, 1, v]*Z[2])/ep - 
 2*as^2*ep*G[1, u]*G[0, 1, v]*Z[2] + 28*as^3*G[0, 0, u]*G[0, 1, v]*Z[2] - 
 6*as^2*ep^2*G[0, 0, u]*G[0, 1, v]*Z[2] + 8*as^3*G[0, 1, u]*G[0, 1, v]*Z[2] - 
 4*as^2*ep^2*G[0, 1, u]*G[0, 1, v]*Z[2] - 4*as^2*G[0, 1 - u, v]*Z[2] + 
 (9*as^3*G[0, 1 - u, v]*Z[2])/(4*ep^2) + (3*as*ep^2*G[0, 1 - u, v]*Z[2])/2 - 
 (137*as^3*G[0, u]*G[0, 1 - u, v]*Z[2])/(4*ep) + 
 14*as^2*ep*G[0, u]*G[0, 1 - u, v]*Z[2] - 
 (as*ep^3*G[0, u]*G[0, 1 - u, v]*Z[2])/2 + 
 (33*as^3*G[1, u]*G[0, 1 - u, v]*Z[2])/(4*ep) - 
 4*as^2*ep*G[1, u]*G[0, 1 - u, v]*Z[2] + 
 (as*ep^3*G[1, u]*G[0, 1 - u, v]*Z[2])/2 + 
 (223*as^3*G[0, 0, u]*G[0, 1 - u, v]*Z[2])/4 - 
 18*as^2*ep^2*G[0, 0, u]*G[0, 1 - u, v]*Z[2] + 
 (as*ep^4*G[0, 0, u]*G[0, 1 - u, v]*Z[2])/2 + 
 (15*as^3*G[0, 1, u]*G[0, 1 - u, v]*Z[2])/4 + 
 6*as^2*ep^2*G[0, 1, u]*G[0, 1 - u, v]*Z[2] - 
 (3*as*ep^4*G[0, 1, u]*G[0, 1 - u, v]*Z[2])/2 + 
 (9*as^3*G[1, u]*G[0, -u, v]*Z[2])/ep - 2*as^2*ep*G[1, u]*G[0, -u, v]*Z[2] - 
 18*as^3*G[0, 1, u]*G[0, -u, v]*Z[2] + 4*as^2*ep^2*G[0, 1, u]*G[0, -u, v]*
  Z[2] - 4*as^2*G[1, 0, u]*Z[2] + (39*as^3*G[1, 0, u]*Z[2])/(4*ep^2) + 
 (as*ep^2*G[1, 0, u]*Z[2])/2 - (85*as^3*G[0, v]*G[1, 0, u]*Z[2])/(4*ep) + 
 8*as^2*ep*G[0, v]*G[1, 0, u]*Z[2] - (as*ep^3*G[0, v]*G[1, 0, u]*Z[2])/2 + 
 (6*as^3*G[1, v]*G[1, 0, u]*Z[2])/ep - 2*as^2*ep*G[1, v]*G[1, 0, u]*Z[2] - 
 (83*as^3*G[1 - u, v]*G[1, 0, u]*Z[2])/(4*ep) + 
 4*as^2*ep*G[1 - u, v]*G[1, 0, u]*Z[2] + 
 (as*ep^3*G[1 - u, v]*G[1, 0, u]*Z[2])/2 + (27*as^3*G[-u, v]*G[1, 0, u]*Z[2])/
  ep - 8*as^2*ep*G[-u, v]*G[1, 0, u]*Z[2] + 
 (191*as^3*G[0, 0, v]*G[1, 0, u]*Z[2])/4 - 16*as^2*ep^2*G[0, 0, v]*G[1, 0, u]*
  Z[2] + (as*ep^4*G[0, 0, v]*G[1, 0, u]*Z[2])/2 - 
 24*as^3*G[0, 1, v]*G[1, 0, u]*Z[2] + 6*as^2*ep^2*G[0, 1, v]*G[1, 0, u]*
  Z[2] + (45*as^3*G[0, 1 - u, v]*G[1, 0, u]*Z[2])/4 + 
 4*as^2*ep^2*G[0, 1 - u, v]*G[1, 0, u]*Z[2] - 
 (as*ep^4*G[0, 1 - u, v]*G[1, 0, u]*Z[2])/2 - 22*as^3*G[0, -u, v]*G[1, 0, u]*
  Z[2] + 4*as^2*ep^2*G[0, -u, v]*G[1, 0, u]*Z[2] + 
 (15*as^3*G[1, 0, v]*Z[2])/(2*ep^2) - as*ep^2*G[1, 0, v]*Z[2] - 
 (11*as^3*G[0, u]*G[1, 0, v]*Z[2])/ep + 2*as^2*ep*G[0, u]*G[1, 0, v]*Z[2] + 
 (13*as^3*G[1, u]*G[1, 0, v]*Z[2])/ep - 6*as^2*ep*G[1, u]*G[1, 0, v]*Z[2] + 
 26*as^3*G[0, 0, u]*G[1, 0, v]*Z[2] - 4*as^2*ep^2*G[0, 0, u]*G[1, 0, v]*
  Z[2] + 8*as^3*G[0, 1, u]*G[1, 0, v]*Z[2] - 
 6*as^2*ep^2*G[0, 1, u]*G[1, 0, v]*Z[2] - 24*as^3*G[1, 0, u]*G[1, 0, v]*
  Z[2] + 4*as^2*ep^2*G[1, 0, u]*G[1, 0, v]*Z[2] - 
 (3*as^3*G[1, 1, u]*Z[2])/(4*ep^2) - (as*ep^2*G[1, 1, u]*Z[2])/2 + 
 (17*as^3*G[0, v]*G[1, 1, u]*Z[2])/(4*ep) + (as*ep^3*G[0, v]*G[1, 1, u]*Z[2])/
  2 - (235*as^3*G[1 - u, v]*G[1, 1, u]*Z[2])/(4*ep) + 
 18*as^2*ep*G[1 - u, v]*G[1, 1, u]*Z[2] - 
 (3*as*ep^3*G[1 - u, v]*G[1, 1, u]*Z[2])/2 - 
 (15*as^3*G[-u, v]*G[1, 1, u]*Z[2])/(2*ep) + 2*as^2*ep*G[-u, v]*G[1, 1, u]*
  Z[2] + as*ep^3*G[-u, v]*G[1, 1, u]*Z[2] - 
 (67*as^3*G[0, 0, v]*G[1, 1, u]*Z[2])/4 - 
 (as*ep^4*G[0, 0, v]*G[1, 1, u]*Z[2])/2 - 12*as^3*G[0, 1, v]*G[1, 1, u]*
  Z[2] + 4*as^2*ep^2*G[0, 1, v]*G[1, 1, u]*Z[2] + 
 (337*as^3*G[0, 1 - u, v]*G[1, 1, u]*Z[2])/4 - 
 28*as^2*ep^2*G[0, 1 - u, v]*G[1, 1, u]*Z[2] + 
 (3*as*ep^4*G[0, 1 - u, v]*G[1, 1, u]*Z[2])/2 - 
 45*as^3*G[0, -u, v]*G[1, 1, u]*Z[2] + 16*as^2*ep^2*G[0, -u, v]*G[1, 1, u]*
  Z[2] - 22*as^3*G[1, 0, v]*G[1, 1, u]*Z[2] + 
 6*as^2*ep^2*G[1, 0, v]*G[1, 1, u]*Z[2] + 8*as^2*G[1, 1, v]*Z[2] - 
 (24*as^3*G[1, 1, v]*Z[2])/ep^2 + (20*as^3*G[0, u]*G[1, 1, v]*Z[2])/ep - 
 4*as^2*ep*G[0, u]*G[1, 1, v]*Z[2] - (4*as^3*G[1, u]*G[1, 1, v]*Z[2])/ep + 
 4*as^2*ep*G[1, u]*G[1, 1, v]*Z[2] - 24*as^3*G[0, 0, u]*G[1, 1, v]*Z[2] + 
 4*as^2*ep^2*G[0, 0, u]*G[1, 1, v]*Z[2] - 20*as^3*G[0, 1, u]*G[1, 1, v]*
  Z[2] + 8*as^2*ep^2*G[0, 1, u]*G[1, 1, v]*Z[2] + 
 16*as^3*G[1, 0, u]*G[1, 1, v]*Z[2] - 4*as^2*ep^2*G[1, 0, u]*G[1, 1, v]*
  Z[2] + 28*as^3*G[1, 1, u]*G[1, 1, v]*Z[2] - 
 8*as^2*ep^2*G[1, 1, u]*G[1, 1, v]*Z[2] + 
 (6*as^3*G[0, u]*G[1, 1 - u, v]*Z[2])/ep - 2*as^2*ep*G[0, u]*G[1, 1 - u, v]*
  Z[2] - 20*as^3*G[0, 0, u]*G[1, 1 - u, v]*Z[2] + 
 6*as^2*ep^2*G[0, 0, u]*G[1, 1 - u, v]*Z[2] + 
 46*as^3*G[0, 1, u]*G[1, 1 - u, v]*Z[2] - 16*as^2*ep^2*G[0, 1, u]*
  G[1, 1 - u, v]*Z[2] + 8*as^3*G[1, 0, u]*G[1, 1 - u, v]*Z[2] - 
 4*as^2*ep^2*G[1, 0, u]*G[1, 1 - u, v]*Z[2] - 
 24*as^3*G[1, 1, u]*G[1, 1 - u, v]*Z[2] + 8*as^2*ep^2*G[1, 1, u]*
  G[1, 1 - u, v]*Z[2] - 4*as^2*G[1 - u, 0, v]*Z[2] + 
 (9*as^3*G[1 - u, 0, v]*Z[2])/(4*ep^2) + (3*as*ep^2*G[1 - u, 0, v]*Z[2])/2 - 
 (41*as^3*G[0, u]*G[1 - u, 0, v]*Z[2])/(4*ep) + 
 6*as^2*ep*G[0, u]*G[1 - u, 0, v]*Z[2] - 
 (as*ep^3*G[0, u]*G[1 - u, 0, v]*Z[2])/2 - 
 (87*as^3*G[1, u]*G[1 - u, 0, v]*Z[2])/(4*ep) + 
 6*as^2*ep*G[1, u]*G[1 - u, 0, v]*Z[2] + 
 (as*ep^3*G[1, u]*G[1 - u, 0, v]*Z[2])/2 + 
 (87*as^3*G[0, 0, u]*G[1 - u, 0, v]*Z[2])/4 - 
 12*as^2*ep^2*G[0, 0, u]*G[1 - u, 0, v]*Z[2] + 
 (as*ep^4*G[0, 0, u]*G[1 - u, 0, v]*Z[2])/2 - 
 (225*as^3*G[0, 1, u]*G[1 - u, 0, v]*Z[2])/4 + 
 30*as^2*ep^2*G[0, 1, u]*G[1 - u, 0, v]*Z[2] - 
 (3*as*ep^4*G[0, 1, u]*G[1 - u, 0, v]*Z[2])/2 + 
 (93*as^3*G[1, 0, u]*G[1 - u, 0, v]*Z[2])/4 + 
 4*as^2*ep^2*G[1, 0, u]*G[1 - u, 0, v]*Z[2] - 
 (as*ep^4*G[1, 0, u]*G[1 - u, 0, v]*Z[2])/2 + 
 (185*as^3*G[1, 1, u]*G[1 - u, 0, v]*Z[2])/4 - 
 14*as^2*ep^2*G[1, 1, u]*G[1 - u, 0, v]*Z[2] + 
 (3*as*ep^4*G[1, 1, u]*G[1 - u, 0, v]*Z[2])/2 - 
 (12*as^3*G[0, u]*G[1 - u, 1, v]*Z[2])/ep + 4*as^2*ep*G[0, u]*G[1 - u, 1, v]*
  Z[2] + (12*as^3*G[1, u]*G[1 - u, 1, v]*Z[2])/ep - 
 4*as^2*ep*G[1, u]*G[1 - u, 1, v]*Z[2] + 34*as^3*G[0, 0, u]*G[1 - u, 1, v]*
  Z[2] - 8*as^2*ep^2*G[0, 0, u]*G[1 - u, 1, v]*Z[2] - 
 42*as^3*G[0, 1, u]*G[1 - u, 1, v]*Z[2] + 14*as^2*ep^2*G[0, 1, u]*
  G[1 - u, 1, v]*Z[2] - 26*as^3*G[1, 0, u]*G[1 - u, 1, v]*Z[2] + 
 8*as^2*ep^2*G[1, 0, u]*G[1 - u, 1, v]*Z[2] + 
 34*as^3*G[1, 1, u]*G[1 - u, 1, v]*Z[2] - 14*as^2*ep^2*G[1, 1, u]*
  G[1 - u, 1, v]*Z[2] - 8*as^2*G[1 - u, 1 - u, v]*Z[2] + 
 (93*as^3*G[1 - u, 1 - u, v]*Z[2])/(4*ep^2) - 
 (as*ep^2*G[1 - u, 1 - u, v]*Z[2])/2 - 
 (39*as^3*G[0, u]*G[1 - u, 1 - u, v]*Z[2])/(4*ep) + 
 2*as^2*ep*G[0, u]*G[1 - u, 1 - u, v]*Z[2] + 
 (as*ep^3*G[0, u]*G[1 - u, 1 - u, v]*Z[2])/2 - 
 (315*as^3*G[1, u]*G[1 - u, 1 - u, v]*Z[2])/(4*ep) + 
 22*as^2*ep*G[1, u]*G[1 - u, 1 - u, v]*Z[2] - 
 (3*as*ep^3*G[1, u]*G[1 - u, 1 - u, v]*Z[2])/2 - 
 (27*as^3*G[0, 0, u]*G[1 - u, 1 - u, v]*Z[2])/4 - 
 2*as^2*ep^2*G[0, 0, u]*G[1 - u, 1 - u, v]*Z[2] - 
 (as*ep^4*G[0, 0, u]*G[1 - u, 1 - u, v]*Z[2])/2 - 
 (137*as^3*G[0, 1, u]*G[1 - u, 1 - u, v]*Z[2])/4 + 
 4*as^2*ep^2*G[0, 1, u]*G[1 - u, 1 - u, v]*Z[2] + 
 (as*ep^4*G[0, 1, u]*G[1 - u, 1 - u, v]*Z[2])/2 + 
 (135*as^3*G[1, 0, u]*G[1 - u, 1 - u, v]*Z[2])/4 - 
 6*as^2*ep^2*G[1, 0, u]*G[1 - u, 1 - u, v]*Z[2] + 
 (as*ep^4*G[1, 0, u]*G[1 - u, 1 - u, v]*Z[2])/2 + 
 (885*as^3*G[1, 1, u]*G[1 - u, 1 - u, v]*Z[2])/4 - 
 34*as^2*ep^2*G[1, 1, u]*G[1 - u, 1 - u, v]*Z[2] - 
 (as*ep^4*G[1, 1, u]*G[1 - u, 1 - u, v]*Z[2])/2 + 
 (39*as^3*G[1, u]*G[1 - u, -u, v]*Z[2])/(2*ep) - 
 8*as^2*ep*G[1, u]*G[1 - u, -u, v]*Z[2] + as*ep^3*G[1, u]*G[1 - u, -u, v]*
  Z[2] + 51*as^3*G[0, 1, u]*G[1 - u, -u, v]*Z[2] - 
 10*as^2*ep^2*G[0, 1, u]*G[1 - u, -u, v]*Z[2] - 
 57*as^3*G[1, 0, u]*G[1 - u, -u, v]*Z[2] + 18*as^2*ep^2*G[1, 0, u]*
  G[1 - u, -u, v]*Z[2] + (29*as^3*G[1, 1, u]*G[1 - u, -u, v]*Z[2])/2 - 
 18*as^2*ep^2*G[1, 1, u]*G[1 - u, -u, v]*Z[2] - 
 as*ep^4*G[1, 1, u]*G[1 - u, -u, v]*Z[2] + (27*as^3*G[1, u]*G[-u, 0, v]*Z[2])/
  ep - 8*as^2*ep*G[1, u]*G[-u, 0, v]*Z[2] + 14*as^3*G[0, 1, u]*G[-u, 0, v]*
  Z[2] - 12*as^2*ep^2*G[0, 1, u]*G[-u, 0, v]*Z[2] - 
 32*as^3*G[1, 0, u]*G[-u, 0, v]*Z[2] + 2*as^2*ep^2*G[1, 0, u]*G[-u, 0, v]*
  Z[2] - 17*as^3*G[1, 1, u]*G[-u, 0, v]*Z[2] + 
 8*as^2*ep^2*G[1, 1, u]*G[-u, 0, v]*Z[2] + 8*as^2*G[-u, 1 - u, v]*Z[2] - 
 (33*as^3*G[-u, 1 - u, v]*Z[2])/(2*ep^2) - as*ep^2*G[-u, 1 - u, v]*Z[2] + 
 (27*as^3*G[0, u]*G[-u, 1 - u, v]*Z[2])/ep - 
 8*as^2*ep*G[0, u]*G[-u, 1 - u, v]*Z[2] - 
 (15*as^3*G[1, u]*G[-u, 1 - u, v]*Z[2])/(2*ep) + 
 2*as^2*ep*G[1, u]*G[-u, 1 - u, v]*Z[2] + as*ep^3*G[1, u]*G[-u, 1 - u, v]*
  Z[2] - 36*as^3*G[0, 0, u]*G[-u, 1 - u, v]*Z[2] + 
 8*as^2*ep^2*G[0, 0, u]*G[-u, 1 - u, v]*Z[2] + 
 67*as^3*G[0, 1, u]*G[-u, 1 - u, v]*Z[2] - 12*as^2*ep^2*G[0, 1, u]*
  G[-u, 1 - u, v]*Z[2] - 23*as^3*G[1, 0, u]*G[-u, 1 - u, v]*Z[2] + 
 10*as^2*ep^2*G[1, 0, u]*G[-u, 1 - u, v]*Z[2] - 
 (51*as^3*G[1, 1, u]*G[-u, 1 - u, v]*Z[2])/2 - 
 2*as^2*ep^2*G[1, 1, u]*G[-u, 1 - u, v]*Z[2] - 
 as*ep^4*G[1, 1, u]*G[-u, 1 - u, v]*Z[2] + 
 (24*as^3*G[1, u]*G[-u, -u, v]*Z[2])/ep - 8*as^2*ep*G[1, u]*G[-u, -u, v]*
  Z[2] - 120*as^3*G[0, 1, u]*G[-u, -u, v]*Z[2] + 
 28*as^2*ep^2*G[0, 1, u]*G[-u, -u, v]*Z[2] - 4*as^3*G[1, 0, u]*G[-u, -u, v]*
  Z[2] - 4*as^2*ep^2*G[1, 0, u]*G[-u, -u, v]*Z[2] + 
 12*as^2*ep^2*G[1, 1, u]*G[-u, -u, v]*Z[2] + (129*as^3*G[0, 0, 0, u]*Z[2])/
  (4*ep) - 8*as^2*ep*G[0, 0, 0, u]*Z[2] + (as*ep^3*G[0, 0, 0, u]*Z[2])/2 - 
 (339*as^3*G[0, v]*G[0, 0, 0, u]*Z[2])/4 + 16*as^2*ep^2*G[0, v]*G[0, 0, 0, u]*
  Z[2] - (as*ep^4*G[0, v]*G[0, 0, 0, u]*Z[2])/2 + 
 24*as^3*G[1, v]*G[0, 0, 0, u]*Z[2] - 6*as^2*ep^2*G[1, v]*G[0, 0, 0, u]*
  Z[2] - (183*as^3*G[1 - u, v]*G[0, 0, 0, u]*Z[2])/4 + 
 2*as^2*ep^2*G[1 - u, v]*G[0, 0, 0, u]*Z[2] + 
 (3*as*ep^4*G[1 - u, v]*G[0, 0, 0, u]*Z[2])/2 + 
 (129*as^3*G[0, 0, 0, v]*Z[2])/(4*ep) - 8*as^2*ep*G[0, 0, 0, v]*Z[2] + 
 (as*ep^3*G[0, 0, 0, v]*Z[2])/2 - (339*as^3*G[0, u]*G[0, 0, 0, v]*Z[2])/4 + 
 16*as^2*ep^2*G[0, u]*G[0, 0, 0, v]*Z[2] - 
 (as*ep^4*G[0, u]*G[0, 0, 0, v]*Z[2])/2 - 
 (87*as^3*G[1, u]*G[0, 0, 0, v]*Z[2])/4 - 4*as^2*ep^2*G[1, u]*G[0, 0, 0, v]*
  Z[2] + (3*as*ep^4*G[1, u]*G[0, 0, 0, v]*Z[2])/2 - 
 (123*as^3*G[0, 0, 1, u]*Z[2])/(4*ep) + 12*as^2*ep*G[0, 0, 1, u]*Z[2] - 
 (3*as*ep^3*G[0, 0, 1, u]*Z[2])/2 + (273*as^3*G[0, v]*G[0, 0, 1, u]*Z[2])/4 - 
 20*as^2*ep^2*G[0, v]*G[0, 0, 1, u]*Z[2] + 
 (3*as*ep^4*G[0, v]*G[0, 0, 1, u]*Z[2])/2 - 46*as^3*G[1, v]*G[0, 0, 1, u]*
  Z[2] + 16*as^2*ep^2*G[1, v]*G[0, 0, 1, u]*Z[2] + 
 (269*as^3*G[1 - u, v]*G[0, 0, 1, u]*Z[2])/4 - 
 16*as^2*ep^2*G[1 - u, v]*G[0, 0, 1, u]*Z[2] - 
 (as*ep^4*G[1 - u, v]*G[0, 0, 1, u]*Z[2])/2 - 144*as^3*G[-u, v]*G[0, 0, 1, u]*
  Z[2] + 40*as^2*ep^2*G[-u, v]*G[0, 0, 1, u]*Z[2] - 
 (52*as^3*G[0, 0, 1, v]*Z[2])/ep + 12*as^2*ep*G[0, 0, 1, v]*Z[2] + 
 44*as^3*G[0, u]*G[0, 0, 1, v]*Z[2] - 6*as^2*ep^2*G[0, u]*G[0, 0, 1, v]*
  Z[2] + 12*as^3*G[1, u]*G[0, 0, 1, v]*Z[2] + 
 6*as^2*ep^2*G[1, u]*G[0, 0, 1, v]*Z[2] - (11*as^3*G[0, 0, 1 - u, v]*Z[2])/
  (4*ep) + 6*as^2*ep*G[0, 0, 1 - u, v]*Z[2] - 
 (3*as*ep^3*G[0, 0, 1 - u, v]*Z[2])/2 + 
 (129*as^3*G[0, u]*G[0, 0, 1 - u, v]*Z[2])/4 - 
 6*as^2*ep^2*G[0, u]*G[0, 0, 1 - u, v]*Z[2] + 
 (3*as*ep^4*G[0, u]*G[0, 0, 1 - u, v]*Z[2])/2 + 
 (205*as^3*G[1, u]*G[0, 0, 1 - u, v]*Z[2])/4 - 
 28*as^2*ep^2*G[1, u]*G[0, 0, 1 - u, v]*Z[2] - 
 (as*ep^4*G[1, u]*G[0, 0, 1 - u, v]*Z[2])/2 + 
 (47*as^3*G[1, u]*G[0, 0, -u, v]*Z[2])/2 - 6*as^2*ep^2*G[1, u]*G[0, 0, -u, v]*
  Z[2] - as*ep^4*G[1, u]*G[0, 0, -u, v]*Z[2] - 
 (81*as^3*G[0, 1, 0, u]*Z[2])/(4*ep) + 6*as^2*ep*G[0, 1, 0, u]*Z[2] - 
 (as*ep^3*G[0, 1, 0, u]*Z[2])/2 + (203*as^3*G[0, v]*G[0, 1, 0, u]*Z[2])/4 - 
 12*as^2*ep^2*G[0, v]*G[0, 1, 0, u]*Z[2] + 
 (as*ep^4*G[0, v]*G[0, 1, 0, u]*Z[2])/2 - 12*as^3*G[1, v]*G[0, 1, 0, u]*
  Z[2] + 4*as^2*ep^2*G[1, v]*G[0, 1, 0, u]*Z[2] + 
 (5*as^3*G[1 - u, v]*G[0, 1, 0, u]*Z[2])/4 + 2*as^2*ep^2*G[1 - u, v]*
  G[0, 1, 0, u]*Z[2] - (as*ep^4*G[1 - u, v]*G[0, 1, 0, u]*Z[2])/2 + 
 10*as^3*G[-u, v]*G[0, 1, 0, u]*Z[2] - 6*as^2*ep^2*G[-u, v]*G[0, 1, 0, u]*
  Z[2] - (77*as^3*G[0, 1, 0, v]*Z[2])/(2*ep) + 6*as^2*ep*G[0, 1, 0, v]*Z[2] + 
 as*ep^3*G[0, 1, 0, v]*Z[2] + 45*as^3*G[0, u]*G[0, 1, 0, v]*Z[2] - 
 6*as^2*ep^2*G[0, u]*G[0, 1, 0, v]*Z[2] - 19*as^3*G[1, u]*G[0, 1, 0, v]*
  Z[2] + 14*as^2*ep^2*G[1, u]*G[0, 1, 0, v]*Z[2] + 
 (67*as^3*G[0, 1, 1, u]*Z[2])/(4*ep) - 10*as^2*ep*G[0, 1, 1, u]*Z[2] + 
 (3*as*ep^3*G[0, 1, 1, u]*Z[2])/2 - (113*as^3*G[0, v]*G[0, 1, 1, u]*Z[2])/4 + 
 16*as^2*ep^2*G[0, v]*G[0, 1, 1, u]*Z[2] - 
 (3*as*ep^4*G[0, v]*G[0, 1, 1, u]*Z[2])/2 + 24*as^3*G[1, v]*G[0, 1, 1, u]*
  Z[2] - 8*as^2*ep^2*G[1, v]*G[0, 1, 1, u]*Z[2] - 
 (261*as^3*G[1 - u, v]*G[0, 1, 1, u]*Z[2])/4 + 
 6*as^2*ep^2*G[1 - u, v]*G[0, 1, 1, u]*Z[2] + 
 (as*ep^4*G[1 - u, v]*G[0, 1, 1, u]*Z[2])/2 - 13*as^3*G[-u, v]*G[0, 1, 1, u]*
  Z[2] + 16*as^2*ep^2*G[-u, v]*G[0, 1, 1, u]*Z[2] + 
 (20*as^3*G[0, 1, 1, v]*Z[2])/ep - 4*as^2*ep*G[0, 1, 1, v]*Z[2] - 
 20*as^3*G[0, u]*G[0, 1, 1, v]*Z[2] + 4*as^2*ep^2*G[0, u]*G[0, 1, 1, v]*
  Z[2] - 4*as^3*G[1, u]*G[0, 1, 1, v]*Z[2] - 
 4*as^2*ep^2*G[1, u]*G[0, 1, 1, v]*Z[2] - (2*as^3*G[0, 1, 1 - u, v]*Z[2])/
  ep - 2*as^2*ep*G[0, 1, 1 - u, v]*Z[2] - 24*as^3*G[0, u]*G[0, 1, 1 - u, v]*
  Z[2] + 6*as^2*ep^2*G[0, u]*G[0, 1, 1 - u, v]*Z[2] - 
 12*as^3*G[1, u]*G[0, 1, 1 - u, v]*Z[2] + 4*as^2*ep^2*G[1, u]*
  G[0, 1, 1 - u, v]*Z[2] - (35*as^3*G[0, 1 - u, 0, v]*Z[2])/(4*ep) + 
 8*as^2*ep*G[0, 1 - u, 0, v]*Z[2] - (3*as*ep^3*G[0, 1 - u, 0, v]*Z[2])/2 + 
 (151*as^3*G[0, u]*G[0, 1 - u, 0, v]*Z[2])/4 - 
 8*as^2*ep^2*G[0, u]*G[0, 1 - u, 0, v]*Z[2] + 
 (as*ep^4*G[0, u]*G[0, 1 - u, 0, v]*Z[2])/2 - 
 (171*as^3*G[1, u]*G[0, 1 - u, 0, v]*Z[2])/4 + 
 8*as^2*ep^2*G[1, u]*G[0, 1 - u, 0, v]*Z[2] - 
 (as*ep^4*G[1, u]*G[0, 1 - u, 0, v]*Z[2])/2 - (8*as^3*G[0, 1 - u, 1, v]*Z[2])/
  ep - 8*as^3*G[0, u]*G[0, 1 - u, 1, v]*Z[2] + 
 4*as^2*ep^2*G[0, u]*G[0, 1 - u, 1, v]*Z[2] + 
 8*as^3*G[1, u]*G[0, 1 - u, 1, v]*Z[2] - 4*as^2*ep^2*G[1, u]*
  G[0, 1 - u, 1, v]*Z[2] + (57*as^3*G[0, 1 - u, 1 - u, v]*Z[2])/(4*ep) - 
 6*as^2*ep*G[0, 1 - u, 1 - u, v]*Z[2] + (as*ep^3*G[0, 1 - u, 1 - u, v]*Z[2])/
  2 + (163*as^3*G[0, u]*G[0, 1 - u, 1 - u, v]*Z[2])/4 - 
 6*as^2*ep^2*G[0, u]*G[0, 1 - u, 1 - u, v]*Z[2] - 
 (3*as*ep^4*G[0, u]*G[0, 1 - u, 1 - u, v]*Z[2])/2 + 
 (33*as^3*G[1, u]*G[0, 1 - u, 1 - u, v]*Z[2])/4 + 
 (3*as*ep^4*G[1, u]*G[0, 1 - u, 1 - u, v]*Z[2])/2 - 
 17*as^3*G[1, u]*G[0, 1 - u, -u, v]*Z[2] + 
 4*as^2*ep^2*G[1, u]*G[0, 1 - u, -u, v]*Z[2] + 
 4*as^3*G[1, u]*G[0, -u, 0, v]*Z[2] - 4*as^2*ep^2*G[1, u]*G[0, -u, 0, v]*
  Z[2] + (9*as^3*G[0, -u, 1 - u, v]*Z[2])/ep - 
 2*as^2*ep*G[0, -u, 1 - u, v]*Z[2] - 22*as^3*G[0, u]*G[0, -u, 1 - u, v]*
  Z[2] + 4*as^2*ep^2*G[0, u]*G[0, -u, 1 - u, v]*Z[2] - 
 45*as^3*G[1, u]*G[0, -u, 1 - u, v]*Z[2] + 16*as^2*ep^2*G[1, u]*
  G[0, -u, 1 - u, v]*Z[2] - 8*as^3*G[1, u]*G[0, -u, -u, v]*Z[2] - 
 (105*as^3*G[1, 0, 0, u]*Z[2])/(4*ep) + 8*as^2*ep*G[1, 0, 0, u]*Z[2] - 
 (as*ep^3*G[1, 0, 0, u]*Z[2])/2 + (259*as^3*G[0, v]*G[1, 0, 0, u]*Z[2])/4 - 
 16*as^2*ep^2*G[0, v]*G[1, 0, 0, u]*Z[2] + 
 (as*ep^4*G[0, v]*G[1, 0, 0, u]*Z[2])/2 - 20*as^3*G[1, v]*G[1, 0, 0, u]*
  Z[2] + 6*as^2*ep^2*G[1, v]*G[1, 0, 0, u]*Z[2] - 
 (23*as^3*G[1 - u, v]*G[1, 0, 0, u]*Z[2])/4 + 
 8*as^2*ep^2*G[1 - u, v]*G[1, 0, 0, u]*Z[2] - 
 (as*ep^4*G[1 - u, v]*G[1, 0, 0, u]*Z[2])/2 - 36*as^3*G[-u, v]*G[1, 0, 0, u]*
  Z[2] + 8*as^2*ep^2*G[-u, v]*G[1, 0, 0, u]*Z[2] - 
 (71*as^3*G[1, 0, 0, v]*Z[2])/(2*ep) + 6*as^2*ep*G[1, 0, 0, v]*Z[2] + 
 as*ep^3*G[1, 0, 0, v]*Z[2] + 43*as^3*G[0, u]*G[1, 0, 0, v]*Z[2] - 
 4*as^2*ep^2*G[0, u]*G[1, 0, 0, v]*Z[2] - 33*as^3*G[1, u]*G[1, 0, 0, v]*
  Z[2] + 16*as^2*ep^2*G[1, u]*G[1, 0, 0, v]*Z[2] + 
 (115*as^3*G[1, 0, 1, u]*Z[2])/(4*ep) - 14*as^2*ep*G[1, 0, 1, u]*Z[2] + 
 (3*as*ep^3*G[1, 0, 1, u]*Z[2])/2 - (225*as^3*G[0, v]*G[1, 0, 1, u]*Z[2])/4 + 
 24*as^2*ep^2*G[0, v]*G[1, 0, 1, u]*Z[2] - 
 (3*as*ep^4*G[0, v]*G[1, 0, 1, u]*Z[2])/2 + 46*as^3*G[1, v]*G[1, 0, 1, u]*
  Z[2] - 16*as^2*ep^2*G[1, v]*G[1, 0, 1, u]*Z[2] - 
 (as^3*G[1 - u, v]*G[1, 0, 1, u]*Z[2])/4 - 14*as^2*ep^2*G[1 - u, v]*
  G[1, 0, 1, u]*Z[2] + (as*ep^4*G[1 - u, v]*G[1, 0, 1, u]*Z[2])/2 + 
 67*as^3*G[-u, v]*G[1, 0, 1, u]*Z[2] - 12*as^2*ep^2*G[-u, v]*G[1, 0, 1, u]*
  Z[2] - (16*as^3*G[1, 0, 1, v]*Z[2])/ep + 8*as^2*ep*G[1, 0, 1, v]*Z[2] + 
 2*as^3*G[0, u]*G[1, 0, 1, v]*Z[2] - 2*as^3*G[1, u]*G[1, 0, 1, v]*Z[2] + 
 (31*as^3*G[1, 0, 1 - u, v]*Z[2])/ep - 12*as^2*ep*G[1, 0, 1 - u, v]*Z[2] - 
 2*as^3*G[0, u]*G[1, 0, 1 - u, v]*Z[2] - 6*as^2*ep^2*G[0, u]*
  G[1, 0, 1 - u, v]*Z[2] - 74*as^3*G[1, u]*G[1, 0, 1 - u, v]*Z[2] + 
 22*as^2*ep^2*G[1, u]*G[1, 0, 1 - u, v]*Z[2] + 
 (49*as^3*G[1, 1, 0, u]*Z[2])/(4*ep) - 6*as^2*ep*G[1, 1, 0, u]*Z[2] + 
 (as*ep^3*G[1, 1, 0, u]*Z[2])/2 - (99*as^3*G[0, v]*G[1, 1, 0, u]*Z[2])/4 + 
 12*as^2*ep^2*G[0, v]*G[1, 1, 0, u]*Z[2] - 
 (as*ep^4*G[0, v]*G[1, 1, 0, u]*Z[2])/2 + 8*as^3*G[1, v]*G[1, 1, 0, u]*Z[2] - 
 4*as^2*ep^2*G[1, v]*G[1, 1, 0, u]*Z[2] + 
 (127*as^3*G[1 - u, v]*G[1, 1, 0, u]*Z[2])/4 - 
 14*as^2*ep^2*G[1 - u, v]*G[1, 1, 0, u]*Z[2] + 
 (as*ep^4*G[1 - u, v]*G[1, 1, 0, u]*Z[2])/2 - 23*as^3*G[-u, v]*G[1, 1, 0, u]*
  Z[2] + 10*as^2*ep^2*G[-u, v]*G[1, 1, 0, u]*Z[2] + 
 (20*as^3*G[1, 1, 0, v]*Z[2])/ep - 4*as^2*ep*G[1, 1, 0, v]*Z[2] - 
 24*as^3*G[0, u]*G[1, 1, 0, v]*Z[2] + 4*as^2*ep^2*G[0, u]*G[1, 1, 0, v]*
  Z[2] - 4*as^2*ep^2*G[1, u]*G[1, 1, 0, v]*Z[2] - 
 (99*as^3*G[1, 1, 1, u]*Z[2])/(4*ep) + 12*as^2*ep*G[1, 1, 1, u]*Z[2] - 
 (3*as*ep^3*G[1, 1, 1, u]*Z[2])/2 + (185*as^3*G[0, v]*G[1, 1, 1, u]*Z[2])/4 - 
 20*as^2*ep^2*G[0, v]*G[1, 1, 1, u]*Z[2] + 
 (3*as*ep^4*G[0, v]*G[1, 1, 1, u]*Z[2])/2 - 24*as^3*G[1, v]*G[1, 1, 1, u]*
  Z[2] + 8*as^2*ep^2*G[1, v]*G[1, 1, 1, u]*Z[2] + 
 (989*as^3*G[1 - u, v]*G[1, 1, 1, u]*Z[2])/4 - 
 42*as^2*ep^2*G[1 - u, v]*G[1, 1, 1, u]*Z[2] - 
 (as*ep^4*G[1 - u, v]*G[1, 1, 1, u]*Z[2])/2 - 
 (51*as^3*G[-u, v]*G[1, 1, 1, u]*Z[2])/2 - 2*as^2*ep^2*G[-u, v]*G[1, 1, 1, u]*
  Z[2] - as*ep^4*G[-u, v]*G[1, 1, 1, u]*Z[2] + 
 (48*as^3*G[1, 1, 1, v]*Z[2])/ep - 16*as^2*ep*G[1, 1, 1, v]*Z[2] - 
 48*as^3*G[0, u]*G[1, 1, 1, v]*Z[2] + 8*as^2*ep^2*G[0, u]*G[1, 1, 1, v]*
  Z[2] + 16*as^3*G[1, u]*G[1, 1, 1, v]*Z[2] - 
 8*as^2*ep^2*G[1, u]*G[1, 1, 1, v]*Z[2] - (4*as^3*G[1, 1, 1 - u, v]*Z[2])/
  ep + 4*as^2*ep*G[1, 1, 1 - u, v]*Z[2] + 16*as^3*G[0, u]*G[1, 1, 1 - u, v]*
  Z[2] - 4*as^2*ep^2*G[0, u]*G[1, 1, 1 - u, v]*Z[2] + 
 28*as^3*G[1, u]*G[1, 1, 1 - u, v]*Z[2] - 8*as^2*ep^2*G[1, u]*
  G[1, 1, 1 - u, v]*Z[2] + (13*as^3*G[1, 1 - u, 0, v]*Z[2])/ep - 
 6*as^2*ep*G[1, 1 - u, 0, v]*Z[2] - 24*as^3*G[0, u]*G[1, 1 - u, 0, v]*Z[2] + 
 4*as^2*ep^2*G[0, u]*G[1, 1 - u, 0, v]*Z[2] - 
 22*as^3*G[1, u]*G[1, 1 - u, 0, v]*Z[2] + 6*as^2*ep^2*G[1, u]*
  G[1, 1 - u, 0, v]*Z[2] + (8*as^3*G[1, 1 - u, 1, v]*Z[2])/ep + 
 46*as^3*G[0, u]*G[1, 1 - u, 1, v]*Z[2] - 16*as^2*ep^2*G[0, u]*
  G[1, 1 - u, 1, v]*Z[2] - 46*as^3*G[1, u]*G[1, 1 - u, 1, v]*Z[2] + 
 16*as^2*ep^2*G[1, u]*G[1, 1 - u, 1, v]*Z[2] - 
 (18*as^3*G[1, 1 - u, 1 - u, v]*Z[2])/ep + 6*as^2*ep*G[1, 1 - u, 1 - u, v]*
  Z[2] - 14*as^3*G[0, u]*G[1, 1 - u, 1 - u, v]*Z[2] + 
 6*as^2*ep^2*G[0, u]*G[1, 1 - u, 1 - u, v]*Z[2] + 
 28*as^3*G[1, u]*G[1, 1 - u, 1 - u, v]*Z[2] - 
 8*as^2*ep^2*G[1, u]*G[1, 1 - u, 1 - u, v]*Z[2] + 
 (37*as^3*G[1 - u, 0, 0, v]*Z[2])/(4*ep) + 2*as^2*ep*G[1 - u, 0, 0, v]*Z[2] - 
 (3*as*ep^3*G[1 - u, 0, 0, v]*Z[2])/2 + 
 (87*as^3*G[0, u]*G[1 - u, 0, 0, v]*Z[2])/4 - 
 12*as^2*ep^2*G[0, u]*G[1 - u, 0, 0, v]*Z[2] + 
 (as*ep^4*G[0, u]*G[1 - u, 0, 0, v]*Z[2])/2 + 
 (109*as^3*G[1, u]*G[1 - u, 0, 0, v]*Z[2])/4 - 
 10*as^2*ep^2*G[1, u]*G[1 - u, 0, 0, v]*Z[2] - 
 (as*ep^4*G[1, u]*G[1 - u, 0, 0, v]*Z[2])/2 + 
 (10*as^3*G[1 - u, 0, 1, v]*Z[2])/ep - 6*as^2*ep*G[1 - u, 0, 1, v]*Z[2] + 
 16*as^3*G[0, u]*G[1 - u, 0, 1, v]*Z[2] - 4*as^2*ep^2*G[0, u]*
  G[1 - u, 0, 1, v]*Z[2] - 28*as^3*G[1, u]*G[1 - u, 0, 1, v]*Z[2] + 
 4*as^2*ep^2*G[1, u]*G[1 - u, 0, 1, v]*Z[2] - 
 (63*as^3*G[1 - u, 0, 1 - u, v]*Z[2])/(4*ep) + 
 4*as^2*ep*G[1 - u, 0, 1 - u, v]*Z[2] + (as*ep^3*G[1 - u, 0, 1 - u, v]*Z[2])/
  2 - (61*as^3*G[0, u]*G[1 - u, 0, 1 - u, v]*Z[2])/4 + 
 16*as^2*ep^2*G[0, u]*G[1 - u, 0, 1 - u, v]*Z[2] - 
 (3*as*ep^4*G[0, u]*G[1 - u, 0, 1 - u, v]*Z[2])/2 + 
 (113*as^3*G[1, u]*G[1 - u, 0, 1 - u, v]*Z[2])/4 - 
 2*as^2*ep^2*G[1, u]*G[1 - u, 0, 1 - u, v]*Z[2] + 
 (3*as*ep^4*G[1, u]*G[1 - u, 0, 1 - u, v]*Z[2])/2 - 
 17*as^3*G[1, u]*G[1 - u, 0, -u, v]*Z[2] + 
 4*as^2*ep^2*G[1, u]*G[1 - u, 0, -u, v]*Z[2] - 
 (11*as^3*G[1 - u, 1, 0, v]*Z[2])/ep + 2*as^2*ep*G[1 - u, 1, 0, v]*Z[2] - 
 8*as^3*G[0, u]*G[1 - u, 1, 0, v]*Z[2] + 8*as^2*ep^2*G[0, u]*
  G[1 - u, 1, 0, v]*Z[2] + 10*as^3*G[1, u]*G[1 - u, 1, 0, v]*Z[2] - 
 8*as^2*ep^2*G[1, u]*G[1 - u, 1, 0, v]*Z[2] + (8*as^3*G[1 - u, 1, 1, v]*Z[2])/
  ep - 12*as^3*G[0, u]*G[1 - u, 1, 1, v]*Z[2] + 
 12*as^3*G[1, u]*G[1 - u, 1, 1, v]*Z[2] + 
 (12*as^3*G[1 - u, 1, 1 - u, v]*Z[2])/ep - 4*as^2*ep*G[1 - u, 1, 1 - u, v]*
  Z[2] - 26*as^3*G[0, u]*G[1 - u, 1, 1 - u, v]*Z[2] + 
 8*as^2*ep^2*G[0, u]*G[1 - u, 1, 1 - u, v]*Z[2] + 
 34*as^3*G[1, u]*G[1 - u, 1, 1 - u, v]*Z[2] - 
 14*as^2*ep^2*G[1, u]*G[1 - u, 1, 1 - u, v]*Z[2] - 
 (39*as^3*G[1 - u, 1 - u, 0, v]*Z[2])/(4*ep) + 
 2*as^2*ep*G[1 - u, 1 - u, 0, v]*Z[2] + (as*ep^3*G[1 - u, 1 - u, 0, v]*Z[2])/
  2 + (125*as^3*G[0, u]*G[1 - u, 1 - u, 0, v]*Z[2])/4 - 
 4*as^2*ep^2*G[0, u]*G[1 - u, 1 - u, 0, v]*Z[2] - 
 (as*ep^4*G[0, u]*G[1 - u, 1 - u, 0, v]*Z[2])/2 + 
 (337*as^3*G[1, u]*G[1 - u, 1 - u, 0, v]*Z[2])/4 - 
 22*as^2*ep^2*G[1, u]*G[1 - u, 1 - u, 0, v]*Z[2] + 
 (3*as*ep^4*G[1, u]*G[1 - u, 1 - u, 0, v]*Z[2])/2 + 
 (6*as^3*G[1 - u, 1 - u, 1, v]*Z[2])/ep - 2*as^2*ep*G[1 - u, 1 - u, 1, v]*
  Z[2] + 14*as^3*G[0, u]*G[1 - u, 1 - u, 1, v]*Z[2] - 
 4*as^2*ep^2*G[0, u]*G[1 - u, 1 - u, 1, v]*Z[2] - 
 36*as^3*G[1, u]*G[1 - u, 1 - u, 1, v]*Z[2] + 
 10*as^2*ep^2*G[1, u]*G[1 - u, 1 - u, 1, v]*Z[2] - 
 (339*as^3*G[1 - u, 1 - u, 1 - u, v]*Z[2])/(4*ep) + 
 24*as^2*ep*G[1 - u, 1 - u, 1 - u, v]*Z[2] - 
 (3*as*ep^3*G[1 - u, 1 - u, 1 - u, v]*Z[2])/2 + 
 (281*as^3*G[0, u]*G[1 - u, 1 - u, 1 - u, v]*Z[2])/4 - 
 18*as^2*ep^2*G[0, u]*G[1 - u, 1 - u, 1 - u, v]*Z[2] + 
 (3*as*ep^4*G[0, u]*G[1 - u, 1 - u, 1 - u, v]*Z[2])/2 + 
 (989*as^3*G[1, u]*G[1 - u, 1 - u, 1 - u, v]*Z[2])/4 - 
 46*as^2*ep^2*G[1, u]*G[1 - u, 1 - u, 1 - u, v]*Z[2] - 
 (as*ep^4*G[1, u]*G[1 - u, 1 - u, 1 - u, v]*Z[2])/2 - 
 (161*as^3*G[1, u]*G[1 - u, 1 - u, -u, v]*Z[2])/2 + 
 16*as^2*ep^2*G[1, u]*G[1 - u, 1 - u, -u, v]*Z[2] - 
 as*ep^4*G[1, u]*G[1 - u, 1 - u, -u, v]*Z[2] - 
 57*as^3*G[1, u]*G[1 - u, -u, 0, v]*Z[2] + 18*as^2*ep^2*G[1, u]*
  G[1 - u, -u, 0, v]*Z[2] + (39*as^3*G[1 - u, -u, 1 - u, v]*Z[2])/(2*ep) - 
 8*as^2*ep*G[1 - u, -u, 1 - u, v]*Z[2] + as*ep^3*G[1 - u, -u, 1 - u, v]*
  Z[2] - 57*as^3*G[0, u]*G[1 - u, -u, 1 - u, v]*Z[2] + 
 18*as^2*ep^2*G[0, u]*G[1 - u, -u, 1 - u, v]*Z[2] + 
 (29*as^3*G[1, u]*G[1 - u, -u, 1 - u, v]*Z[2])/2 - 
 18*as^2*ep^2*G[1, u]*G[1 - u, -u, 1 - u, v]*Z[2] - 
 as*ep^4*G[1, u]*G[1 - u, -u, 1 - u, v]*Z[2] + 
 28*as^3*G[1, u]*G[1 - u, -u, -u, v]*Z[2] - 36*as^3*G[1, u]*G[-u, 0, 0, v]*
  Z[2] + 8*as^2*ep^2*G[1, u]*G[-u, 0, 0, v]*Z[2] - 
 (18*as^3*G[-u, 0, 1, v]*Z[2])/ep + 6*as^2*ep*G[-u, 0, 1, v]*Z[2] + 
 28*as^3*G[0, u]*G[-u, 0, 1, v]*Z[2] - 6*as^2*ep^2*G[0, u]*G[-u, 0, 1, v]*
  Z[2] - 16*as^3*G[1, u]*G[-u, 0, 1, v]*Z[2] + 
 6*as^2*ep^2*G[1, u]*G[-u, 0, 1, v]*Z[2] + (9*as^3*G[-u, 0, 1 - u, v]*Z[2])/
  ep - 2*as^2*ep*G[-u, 0, 1 - u, v]*Z[2] - 10*as^3*G[0, u]*G[-u, 0, 1 - u, v]*
  Z[2] - 2*as^2*ep^2*G[0, u]*G[-u, 0, 1 - u, v]*Z[2] - 
 17*as^3*G[1, u]*G[-u, 0, 1 - u, v]*Z[2] + 
 6*as^2*ep^2*G[1, u]*G[-u, 0, 1 - u, v]*Z[2] - 
 8*as^3*G[1, u]*G[-u, 0, -u, v]*Z[2] + (27*as^3*G[-u, 1 - u, 0, v]*Z[2])/ep - 
 8*as^2*ep*G[-u, 1 - u, 0, v]*Z[2] - 32*as^3*G[0, u]*G[-u, 1 - u, 0, v]*
  Z[2] + 2*as^2*ep^2*G[0, u]*G[-u, 1 - u, 0, v]*Z[2] - 
 17*as^3*G[1, u]*G[-u, 1 - u, 0, v]*Z[2] + 
 8*as^2*ep^2*G[1, u]*G[-u, 1 - u, 0, v]*Z[2] - 
 (18*as^3*G[-u, 1 - u, 1, v]*Z[2])/ep + 6*as^2*ep*G[-u, 1 - u, 1, v]*Z[2] + 
 28*as^3*G[0, u]*G[-u, 1 - u, 1, v]*Z[2] - 
 6*as^2*ep^2*G[0, u]*G[-u, 1 - u, 1, v]*Z[2] - 
 16*as^3*G[1, u]*G[-u, 1 - u, 1, v]*Z[2] + 
 6*as^2*ep^2*G[1, u]*G[-u, 1 - u, 1, v]*Z[2] + 
 (21*as^3*G[-u, 1 - u, 1 - u, v]*Z[2])/(2*ep) - 
 4*as^2*ep*G[-u, 1 - u, 1 - u, v]*Z[2] + as*ep^3*G[-u, 1 - u, 1 - u, v]*
  Z[2] - 45*as^3*G[0, u]*G[-u, 1 - u, 1 - u, v]*Z[2] + 
 14*as^2*ep^2*G[0, u]*G[-u, 1 - u, 1 - u, v]*Z[2] - 
 (51*as^3*G[1, u]*G[-u, 1 - u, 1 - u, v]*Z[2])/2 - 
 as*ep^4*G[1, u]*G[-u, 1 - u, 1 - u, v]*Z[2] + 
 64*as^3*G[1, u]*G[-u, 1 - u, -u, v]*Z[2] - 
 12*as^2*ep^2*G[1, u]*G[-u, 1 - u, -u, v]*Z[2] - 
 4*as^3*G[1, u]*G[-u, -u, 0, v]*Z[2] - 4*as^2*ep^2*G[1, u]*G[-u, -u, 0, v]*
  Z[2] + (24*as^3*G[-u, -u, 1 - u, v]*Z[2])/ep - 
 8*as^2*ep*G[-u, -u, 1 - u, v]*Z[2] - 4*as^3*G[0, u]*G[-u, -u, 1 - u, v]*
  Z[2] - 4*as^2*ep^2*G[0, u]*G[-u, -u, 1 - u, v]*Z[2] + 
 12*as^2*ep^2*G[1, u]*G[-u, -u, 1 - u, v]*Z[2] - 
 108*as^3*G[1, u]*G[-u, -u, -u, v]*Z[2] + 24*as^2*ep^2*G[1, u]*
  G[-u, -u, -u, v]*Z[2] - (339*as^3*G[0, 0, 0, 0, u]*Z[2])/4 + 
 16*as^2*ep^2*G[0, 0, 0, 0, u]*Z[2] - (as*ep^4*G[0, 0, 0, 0, u]*Z[2])/2 - 
 (339*as^3*G[0, 0, 0, 0, v]*Z[2])/4 + 16*as^2*ep^2*G[0, 0, 0, 0, v]*Z[2] - 
 (as*ep^4*G[0, 0, 0, 0, v]*Z[2])/2 + (423*as^3*G[0, 0, 0, 1, u]*Z[2])/4 - 
 28*as^2*ep^2*G[0, 0, 0, 1, u]*Z[2] + (as*ep^4*G[0, 0, 0, 1, u]*Z[2])/2 + 
 204*as^3*G[0, 0, 0, 1, v]*Z[2] - 40*as^2*ep^2*G[0, 0, 0, 1, v]*Z[2] + 
 (57*as^3*G[0, 0, 0, 1 - u, v]*Z[2])/4 - 18*as^2*ep^2*G[0, 0, 0, 1 - u, v]*
  Z[2] + (3*as*ep^4*G[0, 0, 0, 1 - u, v]*Z[2])/2 + 
 (271*as^3*G[0, 0, 1, 0, u]*Z[2])/4 - 16*as^2*ep^2*G[0, 0, 1, 0, u]*Z[2] + 
 (as*ep^4*G[0, 0, 1, 0, u]*Z[2])/2 + (263*as^3*G[0, 0, 1, 0, v]*Z[2])/2 - 
 22*as^2*ep^2*G[0, 0, 1, 0, v]*Z[2] - as*ep^4*G[0, 0, 1, 0, v]*Z[2] - 
 (195*as^3*G[0, 0, 1, 1, u]*Z[2])/4 + 14*as^2*ep^2*G[0, 0, 1, 1, u]*Z[2] - 
 (as*ep^4*G[0, 0, 1, 1, u]*Z[2])/2 - 128*as^3*G[0, 0, 1, 1, v]*Z[2] + 
 16*as^2*ep^2*G[0, 0, 1, 1, v]*Z[2] + 12*as^3*G[0, 0, 1, 1 - u, v]*Z[2] + 
 6*as^2*ep^2*G[0, 0, 1, 1 - u, v]*Z[2] - (311*as^3*G[0, 0, 1 - u, 0, v]*Z[2])/
  4 + 16*as^2*ep^2*G[0, 0, 1 - u, 0, v]*Z[2] + 
 (3*as*ep^4*G[0, 0, 1 - u, 0, v]*Z[2])/2 + 28*as^3*G[0, 0, 1 - u, 1, v]*
  Z[2] + (149*as^3*G[0, 0, 1 - u, 1 - u, v]*Z[2])/4 - 
 20*as^2*ep^2*G[0, 0, 1 - u, 1 - u, v]*Z[2] - 
 (as*ep^4*G[0, 0, 1 - u, 1 - u, v]*Z[2])/2 + 
 (47*as^3*G[0, 0, -u, 1 - u, v]*Z[2])/2 - 6*as^2*ep^2*G[0, 0, -u, 1 - u, v]*
  Z[2] - as*ep^4*G[0, 0, -u, 1 - u, v]*Z[2] + 
 (227*as^3*G[0, 1, 0, 0, u]*Z[2])/4 - 12*as^2*ep^2*G[0, 1, 0, 0, u]*Z[2] + 
 (as*ep^4*G[0, 1, 0, 0, u]*Z[2])/2 + (169*as^3*G[0, 1, 0, 0, v]*Z[2])/2 - 
 8*as^2*ep^2*G[0, 1, 0, 0, v]*Z[2] - as*ep^4*G[0, 1, 0, 0, v]*Z[2] - 
 (239*as^3*G[0, 1, 0, 1, u]*Z[2])/4 + 16*as^2*ep^2*G[0, 1, 0, 1, u]*Z[2] - 
 (as*ep^4*G[0, 1, 0, 1, u]*Z[2])/2 + 4*as^3*G[0, 1, 0, 1, v]*Z[2] - 
 24*as^2*ep^2*G[0, 1, 0, 1, v]*Z[2] - 59*as^3*G[0, 1, 0, 1 - u, v]*Z[2] + 
 28*as^2*ep^2*G[0, 1, 0, 1 - u, v]*Z[2] - (183*as^3*G[0, 1, 1, 0, u]*Z[2])/
  4 + 12*as^2*ep^2*G[0, 1, 1, 0, u]*Z[2] - (as*ep^4*G[0, 1, 1, 0, u]*Z[2])/
  2 - 28*as^3*G[0, 1, 1, 0, v]*Z[2] - 8*as^2*ep^2*G[0, 1, 1, 0, v]*Z[2] + 
 (35*as^3*G[0, 1, 1, 1, u]*Z[2])/4 - 2*as^2*ep^2*G[0, 1, 1, 1, u]*Z[2] + 
 (as*ep^4*G[0, 1, 1, 1, u]*Z[2])/2 + 44*as^3*G[0, 1, 1, 1, v]*Z[2] + 
 12*as^2*ep^2*G[0, 1, 1, 1, v]*Z[2] - 4*as^3*G[0, 1, 1, 1 - u, v]*Z[2] - 
 4*as^2*ep^2*G[0, 1, 1, 1 - u, v]*Z[2] - 19*as^3*G[0, 1, 1 - u, 0, v]*Z[2] + 
 14*as^2*ep^2*G[0, 1, 1 - u, 0, v]*Z[2] - 12*as^3*G[0, 1, 1 - u, 1, v]*Z[2] + 
 28*as^3*G[0, 1, 1 - u, 1 - u, v]*Z[2] - 
 10*as^2*ep^2*G[0, 1, 1 - u, 1 - u, v]*Z[2] + 
 (33*as^3*G[0, 1 - u, 0, 0, v]*Z[2])/4 - 12*as^2*ep^2*G[0, 1 - u, 0, 0, v]*
  Z[2] + (3*as*ep^4*G[0, 1 - u, 0, 0, v]*Z[2])/2 - 
 8*as^3*G[0, 1 - u, 0, 1, v]*Z[2] + 10*as^2*ep^2*G[0, 1 - u, 0, 1, v]*Z[2] - 
 (187*as^3*G[0, 1 - u, 0, 1 - u, v]*Z[2])/4 + 
 10*as^2*ep^2*G[0, 1 - u, 0, 1 - u, v]*Z[2] - 
 (as*ep^4*G[0, 1 - u, 0, 1 - u, v]*Z[2])/2 + 3*as^3*G[0, 1 - u, 1, 0, v]*
  Z[2] + 8*as^2*ep^2*G[0, 1 - u, 1, 0, v]*Z[2] - 
 12*as^3*G[0, 1 - u, 1, 1, v]*Z[2] + 8*as^3*G[0, 1 - u, 1, 1 - u, v]*Z[2] - 
 4*as^2*ep^2*G[0, 1 - u, 1, 1 - u, v]*Z[2] + 
 (85*as^3*G[0, 1 - u, 1 - u, 0, v]*Z[2])/4 - 
 12*as^2*ep^2*G[0, 1 - u, 1 - u, 0, v]*Z[2] - 
 (as*ep^4*G[0, 1 - u, 1 - u, 0, v]*Z[2])/2 - 8*as^3*G[0, 1 - u, 1 - u, 1, v]*
  Z[2] + 2*as^2*ep^2*G[0, 1 - u, 1 - u, 1, v]*Z[2] - 
 (39*as^3*G[0, 1 - u, 1 - u, 1 - u, v]*Z[2])/4 + 
 4*as^2*ep^2*G[0, 1 - u, 1 - u, 1 - u, v]*Z[2] + 
 (3*as*ep^4*G[0, 1 - u, 1 - u, 1 - u, v]*Z[2])/2 - 
 17*as^3*G[0, 1 - u, -u, 1 - u, v]*Z[2] + 
 4*as^2*ep^2*G[0, 1 - u, -u, 1 - u, v]*Z[2] + 
 36*as^3*G[0, -u, 0, 1, v]*Z[2] - 10*as^2*ep^2*G[0, -u, 0, 1, v]*Z[2] - 
 20*as^3*G[0, -u, 0, 1 - u, v]*Z[2] + 6*as^2*ep^2*G[0, -u, 0, 1 - u, v]*
  Z[2] + 4*as^3*G[0, -u, 1 - u, 0, v]*Z[2] - 
 4*as^2*ep^2*G[0, -u, 1 - u, 0, v]*Z[2] + 36*as^3*G[0, -u, 1 - u, 1, v]*
  Z[2] - 10*as^2*ep^2*G[0, -u, 1 - u, 1, v]*Z[2] - 
 21*as^3*G[0, -u, 1 - u, 1 - u, v]*Z[2] + 
 6*as^2*ep^2*G[0, -u, 1 - u, 1 - u, v]*Z[2] - 8*as^3*G[0, -u, -u, 1 - u, v]*
  Z[2] + (291*as^3*G[1, 0, 0, 0, u]*Z[2])/4 - 16*as^2*ep^2*G[1, 0, 0, 0, u]*
  Z[2] + (as*ep^4*G[1, 0, 0, 0, u]*Z[2])/2 + (237*as^3*G[1, 0, 0, 0, v]*Z[2])/
  2 - 18*as^2*ep^2*G[1, 0, 0, 0, v]*Z[2] - as*ep^4*G[1, 0, 0, 0, v]*Z[2] - 
 (199*as^3*G[1, 0, 0, 1, u]*Z[2])/4 + 12*as^2*ep^2*G[1, 0, 0, 1, u]*Z[2] - 
 (as*ep^4*G[1, 0, 0, 1, u]*Z[2])/2 - 60*as^3*G[1, 0, 0, 1, v]*Z[2] + 
 4*as^2*ep^2*G[1, 0, 0, 1, v]*Z[2] - 57*as^3*G[1, 0, 0, 1 - u, v]*Z[2] + 
 24*as^2*ep^2*G[1, 0, 0, 1 - u, v]*Z[2] - (215*as^3*G[1, 0, 1, 0, u]*Z[2])/
  4 + 14*as^2*ep^2*G[1, 0, 1, 0, u]*Z[2] - (as*ep^4*G[1, 0, 1, 0, u]*Z[2])/
  2 - 46*as^3*G[1, 0, 1, 0, v]*Z[2] + 4*as^2*ep^2*G[1, 0, 1, 0, v]*Z[2] - 
 (69*as^3*G[1, 0, 1, 1, u]*Z[2])/4 + 4*as^2*ep^2*G[1, 0, 1, 1, u]*Z[2] + 
 (as*ep^4*G[1, 0, 1, 1, u]*Z[2])/2 + 112*as^3*G[1, 0, 1, 1, v]*Z[2] - 
 16*as^2*ep^2*G[1, 0, 1, 1, v]*Z[2] - 2*as^3*G[1, 0, 1, 1 - u, v]*Z[2] - 
 9*as^3*G[1, 0, 1 - u, 0, v]*Z[2] + 8*as^2*ep^2*G[1, 0, 1 - u, 0, v]*Z[2] - 
 62*as^3*G[1, 0, 1 - u, 1 - u, v]*Z[2] + 
 14*as^2*ep^2*G[1, 0, 1 - u, 1 - u, v]*Z[2] - 
 (171*as^3*G[1, 1, 0, 0, u]*Z[2])/4 + 12*as^2*ep^2*G[1, 1, 0, 0, u]*Z[2] - 
 (as*ep^4*G[1, 1, 0, 0, u]*Z[2])/2 - 4*as^3*G[1, 1, 0, 0, v]*Z[2] - 
 12*as^2*ep^2*G[1, 1, 0, 0, v]*Z[2] - (25*as^3*G[1, 1, 0, 1, u]*Z[2])/4 + 
 (as*ep^4*G[1, 1, 0, 1, u]*Z[2])/2 + 16*as^3*G[1, 1, 0, 1, v]*Z[2] + 
 16*as^2*ep^2*G[1, 1, 0, 1, v]*Z[2] + 4*as^3*G[1, 1, 0, 1 - u, v]*Z[2] - 
 8*as^2*ep^2*G[1, 1, 0, 1 - u, v]*Z[2] + (119*as^3*G[1, 1, 1, 0, u]*Z[2])/4 - 
 10*as^2*ep^2*G[1, 1, 1, 0, u]*Z[2] + (as*ep^4*G[1, 1, 1, 0, u]*Z[2])/2 - 
 12*as^3*G[1, 1, 1, 0, v]*Z[2] + 16*as^2*ep^2*G[1, 1, 1, 0, v]*Z[2] + 
 (269*as^3*G[1, 1, 1, 1, u]*Z[2])/4 - 16*as^2*ep^2*G[1, 1, 1, 1, u]*Z[2] - 
 (as*ep^4*G[1, 1, 1, 1, u]*Z[2])/2 - 192*as^3*G[1, 1, 1, 1, v]*Z[2] + 
 32*as^2*ep^2*G[1, 1, 1, 1, v]*Z[2] + 16*as^3*G[1, 1, 1, 1 - u, v]*Z[2] - 
 8*as^2*ep^2*G[1, 1, 1, 1 - u, v]*Z[2] - 4*as^2*ep^2*G[1, 1, 1 - u, 0, v]*
  Z[2] - 16*as^3*G[1, 1, 1 - u, 1, v]*Z[2] + 24*as^3*G[1, 1, 1 - u, 1 - u, v]*
  Z[2] - 4*as^2*ep^2*G[1, 1, 1 - u, 1 - u, v]*Z[2] - 
 33*as^3*G[1, 1 - u, 0, 0, v]*Z[2] + 16*as^2*ep^2*G[1, 1 - u, 0, 0, v]*Z[2] - 
 26*as^3*G[1, 1 - u, 0, 1 - u, v]*Z[2] + 6*as^2*ep^2*G[1, 1 - u, 0, 1 - u, v]*
  Z[2] + 56*as^3*G[1, 1 - u, 1, 0, v]*Z[2] - 
 22*as^2*ep^2*G[1, 1 - u, 1, 0, v]*Z[2] - 16*as^3*G[1, 1 - u, 1, 1, v]*Z[2] - 
 46*as^3*G[1, 1 - u, 1, 1 - u, v]*Z[2] + 
 16*as^2*ep^2*G[1, 1 - u, 1, 1 - u, v]*Z[2] - 
 46*as^3*G[1, 1 - u, 1 - u, 0, v]*Z[2] + 
 14*as^2*ep^2*G[1, 1 - u, 1 - u, 0, v]*Z[2] + 6*as^3*G[1, 1 - u, 1 - u, 1, v]*
  Z[2] - 2*as^2*ep^2*G[1, 1 - u, 1 - u, 1, v]*Z[2] + 
 44*as^3*G[1, 1 - u, 1 - u, 1 - u, v]*Z[2] - 
 8*as^2*ep^2*G[1, 1 - u, 1 - u, 1 - u, v]*Z[2] - 
 (183*as^3*G[1 - u, 0, 0, 0, v]*Z[2])/4 + 2*as^2*ep^2*G[1 - u, 0, 0, 0, v]*
  Z[2] + (3*as*ep^4*G[1 - u, 0, 0, 0, v]*Z[2])/2 + 
 24*as^3*G[1 - u, 0, 0, 1, v]*Z[2] - 4*as^2*ep^2*G[1 - u, 0, 0, 1, v]*Z[2] + 
 (37*as^3*G[1 - u, 0, 0, 1 - u, v]*Z[2])/4 - 
 6*as^2*ep^2*G[1 - u, 0, 0, 1 - u, v]*Z[2] - 
 (as*ep^4*G[1 - u, 0, 0, 1 - u, v]*Z[2])/2 + 25*as^3*G[1 - u, 0, 1, 0, v]*
  Z[2] - 2*as^2*ep^2*G[1 - u, 0, 1, 0, v]*Z[2] - 
 28*as^3*G[1 - u, 0, 1, 1, v]*Z[2] + 8*as^2*ep^2*G[1 - u, 0, 1, 1, v]*Z[2] - 
 28*as^3*G[1 - u, 0, 1, 1 - u, v]*Z[2] + 4*as^2*ep^2*G[1 - u, 0, 1, 1 - u, v]*
  Z[2] + (133*as^3*G[1 - u, 0, 1 - u, 0, v]*Z[2])/4 - 
 14*as^2*ep^2*G[1 - u, 0, 1 - u, 0, v]*Z[2] - 
 (as*ep^4*G[1 - u, 0, 1 - u, 0, v]*Z[2])/2 - 48*as^3*G[1 - u, 0, 1 - u, 1, v]*
  Z[2] + 12*as^2*ep^2*G[1 - u, 0, 1 - u, 1, v]*Z[2] + 
 (97*as^3*G[1 - u, 0, 1 - u, 1 - u, v]*Z[2])/4 + 
 (3*as*ep^4*G[1 - u, 0, 1 - u, 1 - u, v]*Z[2])/2 - 
 17*as^3*G[1 - u, 0, -u, 1 - u, v]*Z[2] + 
 4*as^2*ep^2*G[1 - u, 0, -u, 1 - u, v]*Z[2] + 
 as^3*G[1 - u, 1, 0, 0, v]*Z[2] + 10*as^2*ep^2*G[1 - u, 1, 0, 0, v]*Z[2] + 
 34*as^3*G[1 - u, 1, 0, 1 - u, v]*Z[2] - 
 18*as^2*ep^2*G[1 - u, 1, 0, 1 - u, v]*Z[2] - 12*as^3*G[1 - u, 1, 1, 0, v]*
  Z[2] - 16*as^3*G[1 - u, 1, 1, 1, v]*Z[2] + 12*as^3*G[1 - u, 1, 1, 1 - u, v]*
  Z[2] + 10*as^3*G[1 - u, 1, 1 - u, 0, v]*Z[2] - 
 8*as^2*ep^2*G[1 - u, 1, 1 - u, 0, v]*Z[2] + 20*as^3*G[1 - u, 1, 1 - u, 1, v]*
  Z[2] - 4*as^2*ep^2*G[1 - u, 1, 1 - u, 1, v]*Z[2] + 
 10*as^3*G[1 - u, 1, 1 - u, 1 - u, v]*Z[2] - 
 4*as^2*ep^2*G[1 - u, 1, 1 - u, 1 - u, v]*Z[2] - 
 (27*as^3*G[1 - u, 1 - u, 0, 0, v]*Z[2])/4 - 
 2*as^2*ep^2*G[1 - u, 1 - u, 0, 0, v]*Z[2] - 
 (as*ep^4*G[1 - u, 1 - u, 0, 0, v]*Z[2])/2 - 24*as^3*G[1 - u, 1 - u, 0, 1, v]*
  Z[2] + 2*as^2*ep^2*G[1 - u, 1 - u, 0, 1, v]*Z[2] + 
 (281*as^3*G[1 - u, 1 - u, 0, 1 - u, v]*Z[2])/4 - 
 14*as^2*ep^2*G[1 - u, 1 - u, 0, 1 - u, v]*Z[2] + 
 (3*as*ep^4*G[1 - u, 1 - u, 0, 1 - u, v]*Z[2])/2 - 
 (73*as^3*G[1 - u, 1 - u, 1, 0, v]*Z[2])/2 + 
 12*as^2*ep^2*G[1 - u, 1 - u, 1, 0, v]*Z[2] - 
 as*ep^4*G[1 - u, 1 - u, 1, 0, v]*Z[2] + 10*as^3*G[1 - u, 1 - u, 1, 1, v]*
  Z[2] + 2*as^2*ep^2*G[1 - u, 1 - u, 1, 1, v]*Z[2] - 
 36*as^3*G[1 - u, 1 - u, 1, 1 - u, v]*Z[2] + 
 10*as^2*ep^2*G[1 - u, 1 - u, 1, 1 - u, v]*Z[2] + 
 (281*as^3*G[1 - u, 1 - u, 1 - u, 0, v]*Z[2])/4 - 
 18*as^2*ep^2*G[1 - u, 1 - u, 1 - u, 0, v]*Z[2] + 
 (3*as*ep^4*G[1 - u, 1 - u, 1 - u, 0, v]*Z[2])/2 - 
 36*as^3*G[1 - u, 1 - u, 1 - u, 1, v]*Z[2] + 
 14*as^2*ep^2*G[1 - u, 1 - u, 1 - u, 1, v]*Z[2] + 
 (1133*as^3*G[1 - u, 1 - u, 1 - u, 1 - u, v]*Z[2])/4 - 
 60*as^2*ep^2*G[1 - u, 1 - u, 1 - u, 1 - u, v]*Z[2] - 
 (as*ep^4*G[1 - u, 1 - u, 1 - u, 1 - u, v]*Z[2])/2 - 
 (161*as^3*G[1 - u, 1 - u, -u, 1 - u, v]*Z[2])/2 + 
 16*as^2*ep^2*G[1 - u, 1 - u, -u, 1 - u, v]*Z[2] - 
 as*ep^4*G[1 - u, 1 - u, -u, 1 - u, v]*Z[2] + 40*as^3*G[1 - u, -u, 0, 1, v]*
  Z[2] - 14*as^2*ep^2*G[1 - u, -u, 0, 1, v]*Z[2] - 
 17*as^3*G[1 - u, -u, 0, 1 - u, v]*Z[2] + 
 4*as^2*ep^2*G[1 - u, -u, 0, 1 - u, v]*Z[2] - 
 57*as^3*G[1 - u, -u, 1 - u, 0, v]*Z[2] + 
 18*as^2*ep^2*G[1 - u, -u, 1 - u, 0, v]*Z[2] + 
 40*as^3*G[1 - u, -u, 1 - u, 1, v]*Z[2] - 
 14*as^2*ep^2*G[1 - u, -u, 1 - u, 1, v]*Z[2] - 
 (51*as^3*G[1 - u, -u, 1 - u, 1 - u, v]*Z[2])/2 - 
 4*as^2*ep^2*G[1 - u, -u, 1 - u, 1 - u, v]*Z[2] - 
 as*ep^4*G[1 - u, -u, 1 - u, 1 - u, v]*Z[2] + 
 28*as^3*G[1 - u, -u, -u, 1 - u, v]*Z[2] + 4*as^3*G[-u, 0, 0, 1, v]*Z[2] + 
 4*as^2*ep^2*G[-u, 0, 0, 1, v]*Z[2] - 20*as^3*G[-u, 0, 0, 1 - u, v]*Z[2] + 
 8*as^2*ep^2*G[-u, 0, 0, 1 - u, v]*Z[2] + 22*as^3*G[-u, 0, 1, 0, v]*Z[2] - 
 4*as^2*ep^2*G[-u, 0, 1, 0, v]*Z[2] + 16*as^3*G[-u, 0, 1, 1, v]*Z[2] - 
 8*as^2*ep^2*G[-u, 0, 1, 1, v]*Z[2] - 16*as^3*G[-u, 0, 1, 1 - u, v]*Z[2] + 
 6*as^2*ep^2*G[-u, 0, 1, 1 - u, v]*Z[2] - 8*as^3*G[-u, 0, 1 - u, 0, v]*Z[2] + 
 2*as^2*ep^2*G[-u, 0, 1 - u, 0, v]*Z[2] + 8*as^3*G[-u, 0, 1 - u, 1, v]*Z[2] - 
 21*as^3*G[-u, 0, 1 - u, 1 - u, v]*Z[2] + 
 6*as^2*ep^2*G[-u, 0, 1 - u, 1 - u, v]*Z[2] - 8*as^3*G[-u, 0, -u, 1 - u, v]*
  Z[2] - 36*as^3*G[-u, 1 - u, 0, 0, v]*Z[2] + 
 8*as^2*ep^2*G[-u, 1 - u, 0, 0, v]*Z[2] + 8*as^3*G[-u, 1 - u, 0, 1, v]*Z[2] - 
 5*as^3*G[-u, 1 - u, 0, 1 - u, v]*Z[2] + 22*as^3*G[-u, 1 - u, 1, 0, v]*Z[2] - 
 4*as^2*ep^2*G[-u, 1 - u, 1, 0, v]*Z[2] + 16*as^3*G[-u, 1 - u, 1, 1, v]*
  Z[2] - 8*as^2*ep^2*G[-u, 1 - u, 1, 1, v]*Z[2] - 
 16*as^3*G[-u, 1 - u, 1, 1 - u, v]*Z[2] + 
 6*as^2*ep^2*G[-u, 1 - u, 1, 1 - u, v]*Z[2] - 
 45*as^3*G[-u, 1 - u, 1 - u, 0, v]*Z[2] + 
 14*as^2*ep^2*G[-u, 1 - u, 1 - u, 0, v]*Z[2] + 
 24*as^3*G[-u, 1 - u, 1 - u, 1, v]*Z[2] - 
 8*as^2*ep^2*G[-u, 1 - u, 1 - u, 1, v]*Z[2] - 
 (99*as^3*G[-u, 1 - u, 1 - u, 1 - u, v]*Z[2])/2 + 
 8*as^2*ep^2*G[-u, 1 - u, 1 - u, 1 - u, v]*Z[2] - 
 as*ep^4*G[-u, 1 - u, 1 - u, 1 - u, v]*Z[2] + 
 64*as^3*G[-u, 1 - u, -u, 1 - u, v]*Z[2] - 
 12*as^2*ep^2*G[-u, 1 - u, -u, 1 - u, v]*Z[2] - 
 4*as^3*G[-u, -u, 0, 1, v]*Z[2] + 4*as^2*ep^2*G[-u, -u, 0, 1, v]*Z[2] - 
 8*as^3*G[-u, -u, 0, 1 - u, v]*Z[2] - 4*as^3*G[-u, -u, 1 - u, 0, v]*Z[2] - 
 4*as^2*ep^2*G[-u, -u, 1 - u, 0, v]*Z[2] - 4*as^3*G[-u, -u, 1 - u, 1, v]*
  Z[2] + 4*as^2*ep^2*G[-u, -u, 1 - u, 1, v]*Z[2] + 
 4*as^3*G[-u, -u, 1 - u, 1 - u, v]*Z[2] + 
 8*as^2*ep^2*G[-u, -u, 1 - u, 1 - u, v]*Z[2] - 
 108*as^3*G[-u, -u, -u, 1 - u, v]*Z[2] + 24*as^2*ep^2*G[-u, -u, -u, 1 - u, v]*
  Z[2] + (27*as^3*Log[Q2]*Z[2])/(4*ep^3) - (as*ep*Log[Q2]*Z[2])/2 + 
 4*as^2*G[0, u]*Log[Q2]*Z[2] - (63*as^3*G[0, u]*Log[Q2]*Z[2])/(4*ep^2) - 
 (as*ep^2*G[0, u]*Log[Q2]*Z[2])/2 + 4*as^2*G[0, v]*Log[Q2]*Z[2] - 
 (63*as^3*G[0, v]*Log[Q2]*Z[2])/(4*ep^2) - (as*ep^2*G[0, v]*Log[Q2]*Z[2])/2 + 
 (153*as^3*G[0, u]*G[0, v]*Log[Q2]*Z[2])/(4*ep) - 
 8*as^2*ep*G[0, u]*G[0, v]*Log[Q2]*Z[2] + 
 (as*ep^3*G[0, u]*G[0, v]*Log[Q2]*Z[2])/2 - 8*as^2*G[1, u]*Log[Q2]*Z[2] + 
 (45*as^3*G[1, u]*Log[Q2]*Z[2])/(4*ep^2) + (3*as*ep^2*G[1, u]*Log[Q2]*Z[2])/
  2 - (27*as^3*G[0, v]*G[1, u]*Log[Q2]*Z[2])/(4*ep) + 
 8*as^2*ep*G[0, v]*G[1, u]*Log[Q2]*Z[2] - 
 (3*as*ep^3*G[0, v]*G[1, u]*Log[Q2]*Z[2])/2 - 
 8*as^2*G[1 - u, v]*Log[Q2]*Z[2] + (45*as^3*G[1 - u, v]*Log[Q2]*Z[2])/
  (4*ep^2) + (3*as*ep^2*G[1 - u, v]*Log[Q2]*Z[2])/2 - 
 (27*as^3*G[0, u]*G[1 - u, v]*Log[Q2]*Z[2])/(4*ep) + 
 8*as^2*ep*G[0, u]*G[1 - u, v]*Log[Q2]*Z[2] - 
 (3*as*ep^3*G[0, u]*G[1 - u, v]*Log[Q2]*Z[2])/2 - 
 (279*as^3*G[1, u]*G[1 - u, v]*Log[Q2]*Z[2])/(4*ep) + 
 16*as^2*ep*G[1, u]*G[1 - u, v]*Log[Q2]*Z[2] + 
 (as*ep^3*G[1, u]*G[1 - u, v]*Log[Q2]*Z[2])/2 + 
 (99*as^3*G[1, u]*G[-u, v]*Log[Q2]*Z[2])/(2*ep) - 
 16*as^2*ep*G[1, u]*G[-u, v]*Log[Q2]*Z[2] + as*ep^3*G[1, u]*G[-u, v]*Log[Q2]*
  Z[2] + (153*as^3*G[0, 0, u]*Log[Q2]*Z[2])/(4*ep) - 
 8*as^2*ep*G[0, 0, u]*Log[Q2]*Z[2] + (as*ep^3*G[0, 0, u]*Log[Q2]*Z[2])/2 - 
 (387*as^3*G[0, v]*G[0, 0, u]*Log[Q2]*Z[2])/4 + 
 16*as^2*ep^2*G[0, v]*G[0, 0, u]*Log[Q2]*Z[2] - 
 (as*ep^4*G[0, v]*G[0, 0, u]*Log[Q2]*Z[2])/2 + 
 18*as^3*G[1, v]*G[0, 0, u]*Log[Q2]*Z[2] - 4*as^2*ep^2*G[1, v]*G[0, 0, u]*
  Log[Q2]*Z[2] - (111*as^3*G[1 - u, v]*G[0, 0, u]*Log[Q2]*Z[2])/4 - 
 4*as^2*ep^2*G[1 - u, v]*G[0, 0, u]*Log[Q2]*Z[2] + 
 (3*as*ep^4*G[1 - u, v]*G[0, 0, u]*Log[Q2]*Z[2])/2 + 
 (153*as^3*G[0, 0, v]*Log[Q2]*Z[2])/(4*ep) - 8*as^2*ep*G[0, 0, v]*Log[Q2]*
  Z[2] + (as*ep^3*G[0, 0, v]*Log[Q2]*Z[2])/2 - 
 (387*as^3*G[0, u]*G[0, 0, v]*Log[Q2]*Z[2])/4 + 
 16*as^2*ep^2*G[0, u]*G[0, 0, v]*Log[Q2]*Z[2] - 
 (as*ep^4*G[0, u]*G[0, 0, v]*Log[Q2]*Z[2])/2 - 
 (39*as^3*G[1, u]*G[0, 0, v]*Log[Q2]*Z[2])/4 - 
 8*as^2*ep^2*G[1, u]*G[0, 0, v]*Log[Q2]*Z[2] + 
 (3*as*ep^4*G[1, u]*G[0, 0, v]*Log[Q2]*Z[2])/2 - 
 (117*as^3*G[0, 1, u]*Log[Q2]*Z[2])/(4*ep) + 8*as^2*ep*G[0, 1, u]*Log[Q2]*
  Z[2] - (as*ep^3*G[0, 1, u]*Log[Q2]*Z[2])/2 + 
 (255*as^3*G[0, v]*G[0, 1, u]*Log[Q2]*Z[2])/4 - 
 16*as^2*ep^2*G[0, v]*G[0, 1, u]*Log[Q2]*Z[2] + 
 (as*ep^4*G[0, v]*G[0, 1, u]*Log[Q2]*Z[2])/2 - 
 (165*as^3*G[1 - u, v]*G[0, 1, u]*Log[Q2]*Z[2])/4 + 
 20*as^2*ep^2*G[1 - u, v]*G[0, 1, u]*Log[Q2]*Z[2] - 
 (3*as*ep^4*G[1 - u, v]*G[0, 1, u]*Log[Q2]*Z[2])/2 - 
 45*as^3*G[-u, v]*G[0, 1, u]*Log[Q2]*Z[2] + 8*as^2*ep^2*G[-u, v]*G[0, 1, u]*
  Log[Q2]*Z[2] - (72*as^3*G[0, 1, v]*Log[Q2]*Z[2])/ep + 
 16*as^2*ep*G[0, 1, v]*Log[Q2]*Z[2] + 42*as^3*G[0, u]*G[0, 1, v]*Log[Q2]*
  Z[2] - 4*as^2*ep^2*G[0, u]*G[0, 1, v]*Log[Q2]*Z[2] + 
 6*as^3*G[1, u]*G[0, 1, v]*Log[Q2]*Z[2] + 4*as^2*ep^2*G[1, u]*G[0, 1, v]*
  Log[Q2]*Z[2] - (27*as^3*G[0, 1 - u, v]*Log[Q2]*Z[2])/(4*ep) + 
 8*as^2*ep*G[0, 1 - u, v]*Log[Q2]*Z[2] - 
 (3*as*ep^3*G[0, 1 - u, v]*Log[Q2]*Z[2])/2 + 
 (411*as^3*G[0, u]*G[0, 1 - u, v]*Log[Q2]*Z[2])/4 - 
 28*as^2*ep^2*G[0, u]*G[0, 1 - u, v]*Log[Q2]*Z[2] + 
 (as*ep^4*G[0, u]*G[0, 1 - u, v]*Log[Q2]*Z[2])/2 - 
 (99*as^3*G[1, u]*G[0, 1 - u, v]*Log[Q2]*Z[2])/4 + 
 8*as^2*ep^2*G[1, u]*G[0, 1 - u, v]*Log[Q2]*Z[2] - 
 (as*ep^4*G[1, u]*G[0, 1 - u, v]*Log[Q2]*Z[2])/2 - 
 27*as^3*G[1, u]*G[0, -u, v]*Log[Q2]*Z[2] + 4*as^2*ep^2*G[1, u]*G[0, -u, v]*
  Log[Q2]*Z[2] - (117*as^3*G[1, 0, u]*Log[Q2]*Z[2])/(4*ep) + 
 8*as^2*ep*G[1, 0, u]*Log[Q2]*Z[2] - (as*ep^3*G[1, 0, u]*Log[Q2]*Z[2])/2 + 
 (255*as^3*G[0, v]*G[1, 0, u]*Log[Q2]*Z[2])/4 - 
 16*as^2*ep^2*G[0, v]*G[1, 0, u]*Log[Q2]*Z[2] + 
 (as*ep^4*G[0, v]*G[1, 0, u]*Log[Q2]*Z[2])/2 - 
 18*as^3*G[1, v]*G[1, 0, u]*Log[Q2]*Z[2] + 4*as^2*ep^2*G[1, v]*G[1, 0, u]*
  Log[Q2]*Z[2] + (249*as^3*G[1 - u, v]*G[1, 0, u]*Log[Q2]*Z[2])/4 - 
 8*as^2*ep^2*G[1 - u, v]*G[1, 0, u]*Log[Q2]*Z[2] - 
 (as*ep^4*G[1 - u, v]*G[1, 0, u]*Log[Q2]*Z[2])/2 - 
 81*as^3*G[-u, v]*G[1, 0, u]*Log[Q2]*Z[2] + 16*as^2*ep^2*G[-u, v]*G[1, 0, u]*
  Log[Q2]*Z[2] - (45*as^3*G[1, 0, v]*Log[Q2]*Z[2])/(2*ep) + 
 as*ep^3*G[1, 0, v]*Log[Q2]*Z[2] + 33*as^3*G[0, u]*G[1, 0, v]*Log[Q2]*Z[2] - 
 4*as^2*ep^2*G[0, u]*G[1, 0, v]*Log[Q2]*Z[2] - 
 39*as^3*G[1, u]*G[1, 0, v]*Log[Q2]*Z[2] + 12*as^2*ep^2*G[1, u]*G[1, 0, v]*
  Log[Q2]*Z[2] + (9*as^3*G[1, 1, u]*Log[Q2]*Z[2])/(4*ep) + 
 (as*ep^3*G[1, 1, u]*Log[Q2]*Z[2])/2 - 
 (51*as^3*G[0, v]*G[1, 1, u]*Log[Q2]*Z[2])/4 - 
 (as*ep^4*G[0, v]*G[1, 1, u]*Log[Q2]*Z[2])/2 + 
 (705*as^3*G[1 - u, v]*G[1, 1, u]*Log[Q2]*Z[2])/4 - 
 36*as^2*ep^2*G[1 - u, v]*G[1, 1, u]*Log[Q2]*Z[2] + 
 (3*as*ep^4*G[1 - u, v]*G[1, 1, u]*Log[Q2]*Z[2])/2 + 
 (45*as^3*G[-u, v]*G[1, 1, u]*Log[Q2]*Z[2])/2 - 
 4*as^2*ep^2*G[-u, v]*G[1, 1, u]*Log[Q2]*Z[2] - 
 as*ep^4*G[-u, v]*G[1, 1, u]*Log[Q2]*Z[2] + (72*as^3*G[1, 1, v]*Log[Q2]*Z[2])/
  ep - 16*as^2*ep*G[1, 1, v]*Log[Q2]*Z[2] - 60*as^3*G[0, u]*G[1, 1, v]*
  Log[Q2]*Z[2] + 8*as^2*ep^2*G[0, u]*G[1, 1, v]*Log[Q2]*Z[2] + 
 12*as^3*G[1, u]*G[1, 1, v]*Log[Q2]*Z[2] - 8*as^2*ep^2*G[1, u]*G[1, 1, v]*
  Log[Q2]*Z[2] - 18*as^3*G[0, u]*G[1, 1 - u, v]*Log[Q2]*Z[2] + 
 4*as^2*ep^2*G[0, u]*G[1, 1 - u, v]*Log[Q2]*Z[2] - 
 (27*as^3*G[1 - u, 0, v]*Log[Q2]*Z[2])/(4*ep) + 
 8*as^2*ep*G[1 - u, 0, v]*Log[Q2]*Z[2] - 
 (3*as*ep^3*G[1 - u, 0, v]*Log[Q2]*Z[2])/2 + 
 (123*as^3*G[0, u]*G[1 - u, 0, v]*Log[Q2]*Z[2])/4 - 
 12*as^2*ep^2*G[0, u]*G[1 - u, 0, v]*Log[Q2]*Z[2] + 
 (as*ep^4*G[0, u]*G[1 - u, 0, v]*Log[Q2]*Z[2])/2 + 
 (261*as^3*G[1, u]*G[1 - u, 0, v]*Log[Q2]*Z[2])/4 - 
 12*as^2*ep^2*G[1, u]*G[1 - u, 0, v]*Log[Q2]*Z[2] - 
 (as*ep^4*G[1, u]*G[1 - u, 0, v]*Log[Q2]*Z[2])/2 + 
 36*as^3*G[0, u]*G[1 - u, 1, v]*Log[Q2]*Z[2] - 
 8*as^2*ep^2*G[0, u]*G[1 - u, 1, v]*Log[Q2]*Z[2] - 
 36*as^3*G[1, u]*G[1 - u, 1, v]*Log[Q2]*Z[2] + 
 8*as^2*ep^2*G[1, u]*G[1 - u, 1, v]*Log[Q2]*Z[2] - 
 (279*as^3*G[1 - u, 1 - u, v]*Log[Q2]*Z[2])/(4*ep) + 
 16*as^2*ep*G[1 - u, 1 - u, v]*Log[Q2]*Z[2] + 
 (as*ep^3*G[1 - u, 1 - u, v]*Log[Q2]*Z[2])/2 + 
 (117*as^3*G[0, u]*G[1 - u, 1 - u, v]*Log[Q2]*Z[2])/4 - 
 4*as^2*ep^2*G[0, u]*G[1 - u, 1 - u, v]*Log[Q2]*Z[2] - 
 (as*ep^4*G[0, u]*G[1 - u, 1 - u, v]*Log[Q2]*Z[2])/2 + 
 (945*as^3*G[1, u]*G[1 - u, 1 - u, v]*Log[Q2]*Z[2])/4 - 
 44*as^2*ep^2*G[1, u]*G[1 - u, 1 - u, v]*Log[Q2]*Z[2] + 
 (3*as*ep^4*G[1, u]*G[1 - u, 1 - u, v]*Log[Q2]*Z[2])/2 - 
 (117*as^3*G[1, u]*G[1 - u, -u, v]*Log[Q2]*Z[2])/2 + 
 16*as^2*ep^2*G[1, u]*G[1 - u, -u, v]*Log[Q2]*Z[2] - 
 as*ep^4*G[1, u]*G[1 - u, -u, v]*Log[Q2]*Z[2] - 
 81*as^3*G[1, u]*G[-u, 0, v]*Log[Q2]*Z[2] + 16*as^2*ep^2*G[1, u]*G[-u, 0, v]*
  Log[Q2]*Z[2] + (99*as^3*G[-u, 1 - u, v]*Log[Q2]*Z[2])/(2*ep) - 
 16*as^2*ep*G[-u, 1 - u, v]*Log[Q2]*Z[2] + as*ep^3*G[-u, 1 - u, v]*Log[Q2]*
  Z[2] - 81*as^3*G[0, u]*G[-u, 1 - u, v]*Log[Q2]*Z[2] + 
 16*as^2*ep^2*G[0, u]*G[-u, 1 - u, v]*Log[Q2]*Z[2] + 
 (45*as^3*G[1, u]*G[-u, 1 - u, v]*Log[Q2]*Z[2])/2 - 
 4*as^2*ep^2*G[1, u]*G[-u, 1 - u, v]*Log[Q2]*Z[2] - 
 as*ep^4*G[1, u]*G[-u, 1 - u, v]*Log[Q2]*Z[2] - 
 72*as^3*G[1, u]*G[-u, -u, v]*Log[Q2]*Z[2] + 
 16*as^2*ep^2*G[1, u]*G[-u, -u, v]*Log[Q2]*Z[2] - 
 (387*as^3*G[0, 0, 0, u]*Log[Q2]*Z[2])/4 + 16*as^2*ep^2*G[0, 0, 0, u]*Log[Q2]*
  Z[2] - (as*ep^4*G[0, 0, 0, u]*Log[Q2]*Z[2])/2 - 
 (387*as^3*G[0, 0, 0, v]*Log[Q2]*Z[2])/4 + 16*as^2*ep^2*G[0, 0, 0, v]*Log[Q2]*
  Z[2] - (as*ep^4*G[0, 0, 0, v]*Log[Q2]*Z[2])/2 + 
 (369*as^3*G[0, 0, 1, u]*Log[Q2]*Z[2])/4 - 24*as^2*ep^2*G[0, 0, 1, u]*Log[Q2]*
  Z[2] + (3*as*ep^4*G[0, 0, 1, u]*Log[Q2]*Z[2])/2 + 
 156*as^3*G[0, 0, 1, v]*Log[Q2]*Z[2] - 24*as^2*ep^2*G[0, 0, 1, v]*Log[Q2]*
  Z[2] + (33*as^3*G[0, 0, 1 - u, v]*Log[Q2]*Z[2])/4 - 
 12*as^2*ep^2*G[0, 0, 1 - u, v]*Log[Q2]*Z[2] + 
 (3*as*ep^4*G[0, 0, 1 - u, v]*Log[Q2]*Z[2])/2 + 
 (243*as^3*G[0, 1, 0, u]*Log[Q2]*Z[2])/4 - 12*as^2*ep^2*G[0, 1, 0, u]*Log[Q2]*
  Z[2] + (as*ep^4*G[0, 1, 0, u]*Log[Q2]*Z[2])/2 + 
 (231*as^3*G[0, 1, 0, v]*Log[Q2]*Z[2])/2 - 12*as^2*ep^2*G[0, 1, 0, v]*Log[Q2]*
  Z[2] - as*ep^4*G[0, 1, 0, v]*Log[Q2]*Z[2] - 
 (201*as^3*G[0, 1, 1, u]*Log[Q2]*Z[2])/4 + 20*as^2*ep^2*G[0, 1, 1, u]*Log[Q2]*
  Z[2] - (3*as*ep^4*G[0, 1, 1, u]*Log[Q2]*Z[2])/2 - 
 60*as^3*G[0, 1, 1, v]*Log[Q2]*Z[2] + 8*as^2*ep^2*G[0, 1, 1, v]*Log[Q2]*
  Z[2] + 6*as^3*G[0, 1, 1 - u, v]*Log[Q2]*Z[2] + 
 4*as^2*ep^2*G[0, 1, 1 - u, v]*Log[Q2]*Z[2] + 
 (105*as^3*G[0, 1 - u, 0, v]*Log[Q2]*Z[2])/4 - 
 16*as^2*ep^2*G[0, 1 - u, 0, v]*Log[Q2]*Z[2] + 
 (3*as*ep^4*G[0, 1 - u, 0, v]*Log[Q2]*Z[2])/2 + 
 24*as^3*G[0, 1 - u, 1, v]*Log[Q2]*Z[2] - 
 (171*as^3*G[0, 1 - u, 1 - u, v]*Log[Q2]*Z[2])/4 + 
 12*as^2*ep^2*G[0, 1 - u, 1 - u, v]*Log[Q2]*Z[2] - 
 (as*ep^4*G[0, 1 - u, 1 - u, v]*Log[Q2]*Z[2])/2 - 
 27*as^3*G[0, -u, 1 - u, v]*Log[Q2]*Z[2] + 4*as^2*ep^2*G[0, -u, 1 - u, v]*
  Log[Q2]*Z[2] + (315*as^3*G[1, 0, 0, u]*Log[Q2]*Z[2])/4 - 
 16*as^2*ep^2*G[1, 0, 0, u]*Log[Q2]*Z[2] + 
 (as*ep^4*G[1, 0, 0, u]*Log[Q2]*Z[2])/2 + 
 (213*as^3*G[1, 0, 0, v]*Log[Q2]*Z[2])/2 - 12*as^2*ep^2*G[1, 0, 0, v]*Log[Q2]*
  Z[2] - as*ep^4*G[1, 0, 0, v]*Log[Q2]*Z[2] - 
 (345*as^3*G[1, 0, 1, u]*Log[Q2]*Z[2])/4 + 28*as^2*ep^2*G[1, 0, 1, u]*Log[Q2]*
  Z[2] - (3*as*ep^4*G[1, 0, 1, u]*Log[Q2]*Z[2])/2 + 
 48*as^3*G[1, 0, 1, v]*Log[Q2]*Z[2] - 16*as^2*ep^2*G[1, 0, 1, v]*Log[Q2]*
  Z[2] - 93*as^3*G[1, 0, 1 - u, v]*Log[Q2]*Z[2] + 
 24*as^2*ep^2*G[1, 0, 1 - u, v]*Log[Q2]*Z[2] - 
 (147*as^3*G[1, 1, 0, u]*Log[Q2]*Z[2])/4 + 12*as^2*ep^2*G[1, 1, 0, u]*Log[Q2]*
  Z[2] - (as*ep^4*G[1, 1, 0, u]*Log[Q2]*Z[2])/2 - 
 60*as^3*G[1, 1, 0, v]*Log[Q2]*Z[2] + 8*as^2*ep^2*G[1, 1, 0, v]*Log[Q2]*
  Z[2] + (297*as^3*G[1, 1, 1, u]*Log[Q2]*Z[2])/4 - 
 24*as^2*ep^2*G[1, 1, 1, u]*Log[Q2]*Z[2] + 
 (3*as*ep^4*G[1, 1, 1, u]*Log[Q2]*Z[2])/2 - 144*as^3*G[1, 1, 1, v]*Log[Q2]*
  Z[2] + 32*as^2*ep^2*G[1, 1, 1, v]*Log[Q2]*Z[2] + 
 12*as^3*G[1, 1, 1 - u, v]*Log[Q2]*Z[2] - 8*as^2*ep^2*G[1, 1, 1 - u, v]*
  Log[Q2]*Z[2] - 39*as^3*G[1, 1 - u, 0, v]*Log[Q2]*Z[2] + 
 12*as^2*ep^2*G[1, 1 - u, 0, v]*Log[Q2]*Z[2] - 
 24*as^3*G[1, 1 - u, 1, v]*Log[Q2]*Z[2] + 54*as^3*G[1, 1 - u, 1 - u, v]*
  Log[Q2]*Z[2] - 12*as^2*ep^2*G[1, 1 - u, 1 - u, v]*Log[Q2]*Z[2] - 
 (111*as^3*G[1 - u, 0, 0, v]*Log[Q2]*Z[2])/4 - 
 4*as^2*ep^2*G[1 - u, 0, 0, v]*Log[Q2]*Z[2] + 
 (3*as*ep^4*G[1 - u, 0, 0, v]*Log[Q2]*Z[2])/2 - 
 30*as^3*G[1 - u, 0, 1, v]*Log[Q2]*Z[2] + 12*as^2*ep^2*G[1 - u, 0, 1, v]*
  Log[Q2]*Z[2] + (189*as^3*G[1 - u, 0, 1 - u, v]*Log[Q2]*Z[2])/4 - 
 8*as^2*ep^2*G[1 - u, 0, 1 - u, v]*Log[Q2]*Z[2] - 
 (as*ep^4*G[1 - u, 0, 1 - u, v]*Log[Q2]*Z[2])/2 + 
 33*as^3*G[1 - u, 1, 0, v]*Log[Q2]*Z[2] - 4*as^2*ep^2*G[1 - u, 1, 0, v]*
  Log[Q2]*Z[2] - 24*as^3*G[1 - u, 1, 1, v]*Log[Q2]*Z[2] - 
 36*as^3*G[1 - u, 1, 1 - u, v]*Log[Q2]*Z[2] + 
 8*as^2*ep^2*G[1 - u, 1, 1 - u, v]*Log[Q2]*Z[2] + 
 (117*as^3*G[1 - u, 1 - u, 0, v]*Log[Q2]*Z[2])/4 - 
 4*as^2*ep^2*G[1 - u, 1 - u, 0, v]*Log[Q2]*Z[2] - 
 (as*ep^4*G[1 - u, 1 - u, 0, v]*Log[Q2]*Z[2])/2 - 
 18*as^3*G[1 - u, 1 - u, 1, v]*Log[Q2]*Z[2] + 
 4*as^2*ep^2*G[1 - u, 1 - u, 1, v]*Log[Q2]*Z[2] + 
 (1017*as^3*G[1 - u, 1 - u, 1 - u, v]*Log[Q2]*Z[2])/4 - 
 48*as^2*ep^2*G[1 - u, 1 - u, 1 - u, v]*Log[Q2]*Z[2] + 
 (3*as*ep^4*G[1 - u, 1 - u, 1 - u, v]*Log[Q2]*Z[2])/2 - 
 (117*as^3*G[1 - u, -u, 1 - u, v]*Log[Q2]*Z[2])/2 + 
 16*as^2*ep^2*G[1 - u, -u, 1 - u, v]*Log[Q2]*Z[2] - 
 as*ep^4*G[1 - u, -u, 1 - u, v]*Log[Q2]*Z[2] + 
 54*as^3*G[-u, 0, 1, v]*Log[Q2]*Z[2] - 12*as^2*ep^2*G[-u, 0, 1, v]*Log[Q2]*
  Z[2] - 27*as^3*G[-u, 0, 1 - u, v]*Log[Q2]*Z[2] + 
 4*as^2*ep^2*G[-u, 0, 1 - u, v]*Log[Q2]*Z[2] - 
 81*as^3*G[-u, 1 - u, 0, v]*Log[Q2]*Z[2] + 16*as^2*ep^2*G[-u, 1 - u, 0, v]*
  Log[Q2]*Z[2] + 54*as^3*G[-u, 1 - u, 1, v]*Log[Q2]*Z[2] - 
 12*as^2*ep^2*G[-u, 1 - u, 1, v]*Log[Q2]*Z[2] - 
 (63*as^3*G[-u, 1 - u, 1 - u, v]*Log[Q2]*Z[2])/2 + 
 8*as^2*ep^2*G[-u, 1 - u, 1 - u, v]*Log[Q2]*Z[2] - 
 as*ep^4*G[-u, 1 - u, 1 - u, v]*Log[Q2]*Z[2] - 
 72*as^3*G[-u, -u, 1 - u, v]*Log[Q2]*Z[2] + 16*as^2*ep^2*G[-u, -u, 1 - u, v]*
  Log[Q2]*Z[2] - (81*as^3*Log[Q2]^2*Z[2])/(8*ep^2) + 
 (as*ep^2*Log[Q2]^2*Z[2])/4 + (189*as^3*G[0, u]*Log[Q2]^2*Z[2])/(8*ep) - 
 4*as^2*ep*G[0, u]*Log[Q2]^2*Z[2] + (as*ep^3*G[0, u]*Log[Q2]^2*Z[2])/4 + 
 (189*as^3*G[0, v]*Log[Q2]^2*Z[2])/(8*ep) - 4*as^2*ep*G[0, v]*Log[Q2]^2*
  Z[2] + (as*ep^3*G[0, v]*Log[Q2]^2*Z[2])/4 - 
 (459*as^3*G[0, u]*G[0, v]*Log[Q2]^2*Z[2])/8 + 
 8*as^2*ep^2*G[0, u]*G[0, v]*Log[Q2]^2*Z[2] - 
 (as*ep^4*G[0, u]*G[0, v]*Log[Q2]^2*Z[2])/4 - 
 (135*as^3*G[1, u]*Log[Q2]^2*Z[2])/(8*ep) + 8*as^2*ep*G[1, u]*Log[Q2]^2*
  Z[2] - (3*as*ep^3*G[1, u]*Log[Q2]^2*Z[2])/4 + 
 (81*as^3*G[0, v]*G[1, u]*Log[Q2]^2*Z[2])/8 - 8*as^2*ep^2*G[0, v]*G[1, u]*
  Log[Q2]^2*Z[2] + (3*as*ep^4*G[0, v]*G[1, u]*Log[Q2]^2*Z[2])/4 - 
 (135*as^3*G[1 - u, v]*Log[Q2]^2*Z[2])/(8*ep) + 
 8*as^2*ep*G[1 - u, v]*Log[Q2]^2*Z[2] - 
 (3*as*ep^3*G[1 - u, v]*Log[Q2]^2*Z[2])/4 + 
 (81*as^3*G[0, u]*G[1 - u, v]*Log[Q2]^2*Z[2])/8 - 
 8*as^2*ep^2*G[0, u]*G[1 - u, v]*Log[Q2]^2*Z[2] + 
 (3*as*ep^4*G[0, u]*G[1 - u, v]*Log[Q2]^2*Z[2])/4 + 
 (837*as^3*G[1, u]*G[1 - u, v]*Log[Q2]^2*Z[2])/8 - 
 16*as^2*ep^2*G[1, u]*G[1 - u, v]*Log[Q2]^2*Z[2] - 
 (as*ep^4*G[1, u]*G[1 - u, v]*Log[Q2]^2*Z[2])/4 - 
 (297*as^3*G[1, u]*G[-u, v]*Log[Q2]^2*Z[2])/4 + 
 16*as^2*ep^2*G[1, u]*G[-u, v]*Log[Q2]^2*Z[2] - 
 (as*ep^4*G[1, u]*G[-u, v]*Log[Q2]^2*Z[2])/2 - 
 (459*as^3*G[0, 0, u]*Log[Q2]^2*Z[2])/8 + 8*as^2*ep^2*G[0, 0, u]*Log[Q2]^2*
  Z[2] - (as*ep^4*G[0, 0, u]*Log[Q2]^2*Z[2])/4 - 
 (459*as^3*G[0, 0, v]*Log[Q2]^2*Z[2])/8 + 8*as^2*ep^2*G[0, 0, v]*Log[Q2]^2*
  Z[2] - (as*ep^4*G[0, 0, v]*Log[Q2]^2*Z[2])/4 + 
 (351*as^3*G[0, 1, u]*Log[Q2]^2*Z[2])/8 - 8*as^2*ep^2*G[0, 1, u]*Log[Q2]^2*
  Z[2] + (as*ep^4*G[0, 1, u]*Log[Q2]^2*Z[2])/4 + 
 108*as^3*G[0, 1, v]*Log[Q2]^2*Z[2] - 16*as^2*ep^2*G[0, 1, v]*Log[Q2]^2*
  Z[2] + (81*as^3*G[0, 1 - u, v]*Log[Q2]^2*Z[2])/8 - 
 8*as^2*ep^2*G[0, 1 - u, v]*Log[Q2]^2*Z[2] + 
 (3*as*ep^4*G[0, 1 - u, v]*Log[Q2]^2*Z[2])/4 + 
 (351*as^3*G[1, 0, u]*Log[Q2]^2*Z[2])/8 - 8*as^2*ep^2*G[1, 0, u]*Log[Q2]^2*
  Z[2] + (as*ep^4*G[1, 0, u]*Log[Q2]^2*Z[2])/4 + 
 (135*as^3*G[1, 0, v]*Log[Q2]^2*Z[2])/4 - (as*ep^4*G[1, 0, v]*Log[Q2]^2*Z[2])/
  2 - (27*as^3*G[1, 1, u]*Log[Q2]^2*Z[2])/8 - 
 (as*ep^4*G[1, 1, u]*Log[Q2]^2*Z[2])/4 - 108*as^3*G[1, 1, v]*Log[Q2]^2*Z[2] + 
 16*as^2*ep^2*G[1, 1, v]*Log[Q2]^2*Z[2] + 
 (81*as^3*G[1 - u, 0, v]*Log[Q2]^2*Z[2])/8 - 8*as^2*ep^2*G[1 - u, 0, v]*
  Log[Q2]^2*Z[2] + (3*as*ep^4*G[1 - u, 0, v]*Log[Q2]^2*Z[2])/4 + 
 (837*as^3*G[1 - u, 1 - u, v]*Log[Q2]^2*Z[2])/8 - 
 16*as^2*ep^2*G[1 - u, 1 - u, v]*Log[Q2]^2*Z[2] - 
 (as*ep^4*G[1 - u, 1 - u, v]*Log[Q2]^2*Z[2])/4 - 
 (297*as^3*G[-u, 1 - u, v]*Log[Q2]^2*Z[2])/4 + 
 16*as^2*ep^2*G[-u, 1 - u, v]*Log[Q2]^2*Z[2] - 
 (as*ep^4*G[-u, 1 - u, v]*Log[Q2]^2*Z[2])/2 + 
 (81*as^3*Log[Q2]^3*Z[2])/(8*ep) - (as*ep^3*Log[Q2]^3*Z[2])/12 - 
 (189*as^3*G[0, u]*Log[Q2]^3*Z[2])/8 + (8*as^2*ep^2*G[0, u]*Log[Q2]^3*Z[2])/
  3 - (as*ep^4*G[0, u]*Log[Q2]^3*Z[2])/12 - (189*as^3*G[0, v]*Log[Q2]^3*Z[2])/
  8 + (8*as^2*ep^2*G[0, v]*Log[Q2]^3*Z[2])/3 - 
 (as*ep^4*G[0, v]*Log[Q2]^3*Z[2])/12 + (135*as^3*G[1, u]*Log[Q2]^3*Z[2])/8 - 
 (16*as^2*ep^2*G[1, u]*Log[Q2]^3*Z[2])/3 + (as*ep^4*G[1, u]*Log[Q2]^3*Z[2])/
  4 + (135*as^3*G[1 - u, v]*Log[Q2]^3*Z[2])/8 - 
 (16*as^2*ep^2*G[1 - u, v]*Log[Q2]^3*Z[2])/3 + 
 (as*ep^4*G[1 - u, v]*Log[Q2]^3*Z[2])/4 - (243*as^3*Log[Q2]^4*Z[2])/32 + 
 (as*ep^4*Log[Q2]^4*Z[2])/48 - (173*as^2*Z[4])/8 + 
 (2113*as^3*Z[4])/(96*ep^2) + (133*as*ep^2*Z[4])/16 - 
 (817*as^3*G[0, u]*Z[4])/(96*ep) + (41*as^2*ep*G[0, u]*Z[4])/4 - 
 (39*as*ep^3*G[0, u]*Z[4])/16 - (817*as^3*G[0, v]*Z[4])/(96*ep) + 
 (41*as^2*ep*G[0, v]*Z[4])/4 - (39*as*ep^3*G[0, v]*Z[4])/16 - 
 (483*as^3*G[0, u]*G[0, v]*Z[4])/32 - (17*as^2*ep^2*G[0, u]*G[0, v]*Z[4])/2 + 
 (39*as*ep^4*G[0, u]*G[0, v]*Z[4])/16 - (8881*as^3*G[1, u]*Z[4])/(96*ep) + 
 (149*as^2*ep*G[1, u]*Z[4])/4 - (55*as*ep^3*G[1, u]*Z[4])/16 + 
 (6013*as^3*G[0, v]*G[1, u]*Z[4])/32 - (131*as^2*ep^2*G[0, v]*G[1, u]*Z[4])/
  2 + (55*as*ep^4*G[0, v]*G[1, u]*Z[4])/16 + (12*as^3*G[1, v]*Z[4])/ep - 
 4*as^2*ep*G[1, v]*Z[4] - 4*as^3*G[0, u]*G[1, v]*Z[4] - 
 4*as^3*G[1, u]*G[1, v]*Z[4] - (10033*as^3*G[1 - u, v]*Z[4])/(96*ep) + 
 (165*as^2*ep*G[1 - u, v]*Z[4])/4 - (55*as*ep^3*G[1 - u, v]*Z[4])/16 + 
 (6141*as^3*G[0, u]*G[1 - u, v]*Z[4])/32 - 
 (131*as^2*ep^2*G[0, u]*G[1 - u, v]*Z[4])/2 + 
 (55*as*ep^4*G[0, u]*G[1 - u, v]*Z[4])/16 - 
 (3603*as^3*G[1, u]*G[1 - u, v]*Z[4])/32 + 67*as^2*ep^2*G[1, u]*G[1 - u, v]*
  Z[4] + (39*as*ep^4*G[1, u]*G[1 - u, v]*Z[4])/16 - 
 (531*as^3*G[1, u]*G[-u, v]*Z[4])/16 + (23*as^2*ep^2*G[1, u]*G[-u, v]*Z[4])/
  2 - (47*as*ep^4*G[1, u]*G[-u, v]*Z[4])/8 - (483*as^3*G[0, 0, u]*Z[4])/32 - 
 (17*as^2*ep^2*G[0, 0, u]*Z[4])/2 + (39*as*ep^4*G[0, 0, u]*Z[4])/16 - 
 (483*as^3*G[0, 0, v]*Z[4])/32 - (17*as^2*ep^2*G[0, 0, v]*Z[4])/2 + 
 (39*as*ep^4*G[0, 0, v]*Z[4])/16 + (2055*as^3*G[0, 1, u]*Z[4])/32 - 
 (3*as^2*ep^2*G[0, 1, u]*Z[4])/2 - (39*as*ep^4*G[0, 1, u]*Z[4])/16 - 
 153*as^3*G[0, 1, v]*Z[4] + 72*as^2*ep^2*G[0, 1, v]*Z[4] + 
 (8013*as^3*G[0, 1 - u, v]*Z[4])/32 - 85*as^2*ep^2*G[0, 1 - u, v]*Z[4] + 
 (55*as*ep^4*G[0, 1 - u, v]*Z[4])/16 + (2871*as^3*G[1, 0, u]*Z[4])/32 - 
 10*as^2*ep^2*G[1, 0, u]*Z[4] - (39*as*ep^4*G[1, 0, u]*Z[4])/16 - 
 (1635*as^3*G[1, 0, v]*Z[4])/16 + (111*as^2*ep^2*G[1, 0, v]*Z[4])/2 - 
 (47*as*ep^4*G[1, 0, v]*Z[4])/8 + (653*as^3*G[1, 1, u]*Z[4])/32 - 
 as^2*ep^2*G[1, 1, u]*Z[4] + (39*as*ep^4*G[1, 1, u]*Z[4])/16 + 
 137*as^3*G[1, 1, v]*Z[4] - 68*as^2*ep^2*G[1, 1, v]*Z[4] - 
 4*as^3*G[1, 1 - u, v]*Z[4] + (6141*as^3*G[1 - u, 0, v]*Z[4])/32 - 
 (131*as^2*ep^2*G[1 - u, 0, v]*Z[4])/2 + (55*as*ep^4*G[1 - u, 0, v]*Z[4])/
  16 + (109*as^3*G[1 - u, 1, v]*Z[4])/2 - (39*as^2*ep^2*G[1 - u, 1, v]*Z[4])/
  2 - (5347*as^3*G[1 - u, 1 - u, v]*Z[4])/32 + 
 (173*as^2*ep^2*G[1 - u, 1 - u, v]*Z[4])/2 + 
 (39*as*ep^4*G[1 - u, 1 - u, v]*Z[4])/16 - (531*as^3*G[-u, 1 - u, v]*Z[4])/
  16 + (23*as^2*ep^2*G[-u, 1 - u, v]*Z[4])/2 - 
 (47*as*ep^4*G[-u, 1 - u, v]*Z[4])/8 - (2113*as^3*Log[Q2]*Z[4])/(32*ep) + 
 (173*as^2*ep*Log[Q2]*Z[4])/4 - (133*as*ep^3*Log[Q2]*Z[4])/16 + 
 (817*as^3*G[0, u]*Log[Q2]*Z[4])/32 - (41*as^2*ep^2*G[0, u]*Log[Q2]*Z[4])/2 + 
 (39*as*ep^4*G[0, u]*Log[Q2]*Z[4])/16 + (817*as^3*G[0, v]*Log[Q2]*Z[4])/32 - 
 (41*as^2*ep^2*G[0, v]*Log[Q2]*Z[4])/2 + (39*as*ep^4*G[0, v]*Log[Q2]*Z[4])/
  16 + (8881*as^3*G[1, u]*Log[Q2]*Z[4])/32 - 
 (149*as^2*ep^2*G[1, u]*Log[Q2]*Z[4])/2 + (55*as*ep^4*G[1, u]*Log[Q2]*Z[4])/
  16 - 36*as^3*G[1, v]*Log[Q2]*Z[4] + 8*as^2*ep^2*G[1, v]*Log[Q2]*Z[4] + 
 (10033*as^3*G[1 - u, v]*Log[Q2]*Z[4])/32 - 
 (165*as^2*ep^2*G[1 - u, v]*Log[Q2]*Z[4])/2 + 
 (55*as*ep^4*G[1 - u, v]*Log[Q2]*Z[4])/16 + (6339*as^3*Log[Q2]^2*Z[4])/64 - 
 (173*as^2*ep^2*Log[Q2]^2*Z[4])/4 + (133*as*ep^4*Log[Q2]^2*Z[4])/32 - 
 (686521*as^3*Z[6])/2304 + (107*as^2*ep^2*Z[6])/3 + (3453*as*ep^4*Z[6])/128 + 
 (27*as^3*Zeta[3])/ep^3 - (39*as^2*Zeta[3])/(2*ep) + 7*as*ep*Zeta[3] + 
 13*as^2*G[0, u]*Zeta[3] - (27*as^3*G[0, u]*Zeta[3])/ep^2 - 
 (7*as*ep^2*G[0, u]*Zeta[3])/3 + 13*as^2*G[0, v]*Zeta[3] - 
 (27*as^3*G[0, v]*Zeta[3])/ep^2 - (7*as*ep^2*G[0, v]*Zeta[3])/3 + 
 (43*as^3*G[0, u]*G[0, v]*Zeta[3])/ep - (50*as^2*ep*G[0, u]*G[0, v]*Zeta[3])/
  3 + (7*as*ep^3*G[0, u]*G[0, v]*Zeta[3])/3 + 13*as^2*G[1, u]*Zeta[3] - 
 (27*as^3*G[1, u]*Zeta[3])/ep^2 - (7*as*ep^2*G[1, u]*Zeta[3])/3 + 
 (43*as^3*G[0, v]*G[1, u]*Zeta[3])/ep - (50*as^2*ep*G[0, v]*G[1, u]*Zeta[3])/
  3 + (7*as*ep^3*G[0, v]*G[1, u]*Zeta[3])/3 - 
 (24*as^3*G[0, u]*G[1, v]*Zeta[3])/ep + 8*as^2*ep*G[0, u]*G[1, v]*Zeta[3] + 
 (24*as^3*G[1, u]*G[1, v]*Zeta[3])/ep - 8*as^2*ep*G[1, u]*G[1, v]*Zeta[3] + 
 13*as^2*G[1 - u, v]*Zeta[3] - (27*as^3*G[1 - u, v]*Zeta[3])/ep^2 - 
 (7*as*ep^2*G[1 - u, v]*Zeta[3])/3 + (67*as^3*G[0, u]*G[1 - u, v]*Zeta[3])/
  ep - (74*as^2*ep*G[0, u]*G[1 - u, v]*Zeta[3])/3 + 
 (7*as*ep^3*G[0, u]*G[1 - u, v]*Zeta[3])/3 + 
 (7*as^3*G[1, u]*G[1 - u, v]*Zeta[3])/ep - 
 (14*as^2*ep*G[1, u]*G[1 - u, v]*Zeta[3])/3 + 
 (7*as*ep^3*G[1, u]*G[1 - u, v]*Zeta[3])/3 - 
 (48*as^3*G[1, u]*G[-u, v]*Zeta[3])/ep + 24*as^2*ep*G[1, u]*G[-u, v]*
  Zeta[3] - (14*as*ep^3*G[1, u]*G[-u, v]*Zeta[3])/3 + 
 (43*as^3*G[0, 0, u]*Zeta[3])/ep - (50*as^2*ep*G[0, 0, u]*Zeta[3])/3 + 
 (7*as*ep^3*G[0, 0, u]*Zeta[3])/3 - 79*as^3*G[0, v]*G[0, 0, u]*Zeta[3] + 
 24*as^2*ep^2*G[0, v]*G[0, 0, u]*Zeta[3] - 
 (7*as*ep^4*G[0, v]*G[0, 0, u]*Zeta[3])/3 + 10*as^3*G[1, v]*G[0, 0, u]*
  Zeta[3] + 2*as^2*ep^2*G[1, v]*G[0, 0, u]*Zeta[3] - 
 89*as^3*G[1 - u, v]*G[0, 0, u]*Zeta[3] + 22*as^2*ep^2*G[1 - u, v]*G[0, 0, u]*
  Zeta[3] - (7*as*ep^4*G[1 - u, v]*G[0, 0, u]*Zeta[3])/3 + 
 (43*as^3*G[0, 0, v]*Zeta[3])/ep - (50*as^2*ep*G[0, 0, v]*Zeta[3])/3 + 
 (7*as*ep^3*G[0, 0, v]*Zeta[3])/3 - 79*as^3*G[0, u]*G[0, 0, v]*Zeta[3] + 
 24*as^2*ep^2*G[0, u]*G[0, 0, v]*Zeta[3] - 
 (7*as*ep^4*G[0, u]*G[0, 0, v]*Zeta[3])/3 - 79*as^3*G[1, u]*G[0, 0, v]*
  Zeta[3] + 24*as^2*ep^2*G[1, u]*G[0, 0, v]*Zeta[3] - 
 (7*as*ep^4*G[1, u]*G[0, 0, v]*Zeta[3])/3 + (as^3*G[0, 1, u]*Zeta[3])/ep + 
 (16*as^2*ep*G[0, 1, u]*Zeta[3])/3 - (7*as*ep^3*G[0, 1, u]*Zeta[3])/3 - 
 21*as^3*G[0, v]*G[0, 1, u]*Zeta[3] - 
 (4*as^2*ep^2*G[0, v]*G[0, 1, u]*Zeta[3])/3 + 
 (7*as*ep^4*G[0, v]*G[0, 1, u]*Zeta[3])/3 - 6*as^3*G[1, v]*G[0, 1, u]*
  Zeta[3] + 2*as^2*ep^2*G[1, v]*G[0, 1, u]*Zeta[3] + 
 105*as^3*G[1 - u, v]*G[0, 1, u]*Zeta[3] - 
 (130*as^2*ep^2*G[1 - u, v]*G[0, 1, u]*Zeta[3])/3 + 
 (7*as*ep^4*G[1 - u, v]*G[0, 1, u]*Zeta[3])/3 - 
 80*as^3*G[-u, v]*G[0, 1, u]*Zeta[3] + 
 (92*as^2*ep^2*G[-u, v]*G[0, 1, u]*Zeta[3])/3 + 
 (18*as^3*G[0, 1, v]*Zeta[3])/ep - 6*as^2*ep*G[0, 1, v]*Zeta[3] + 
 64*as^3*G[0, u]*G[0, 1, v]*Zeta[3] - 22*as^2*ep^2*G[0, u]*G[0, 1, v]*
  Zeta[3] - 76*as^3*G[1, u]*G[0, 1, v]*Zeta[3] + 
 22*as^2*ep^2*G[1, u]*G[0, 1, v]*Zeta[3] + (31*as^3*G[0, 1 - u, v]*Zeta[3])/
  ep - (38*as^2*ep*G[0, 1 - u, v]*Zeta[3])/3 + 
 (7*as*ep^3*G[0, 1 - u, v]*Zeta[3])/3 - 125*as^3*G[0, u]*G[0, 1 - u, v]*
  Zeta[3] + 30*as^2*ep^2*G[0, u]*G[0, 1 - u, v]*Zeta[3] + 
 (7*as*ep^4*G[0, u]*G[0, 1 - u, v]*Zeta[3])/3 + 
 81*as^3*G[1, u]*G[0, 1 - u, v]*Zeta[3] - 24*as^2*ep^2*G[1, u]*G[0, 1 - u, v]*
  Zeta[3] - (7*as*ep^4*G[1, u]*G[0, 1 - u, v]*Zeta[3])/3 + 
 36*as^3*G[1, u]*G[0, -u, v]*Zeta[3] - 
 (28*as^2*ep^2*G[1, u]*G[0, -u, v]*Zeta[3])/3 + 
 (13*as^3*G[1, 0, u]*Zeta[3])/ep + (4*as^2*ep*G[1, 0, u]*Zeta[3])/3 - 
 (7*as*ep^3*G[1, 0, u]*Zeta[3])/3 - 49*as^3*G[0, v]*G[1, 0, u]*Zeta[3] + 
 (20*as^2*ep^2*G[0, v]*G[1, 0, u]*Zeta[3])/3 + 
 (7*as*ep^4*G[0, v]*G[1, 0, u]*Zeta[3])/3 + 6*as^3*G[1, v]*G[1, 0, u]*
  Zeta[3] - 2*as^2*ep^2*G[1, v]*G[1, 0, u]*Zeta[3] + 
 83*as^3*G[1 - u, v]*G[1, 0, u]*Zeta[3] - 
 (88*as^2*ep^2*G[1 - u, v]*G[1, 0, u]*Zeta[3])/3 - 
 (7*as*ep^4*G[1 - u, v]*G[1, 0, u]*Zeta[3])/3 + 
 40*as^3*G[-u, v]*G[1, 0, u]*Zeta[3] - 
 (28*as^2*ep^2*G[-u, v]*G[1, 0, u]*Zeta[3])/3 - 
 (54*as^3*G[1, 0, v]*Zeta[3])/ep + 26*as^2*ep*G[1, 0, v]*Zeta[3] - 
 (14*as*ep^3*G[1, 0, v]*Zeta[3])/3 + 106*as^3*G[0, u]*G[1, 0, v]*Zeta[3] - 
 (88*as^2*ep^2*G[0, u]*G[1, 0, v]*Zeta[3])/3 - 
 30*as^3*G[1, u]*G[1, 0, v]*Zeta[3] + 
 (32*as^2*ep^2*G[1, u]*G[1, 0, v]*Zeta[3])/3 + 
 (19*as^3*G[1, 1, u]*Zeta[3])/ep - (26*as^2*ep*G[1, 1, u]*Zeta[3])/3 + 
 (7*as*ep^3*G[1, 1, u]*Zeta[3])/3 - 23*as^3*G[0, v]*G[1, 1, u]*Zeta[3] + 
 8*as^2*ep^2*G[0, v]*G[1, 1, u]*Zeta[3] - 
 (7*as*ep^4*G[0, v]*G[1, 1, u]*Zeta[3])/3 - 10*as^3*G[1, v]*G[1, 1, u]*
  Zeta[3] - 2*as^2*ep^2*G[1, v]*G[1, 1, u]*Zeta[3] - 
 109*as^3*G[1 - u, v]*G[1, 1, u]*Zeta[3] + 50*as^2*ep^2*G[1 - u, v]*
  G[1, 1, u]*Zeta[3] - (7*as*ep^4*G[1 - u, v]*G[1, 1, u]*Zeta[3])/3 + 
 80*as^3*G[-u, v]*G[1, 1, u]*Zeta[3] - 
 (104*as^2*ep^2*G[-u, v]*G[1, 1, u]*Zeta[3])/3 + 
 (14*as*ep^4*G[-u, v]*G[1, 1, u]*Zeta[3])/3 - (12*as^3*G[1, 1, v]*Zeta[3])/
  ep + 4*as^2*ep*G[1, 1, v]*Zeta[3] - 28*as^3*G[0, u]*G[1, 1, v]*Zeta[3] + 
 12*as^2*ep^2*G[0, u]*G[1, 1, v]*Zeta[3] + 36*as^3*G[1, u]*G[1, 1, v]*
  Zeta[3] - 12*as^2*ep^2*G[1, u]*G[1, 1, v]*Zeta[3] + 
 (24*as^3*G[1, 1 - u, v]*Zeta[3])/ep - 8*as^2*ep*G[1, 1 - u, v]*Zeta[3] + 
 6*as^3*G[0, u]*G[1, 1 - u, v]*Zeta[3] - 2*as^2*ep^2*G[0, u]*G[1, 1 - u, v]*
  Zeta[3] - 10*as^3*G[1, u]*G[1, 1 - u, v]*Zeta[3] - 
 2*as^2*ep^2*G[1, u]*G[1, 1 - u, v]*Zeta[3] + 
 (67*as^3*G[1 - u, 0, v]*Zeta[3])/ep - (74*as^2*ep*G[1 - u, 0, v]*Zeta[3])/
  3 + (7*as*ep^3*G[1 - u, 0, v]*Zeta[3])/3 - 155*as^3*G[0, u]*G[1 - u, 0, v]*
  Zeta[3] + 36*as^2*ep^2*G[0, u]*G[1 - u, 0, v]*Zeta[3] + 
 (7*as*ep^4*G[0, u]*G[1 - u, 0, v]*Zeta[3])/3 - 
 as^3*G[1, u]*G[1 - u, 0, v]*Zeta[3] - 2*as^2*ep^2*G[1, u]*G[1 - u, 0, v]*
  Zeta[3] - (7*as*ep^4*G[1, u]*G[1 - u, 0, v]*Zeta[3])/3 - 
 (12*as^3*G[1 - u, 1, v]*Zeta[3])/ep + 4*as^2*ep*G[1 - u, 1, v]*Zeta[3] - 
 84*as^3*G[0, u]*G[1 - u, 1, v]*Zeta[3] + 32*as^2*ep^2*G[0, u]*G[1 - u, 1, v]*
  Zeta[3] + 92*as^3*G[1, u]*G[1 - u, 1, v]*Zeta[3] - 
 32*as^2*ep^2*G[1, u]*G[1 - u, 1, v]*Zeta[3] + 
 (19*as^3*G[1 - u, 1 - u, v]*Zeta[3])/ep - 
 (26*as^2*ep*G[1 - u, 1 - u, v]*Zeta[3])/3 + 
 (7*as*ep^3*G[1 - u, 1 - u, v]*Zeta[3])/3 + 
 83*as^3*G[0, u]*G[1 - u, 1 - u, v]*Zeta[3] - 
 34*as^2*ep^2*G[0, u]*G[1 - u, 1 - u, v]*Zeta[3] - 
 (7*as*ep^4*G[0, u]*G[1 - u, 1 - u, v]*Zeta[3])/3 - 
 205*as^3*G[1, u]*G[1 - u, 1 - u, v]*Zeta[3] + 
 82*as^2*ep^2*G[1, u]*G[1 - u, 1 - u, v]*Zeta[3] - 
 (7*as*ep^4*G[1, u]*G[1 - u, 1 - u, v]*Zeta[3])/3 + 
 232*as^3*G[1, u]*G[1 - u, -u, v]*Zeta[3] - 
 (256*as^2*ep^2*G[1, u]*G[1 - u, -u, v]*Zeta[3])/3 + 
 (14*as*ep^4*G[1, u]*G[1 - u, -u, v]*Zeta[3])/3 + 
 40*as^3*G[1, u]*G[-u, 0, v]*Zeta[3] - 
 (28*as^2*ep^2*G[1, u]*G[-u, 0, v]*Zeta[3])/3 - 
 (48*as^3*G[-u, 1 - u, v]*Zeta[3])/ep + 24*as^2*ep*G[-u, 1 - u, v]*Zeta[3] - 
 (14*as*ep^3*G[-u, 1 - u, v]*Zeta[3])/3 + 40*as^3*G[0, u]*G[-u, 1 - u, v]*
  Zeta[3] - (28*as^2*ep^2*G[0, u]*G[-u, 1 - u, v]*Zeta[3])/3 + 
 80*as^3*G[1, u]*G[-u, 1 - u, v]*Zeta[3] - 
 (104*as^2*ep^2*G[1, u]*G[-u, 1 - u, v]*Zeta[3])/3 + 
 (14*as*ep^4*G[1, u]*G[-u, 1 - u, v]*Zeta[3])/3 - 
 112*as^3*G[1, u]*G[-u, -u, v]*Zeta[3] + 40*as^2*ep^2*G[1, u]*G[-u, -u, v]*
  Zeta[3] - 79*as^3*G[0, 0, 0, u]*Zeta[3] + 24*as^2*ep^2*G[0, 0, 0, u]*
  Zeta[3] - (7*as*ep^4*G[0, 0, 0, u]*Zeta[3])/3 - 
 79*as^3*G[0, 0, 0, v]*Zeta[3] + 24*as^2*ep^2*G[0, 0, 0, v]*Zeta[3] - 
 (7*as*ep^4*G[0, 0, 0, v]*Zeta[3])/3 - 17*as^3*G[0, 0, 1, u]*Zeta[3] + 
 (22*as^2*ep^2*G[0, 0, 1, u]*Zeta[3])/3 - (7*as*ep^4*G[0, 0, 1, u]*Zeta[3])/
  3 + 8*as^3*G[0, 0, 1, v]*Zeta[3] - 6*as^2*ep^2*G[0, 0, 1, v]*Zeta[3] + 
 19*as^3*G[0, 0, 1 - u, v]*Zeta[3] - 8*as^2*ep^2*G[0, 0, 1 - u, v]*Zeta[3] - 
 (7*as*ep^4*G[0, 0, 1 - u, v]*Zeta[3])/3 + 33*as^3*G[0, 1, 0, u]*Zeta[3] - 
 (56*as^2*ep^2*G[0, 1, 0, u]*Zeta[3])/3 + (7*as*ep^4*G[0, 1, 0, u]*Zeta[3])/
  3 + 172*as^3*G[0, 1, 0, v]*Zeta[3] - (196*as^2*ep^2*G[0, 1, 0, v]*Zeta[3])/
  3 + (14*as*ep^4*G[0, 1, 0, v]*Zeta[3])/3 + 27*as^3*G[0, 1, 1, u]*Zeta[3] - 
 (38*as^2*ep^2*G[0, 1, 1, u]*Zeta[3])/3 + (7*as*ep^4*G[0, 1, 1, u]*Zeta[3])/
  3 + 48*as^3*G[0, 1, 1, v]*Zeta[3] - 12*as^2*ep^2*G[0, 1, 1, v]*Zeta[3] - 
 76*as^3*G[0, 1, 1 - u, v]*Zeta[3] + 22*as^2*ep^2*G[0, 1, 1 - u, v]*Zeta[3] - 
 179*as^3*G[0, 1 - u, 0, v]*Zeta[3] + 56*as^2*ep^2*G[0, 1 - u, 0, v]*
  Zeta[3] - (7*as*ep^4*G[0, 1 - u, 0, v]*Zeta[3])/3 - 
 16*as^3*G[0, 1 - u, 1, v]*Zeta[3] + 4*as^2*ep^2*G[0, 1 - u, 1, v]*Zeta[3] - 
 9*as^3*G[0, 1 - u, 1 - u, v]*Zeta[3] + 8*as^2*ep^2*G[0, 1 - u, 1 - u, v]*
  Zeta[3] - (7*as*ep^4*G[0, 1 - u, 1 - u, v]*Zeta[3])/3 + 
 36*as^3*G[0, -u, 1 - u, v]*Zeta[3] - 
 (28*as^2*ep^2*G[0, -u, 1 - u, v]*Zeta[3])/3 + 
 17*as^3*G[1, 0, 0, u]*Zeta[3] - (44*as^2*ep^2*G[1, 0, 0, u]*Zeta[3])/3 + 
 (7*as*ep^4*G[1, 0, 0, u]*Zeta[3])/3 + 106*as^3*G[1, 0, 0, v]*Zeta[3] - 
 (110*as^2*ep^2*G[1, 0, 0, v]*Zeta[3])/3 + (14*as*ep^4*G[1, 0, 0, v]*Zeta[3])/
  3 + 29*as^3*G[1, 0, 1, u]*Zeta[3] - (44*as^2*ep^2*G[1, 0, 1, u]*Zeta[3])/
  3 + (7*as*ep^4*G[1, 0, 1, u]*Zeta[3])/3 - 94*as^3*G[1, 0, 1, v]*Zeta[3] + 
 32*as^2*ep^2*G[1, 0, 1, v]*Zeta[3] + 18*as^3*G[1, 0, 1 - u, v]*Zeta[3] - 
 (10*as^2*ep^2*G[1, 0, 1 - u, v]*Zeta[3])/3 - 23*as^3*G[1, 1, 0, u]*Zeta[3] + 
 (28*as^2*ep^2*G[1, 1, 0, u]*Zeta[3])/3 - (7*as*ep^4*G[1, 1, 0, u]*Zeta[3])/
  3 - 76*as^3*G[1, 1, 0, v]*Zeta[3] + 28*as^2*ep^2*G[1, 1, 0, v]*Zeta[3] - 
 43*as^3*G[1, 1, 1, u]*Zeta[3] + 20*as^2*ep^2*G[1, 1, 1, u]*Zeta[3] - 
 (7*as*ep^4*G[1, 1, 1, u]*Zeta[3])/3 + 16*as^3*G[1, 1, 1, v]*Zeta[3] - 
 8*as^2*ep^2*G[1, 1, 1, v]*Zeta[3] + 36*as^3*G[1, 1, 1 - u, v]*Zeta[3] - 
 12*as^2*ep^2*G[1, 1, 1 - u, v]*Zeta[3] - 30*as^3*G[1, 1 - u, 0, v]*Zeta[3] + 
 (32*as^2*ep^2*G[1, 1 - u, 0, v]*Zeta[3])/3 + 
 72*as^3*G[1, 1 - u, 1, v]*Zeta[3] - 22*as^2*ep^2*G[1, 1 - u, 1, v]*Zeta[3] - 
 58*as^3*G[1, 1 - u, 1 - u, v]*Zeta[3] + 12*as^2*ep^2*G[1, 1 - u, 1 - u, v]*
  Zeta[3] - 89*as^3*G[1 - u, 0, 0, v]*Zeta[3] + 
 22*as^2*ep^2*G[1 - u, 0, 0, v]*Zeta[3] - 
 (7*as*ep^4*G[1 - u, 0, 0, v]*Zeta[3])/3 + 32*as^3*G[1 - u, 0, 1, v]*
  Zeta[3] - 10*as^2*ep^2*G[1 - u, 0, 1, v]*Zeta[3] - 
 159*as^3*G[1 - u, 0, 1 - u, v]*Zeta[3] + 52*as^2*ep^2*G[1 - u, 0, 1 - u, v]*
  Zeta[3] - (7*as*ep^4*G[1 - u, 0, 1 - u, v]*Zeta[3])/3 + 
 (14*as^2*ep^2*G[1 - u, 1, 0, v]*Zeta[3])/3 + 
 4*as^3*G[1 - u, 1, 1, v]*Zeta[3] + 92*as^3*G[1 - u, 1, 1 - u, v]*Zeta[3] - 
 32*as^2*ep^2*G[1 - u, 1, 1 - u, v]*Zeta[3] + 83*as^3*G[1 - u, 1 - u, 0, v]*
  Zeta[3] - 34*as^2*ep^2*G[1 - u, 1 - u, 0, v]*Zeta[3] - 
 (7*as*ep^4*G[1 - u, 1 - u, 0, v]*Zeta[3])/3 - 
 150*as^3*G[1 - u, 1 - u, 1, v]*Zeta[3] + 54*as^2*ep^2*G[1 - u, 1 - u, 1, v]*
  Zeta[3] - 55*as^3*G[1 - u, 1 - u, 1 - u, v]*Zeta[3] + 
 28*as^2*ep^2*G[1 - u, 1 - u, 1 - u, v]*Zeta[3] - 
 (7*as*ep^4*G[1 - u, 1 - u, 1 - u, v]*Zeta[3])/3 + 
 232*as^3*G[1 - u, -u, 1 - u, v]*Zeta[3] - 
 (256*as^2*ep^2*G[1 - u, -u, 1 - u, v]*Zeta[3])/3 + 
 (14*as*ep^4*G[1 - u, -u, 1 - u, v]*Zeta[3])/3 - 
 4*as^3*G[-u, 0, 1, v]*Zeta[3] + 36*as^3*G[-u, 0, 1 - u, v]*Zeta[3] - 
 (28*as^2*ep^2*G[-u, 0, 1 - u, v]*Zeta[3])/3 + 
 40*as^3*G[-u, 1 - u, 0, v]*Zeta[3] - 
 (28*as^2*ep^2*G[-u, 1 - u, 0, v]*Zeta[3])/3 - 
 4*as^3*G[-u, 1 - u, 1, v]*Zeta[3] + 84*as^3*G[-u, 1 - u, 1 - u, v]*Zeta[3] - 
 (104*as^2*ep^2*G[-u, 1 - u, 1 - u, v]*Zeta[3])/3 + 
 (14*as*ep^4*G[-u, 1 - u, 1 - u, v]*Zeta[3])/3 - 
 112*as^3*G[-u, -u, 1 - u, v]*Zeta[3] + 40*as^2*ep^2*G[-u, -u, 1 - u, v]*
  Zeta[3] + 39*as^2*Log[Q2]*Zeta[3] - (81*as^3*Log[Q2]*Zeta[3])/ep^2 - 
 7*as*ep^2*Log[Q2]*Zeta[3] + (81*as^3*G[0, u]*Log[Q2]*Zeta[3])/ep - 
 26*as^2*ep*G[0, u]*Log[Q2]*Zeta[3] + (7*as*ep^3*G[0, u]*Log[Q2]*Zeta[3])/3 + 
 (81*as^3*G[0, v]*Log[Q2]*Zeta[3])/ep - 26*as^2*ep*G[0, v]*Log[Q2]*Zeta[3] + 
 (7*as*ep^3*G[0, v]*Log[Q2]*Zeta[3])/3 - 129*as^3*G[0, u]*G[0, v]*Log[Q2]*
  Zeta[3] + (100*as^2*ep^2*G[0, u]*G[0, v]*Log[Q2]*Zeta[3])/3 - 
 (7*as*ep^4*G[0, u]*G[0, v]*Log[Q2]*Zeta[3])/3 + 
 (81*as^3*G[1, u]*Log[Q2]*Zeta[3])/ep - 26*as^2*ep*G[1, u]*Log[Q2]*Zeta[3] + 
 (7*as*ep^3*G[1, u]*Log[Q2]*Zeta[3])/3 - 129*as^3*G[0, v]*G[1, u]*Log[Q2]*
  Zeta[3] + (100*as^2*ep^2*G[0, v]*G[1, u]*Log[Q2]*Zeta[3])/3 - 
 (7*as*ep^4*G[0, v]*G[1, u]*Log[Q2]*Zeta[3])/3 + 
 72*as^3*G[0, u]*G[1, v]*Log[Q2]*Zeta[3] - 16*as^2*ep^2*G[0, u]*G[1, v]*
  Log[Q2]*Zeta[3] - 72*as^3*G[1, u]*G[1, v]*Log[Q2]*Zeta[3] + 
 16*as^2*ep^2*G[1, u]*G[1, v]*Log[Q2]*Zeta[3] + 
 (81*as^3*G[1 - u, v]*Log[Q2]*Zeta[3])/ep - 26*as^2*ep*G[1 - u, v]*Log[Q2]*
  Zeta[3] + (7*as*ep^3*G[1 - u, v]*Log[Q2]*Zeta[3])/3 - 
 201*as^3*G[0, u]*G[1 - u, v]*Log[Q2]*Zeta[3] + 
 (148*as^2*ep^2*G[0, u]*G[1 - u, v]*Log[Q2]*Zeta[3])/3 - 
 (7*as*ep^4*G[0, u]*G[1 - u, v]*Log[Q2]*Zeta[3])/3 - 
 21*as^3*G[1, u]*G[1 - u, v]*Log[Q2]*Zeta[3] + 
 (28*as^2*ep^2*G[1, u]*G[1 - u, v]*Log[Q2]*Zeta[3])/3 - 
 (7*as*ep^4*G[1, u]*G[1 - u, v]*Log[Q2]*Zeta[3])/3 + 
 144*as^3*G[1, u]*G[-u, v]*Log[Q2]*Zeta[3] - 48*as^2*ep^2*G[1, u]*G[-u, v]*
  Log[Q2]*Zeta[3] + (14*as*ep^4*G[1, u]*G[-u, v]*Log[Q2]*Zeta[3])/3 - 
 129*as^3*G[0, 0, u]*Log[Q2]*Zeta[3] + 
 (100*as^2*ep^2*G[0, 0, u]*Log[Q2]*Zeta[3])/3 - 
 (7*as*ep^4*G[0, 0, u]*Log[Q2]*Zeta[3])/3 - 129*as^3*G[0, 0, v]*Log[Q2]*
  Zeta[3] + (100*as^2*ep^2*G[0, 0, v]*Log[Q2]*Zeta[3])/3 - 
 (7*as*ep^4*G[0, 0, v]*Log[Q2]*Zeta[3])/3 - 3*as^3*G[0, 1, u]*Log[Q2]*
  Zeta[3] - (32*as^2*ep^2*G[0, 1, u]*Log[Q2]*Zeta[3])/3 + 
 (7*as*ep^4*G[0, 1, u]*Log[Q2]*Zeta[3])/3 - 54*as^3*G[0, 1, v]*Log[Q2]*
  Zeta[3] + 12*as^2*ep^2*G[0, 1, v]*Log[Q2]*Zeta[3] - 
 93*as^3*G[0, 1 - u, v]*Log[Q2]*Zeta[3] + 
 (76*as^2*ep^2*G[0, 1 - u, v]*Log[Q2]*Zeta[3])/3 - 
 (7*as*ep^4*G[0, 1 - u, v]*Log[Q2]*Zeta[3])/3 - 
 39*as^3*G[1, 0, u]*Log[Q2]*Zeta[3] - 
 (8*as^2*ep^2*G[1, 0, u]*Log[Q2]*Zeta[3])/3 + 
 (7*as*ep^4*G[1, 0, u]*Log[Q2]*Zeta[3])/3 + 162*as^3*G[1, 0, v]*Log[Q2]*
  Zeta[3] - 52*as^2*ep^2*G[1, 0, v]*Log[Q2]*Zeta[3] + 
 (14*as*ep^4*G[1, 0, v]*Log[Q2]*Zeta[3])/3 - 57*as^3*G[1, 1, u]*Log[Q2]*
  Zeta[3] + (52*as^2*ep^2*G[1, 1, u]*Log[Q2]*Zeta[3])/3 - 
 (7*as*ep^4*G[1, 1, u]*Log[Q2]*Zeta[3])/3 + 36*as^3*G[1, 1, v]*Log[Q2]*
  Zeta[3] - 8*as^2*ep^2*G[1, 1, v]*Log[Q2]*Zeta[3] - 
 72*as^3*G[1, 1 - u, v]*Log[Q2]*Zeta[3] + 16*as^2*ep^2*G[1, 1 - u, v]*Log[Q2]*
  Zeta[3] - 201*as^3*G[1 - u, 0, v]*Log[Q2]*Zeta[3] + 
 (148*as^2*ep^2*G[1 - u, 0, v]*Log[Q2]*Zeta[3])/3 - 
 (7*as*ep^4*G[1 - u, 0, v]*Log[Q2]*Zeta[3])/3 + 
 36*as^3*G[1 - u, 1, v]*Log[Q2]*Zeta[3] - 8*as^2*ep^2*G[1 - u, 1, v]*Log[Q2]*
  Zeta[3] - 57*as^3*G[1 - u, 1 - u, v]*Log[Q2]*Zeta[3] + 
 (52*as^2*ep^2*G[1 - u, 1 - u, v]*Log[Q2]*Zeta[3])/3 - 
 (7*as*ep^4*G[1 - u, 1 - u, v]*Log[Q2]*Zeta[3])/3 + 
 144*as^3*G[-u, 1 - u, v]*Log[Q2]*Zeta[3] - 48*as^2*ep^2*G[-u, 1 - u, v]*
  Log[Q2]*Zeta[3] + (14*as*ep^4*G[-u, 1 - u, v]*Log[Q2]*Zeta[3])/3 + 
 (243*as^3*Log[Q2]^2*Zeta[3])/(2*ep) - 39*as^2*ep*Log[Q2]^2*Zeta[3] + 
 (7*as*ep^3*Log[Q2]^2*Zeta[3])/2 - (243*as^3*G[0, u]*Log[Q2]^2*Zeta[3])/2 + 
 26*as^2*ep^2*G[0, u]*Log[Q2]^2*Zeta[3] - 
 (7*as*ep^4*G[0, u]*Log[Q2]^2*Zeta[3])/6 - 
 (243*as^3*G[0, v]*Log[Q2]^2*Zeta[3])/2 + 26*as^2*ep^2*G[0, v]*Log[Q2]^2*
  Zeta[3] - (7*as*ep^4*G[0, v]*Log[Q2]^2*Zeta[3])/6 - 
 (243*as^3*G[1, u]*Log[Q2]^2*Zeta[3])/2 + 26*as^2*ep^2*G[1, u]*Log[Q2]^2*
  Zeta[3] - (7*as*ep^4*G[1, u]*Log[Q2]^2*Zeta[3])/6 - 
 (243*as^3*G[1 - u, v]*Log[Q2]^2*Zeta[3])/2 + 
 26*as^2*ep^2*G[1 - u, v]*Log[Q2]^2*Zeta[3] - 
 (7*as*ep^4*G[1 - u, v]*Log[Q2]^2*Zeta[3])/6 - 
 (243*as^3*Log[Q2]^3*Zeta[3])/2 + 26*as^2*ep^2*Log[Q2]^3*Zeta[3] - 
 (7*as*ep^4*Log[Q2]^3*Zeta[3])/6 - (29*as^3*Z[2]*Zeta[3])/(3*ep) + 
 (13*as^2*ep*Z[2]*Zeta[3])/2 - (7*as*ep^3*Z[2]*Zeta[3])/6 - 
 (7*as^3*G[0, u]*Z[2]*Zeta[3])/3 + (7*as^2*ep^2*G[0, u]*Z[2]*Zeta[3])/3 - 
 (7*as*ep^4*G[0, u]*Z[2]*Zeta[3])/6 - (7*as^3*G[0, v]*Z[2]*Zeta[3])/3 + 
 (7*as^2*ep^2*G[0, v]*Z[2]*Zeta[3])/3 - (7*as*ep^4*G[0, v]*Z[2]*Zeta[3])/6 - 
 (43*as^3*G[1, u]*Z[2]*Zeta[3])/3 - (5*as^2*ep^2*G[1, u]*Z[2]*Zeta[3])/3 + 
 (7*as*ep^4*G[1, u]*Z[2]*Zeta[3])/2 + 12*as^3*G[1, v]*Z[2]*Zeta[3] - 
 4*as^2*ep^2*G[1, v]*Z[2]*Zeta[3] - (79*as^3*G[1 - u, v]*Z[2]*Zeta[3])/3 + 
 (7*as^2*ep^2*G[1 - u, v]*Z[2]*Zeta[3])/3 + 
 (7*as*ep^4*G[1 - u, v]*Z[2]*Zeta[3])/2 + 29*as^3*Log[Q2]*Z[2]*Zeta[3] - 
 13*as^2*ep^2*Log[Q2]*Z[2]*Zeta[3] + (7*as*ep^4*Log[Q2]*Z[2]*Zeta[3])/6 - 
 (3715*as^3*Zeta[3]^2)/12 + (221*as^2*ep^2*Zeta[3]^2)/2 - 
 (49*as*ep^4*Zeta[3]^2)/6 + (71*as^3*Zeta[5])/(5*ep) - 
 (353*as^2*ep*Zeta[5])/10 + (93*as*ep^3*Zeta[5])/5 - 
 (831*as^3*G[0, u]*Zeta[5])/5 + (371*as^2*ep^2*G[0, u]*Zeta[5])/5 - 
 (31*as*ep^4*G[0, u]*Zeta[5])/5 - (831*as^3*G[0, v]*Zeta[5])/5 + 
 (371*as^2*ep^2*G[0, v]*Zeta[5])/5 - (31*as*ep^4*G[0, v]*Zeta[5])/5 - 
 (1026*as^3*G[1, u]*Zeta[5])/5 + (436*as^2*ep^2*G[1, u]*Zeta[5])/5 - 
 (31*as*ep^4*G[1, u]*Zeta[5])/5 + 531*as^3*G[1, v]*Zeta[5] - 
 177*as^2*ep^2*G[1, v]*Zeta[5] - (3681*as^3*G[1 - u, v]*Zeta[5])/5 + 
 (1321*as^2*ep^2*G[1 - u, v]*Zeta[5])/5 - (31*as*ep^4*G[1 - u, v]*Zeta[5])/
  5 - (213*as^3*Log[Q2]*Zeta[5])/5 + (353*as^2*ep^2*Log[Q2]*Zeta[5])/5 - 
 (93*as*ep^4*Log[Q2]*Zeta[5])/5


==> anc/FF2_LC_Finite.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
1 - as*G[0, u]*G[0, v] - as*G[0, v]*G[1, u] - as*G[0, u]*G[1 - u, v] - 
 as*G[1, u]*G[1 - u, v] + 2*as*G[1, u]*G[-u, v] - as*G[0, 0, u] - 
 as*G[0, 0, v] + 3*as^2*G[0, 0, u]*G[0, 0, v] + as*G[0, 1, u] + 
 as^2*G[0, 0, v]*G[0, 1, u] - as*G[0, 1 - u, v] + 
 3*as^2*G[0, 0, u]*G[0, 1 - u, v] + as^2*G[0, 1, u]*G[0, 1 - u, v] - 
 2*as^2*G[0, 1, u]*G[0, -u, v] + as*G[1, 0, u] + as^2*G[0, 0, v]*G[1, 0, u] + 
 as^2*G[0, 1 - u, v]*G[1, 0, u] - 2*as^2*G[0, -u, v]*G[1, 0, u] + 
 2*as*G[1, 0, v] - 2*as^2*G[0, 0, u]*G[1, 0, v] + 
 2*as^2*G[0, 1, u]*G[1, 0, v] + 2*as^2*G[1, 0, u]*G[1, 0, v] - 
 as*G[1, 1, u] + 3*as^2*G[0, 0, v]*G[1, 1, u] + 
 3*as^2*G[0, 1 - u, v]*G[1, 1, u] - 4*as^2*G[0, -u, v]*G[1, 1, u] - 
 2*as^2*G[1, 0, v]*G[1, 1, u] - as*G[1 - u, 0, v] + 
 3*as^2*G[0, 0, u]*G[1 - u, 0, v] - 3*as^2*G[0, 1, u]*G[1 - u, 0, v] - 
 3*as^2*G[1, 0, u]*G[1 - u, 0, v] + 3*as^2*G[1, 1, u]*G[1 - u, 0, v] - 
 as*G[1 - u, 1 - u, v] + 3*as^2*G[0, 0, u]*G[1 - u, 1 - u, v] - 
 3*as^2*G[0, 1, u]*G[1 - u, 1 - u, v] + 5*as^2*G[1, 0, u]*
  G[1 - u, 1 - u, v] + 3*as^2*G[1, 1, u]*G[1 - u, 1 - u, v] + 
 6*as^2*G[0, 1, u]*G[1 - u, -u, v] - 2*as^2*G[1, 0, u]*G[1 - u, -u, v] - 
 4*as^2*G[1, 1, u]*G[1 - u, -u, v] + 2*as^2*G[0, 1, u]*G[-u, 0, v] + 
 2*as^2*G[1, 0, u]*G[-u, 0, v] - 4*as^2*G[1, 1, u]*G[-u, 0, v] + 
 2*as*G[-u, 1 - u, v] - 2*as^2*G[0, 0, u]*G[-u, 1 - u, v] + 
 4*as^2*G[0, 1, u]*G[-u, 1 - u, v] - 4*as^2*G[1, 0, u]*G[-u, 1 - u, v] - 
 6*as^2*G[1, 1, u]*G[-u, 1 - u, v] - 8*as^2*G[0, 1, u]*G[-u, -u, v] + 
 8*as^2*G[1, 1, u]*G[-u, -u, v] + 3*as^2*G[0, v]*G[0, 0, 0, u] + 
 3*as^2*G[1 - u, v]*G[0, 0, 0, u] + 3*as^2*G[0, u]*G[0, 0, 0, v] + 
 3*as^2*G[1, u]*G[0, 0, 0, v] - 15*as^3*G[0, 0, 0, u]*G[0, 0, 0, v] - 
 as^2*G[0, v]*G[0, 0, 1, u] + 7*as^2*G[1 - u, v]*G[0, 0, 1, u] - 
 10*as^2*G[-u, v]*G[0, 0, 1, u] - 3*as^3*G[0, 0, 0, v]*G[0, 0, 1, u] - 
 6*as^3*G[0, 0, 1, u]*G[0, 0, 1, v] - as^2*G[0, u]*G[0, 0, 1 - u, v] + 
 3*as^2*G[1, u]*G[0, 0, 1 - u, v] - 3*as^3*G[0, 0, 0, u]*G[0, 0, 1 - u, v] - 
 as^3*G[0, 0, 1, u]*G[0, 0, 1 - u, v] + 2*as^2*G[1, u]*G[0, 0, -u, v] - 
 6*as^3*G[0, 0, 1, u]*G[0, 0, -u, v] - as^2*G[0, v]*G[0, 1, 0, u] - 
 as^2*G[1 - u, v]*G[0, 1, 0, u] - 2*as^2*G[-u, v]*G[0, 1, 0, u] - 
 3*as^3*G[0, 0, 0, v]*G[0, 1, 0, u] + 6*as^3*G[0, 0, 1, v]*G[0, 1, 0, u] - 
 11*as^3*G[0, 0, 1 - u, v]*G[0, 1, 0, u] + 4*as^3*G[0, 0, -u, v]*
  G[0, 1, 0, u] - 2*as^2*G[0, u]*G[0, 1, 0, v] - 
 2*as^2*G[1, u]*G[0, 1, 0, v] + 6*as^3*G[0, 0, 0, u]*G[0, 1, 0, v] - 
 6*as^3*G[0, 0, 1, u]*G[0, 1, 0, v] + 2*as^3*G[0, 1, 0, u]*G[0, 1, 0, v] - 
 as^2*G[0, v]*G[0, 1, 1, u] - as^2*G[1 - u, v]*G[0, 1, 1, u] + 
 4*as^2*G[-u, v]*G[0, 1, 1, u] - 3*as^3*G[0, 0, 0, v]*G[0, 1, 1, u] + 
 3*as^3*G[0, 0, 1 - u, v]*G[0, 1, 1, u] + 14*as^3*G[0, 0, -u, v]*
  G[0, 1, 1, u] - 2*as^3*G[0, 1, 0, v]*G[0, 1, 1, u] + 
 8*as^3*G[0, 0, 1, u]*G[0, 1, 1, v] - 8*as^3*G[0, 1, 0, u]*G[0, 1, 1, v] - 
 4*as^3*G[0, 1, 1, u]*G[0, 1, 1 - u, v] - as^2*G[0, u]*G[0, 1 - u, 0, v] + 
 3*as^2*G[1, u]*G[0, 1 - u, 0, v] - 3*as^3*G[0, 0, 0, u]*G[0, 1 - u, 0, v] + 
 5*as^3*G[0, 0, 1, u]*G[0, 1 - u, 0, v] - 3*as^3*G[0, 1, 0, u]*
  G[0, 1 - u, 0, v] + 9*as^3*G[0, 1, 1, u]*G[0, 1 - u, 0, v] + 
 2*as^3*G[0, 0, 1, u]*G[0, 1 - u, 1, v] + 2*as^3*G[0, 1, 0, u]*
  G[0, 1 - u, 1, v] + 3*as^2*G[0, u]*G[0, 1 - u, 1 - u, v] + 
 3*as^2*G[1, u]*G[0, 1 - u, 1 - u, v] - 15*as^3*G[0, 0, 0, u]*
  G[0, 1 - u, 1 - u, v] - 13*as^3*G[0, 0, 1, u]*G[0, 1 - u, 1 - u, v] - 
 3*as^3*G[0, 1, 0, u]*G[0, 1 - u, 1 - u, v] + 
 3*as^3*G[0, 1, 1, u]*G[0, 1 - u, 1 - u, v] - 
 2*as^2*G[1, u]*G[0, 1 - u, -u, v] - 2*as^3*G[0, 0, 1, u]*
  G[0, 1 - u, -u, v] - 10*as^3*G[0, 1, 1, u]*G[0, 1 - u, -u, v] + 
 2*as^2*G[1, u]*G[0, -u, 0, v] - 14*as^3*G[0, 0, 1, u]*G[0, -u, 0, v] - 
 6*as^3*G[0, 1, 0, u]*G[0, -u, 0, v] + 4*as^3*G[0, 1, 1, u]*G[0, -u, 0, v] - 
 2*as^2*G[0, u]*G[0, -u, 1 - u, v] - 4*as^2*G[1, u]*G[0, -u, 1 - u, v] + 
 6*as^3*G[0, 0, 0, u]*G[0, -u, 1 - u, v] + 4*as^3*G[0, 0, 1, u]*
  G[0, -u, 1 - u, v] + 4*as^3*G[0, 1, 0, u]*G[0, -u, 1 - u, v] - 
 6*as^3*G[0, 1, 1, u]*G[0, -u, 1 - u, v] + 16*as^3*G[0, 0, 1, u]*
  G[0, -u, -u, v] + 8*as^3*G[0, 1, 0, u]*G[0, -u, -u, v] + 
 8*as^3*G[0, 1, 1, u]*G[0, -u, -u, v] - as^2*G[0, v]*G[1, 0, 0, u] - 
 as^2*G[1 - u, v]*G[1, 0, 0, u] - 2*as^2*G[-u, v]*G[1, 0, 0, u] - 
 3*as^3*G[0, 0, 0, v]*G[1, 0, 0, u] - 13*as^3*G[0, 0, 1 - u, v]*
  G[1, 0, 0, u] - 2*as^3*G[0, 1, 0, v]*G[1, 0, 0, u] + 
 4*as^3*G[0, 1, 1 - u, v]*G[1, 0, 0, u] - 3*as^3*G[0, 1 - u, 0, v]*
  G[1, 0, 0, u] - 9*as^3*G[0, 1 - u, 1 - u, v]*G[1, 0, 0, u] + 
 4*as^3*G[0, 1 - u, -u, v]*G[1, 0, 0, u] - 6*as^3*G[0, -u, 0, v]*
  G[1, 0, 0, u] + 12*as^3*G[0, -u, 1 - u, v]*G[1, 0, 0, u] - 
 4*as^2*G[0, u]*G[1, 0, 0, v] - 4*as^2*G[1, u]*G[1, 0, 0, v] + 
 12*as^3*G[0, 0, 0, u]*G[1, 0, 0, v] - 4*as^3*G[0, 0, 1, u]*G[1, 0, 0, v] - 
 4*as^3*G[0, 1, 0, u]*G[1, 0, 0, v] - 4*as^3*G[0, 1, 1, u]*G[1, 0, 0, v] - 
 4*as^3*G[1, 0, 0, u]*G[1, 0, 0, v] - as^2*G[0, v]*G[1, 0, 1, u] - 
 as^2*G[1 - u, v]*G[1, 0, 1, u] + 4*as^2*G[-u, v]*G[1, 0, 1, u] - 
 3*as^3*G[0, 0, 0, v]*G[1, 0, 1, u] + 6*as^3*G[0, 0, 1, v]*G[1, 0, 1, u] - 
 as^3*G[0, 0, 1 - u, v]*G[1, 0, 1, u] + 12*as^3*G[0, 0, -u, v]*
  G[1, 0, 1, u] + 2*as^3*G[0, 1, 0, v]*G[1, 0, 1, u] - 
 8*as^3*G[0, 1, 1, v]*G[1, 0, 1, u] + 9*as^3*G[0, 1 - u, 0, v]*
  G[1, 0, 1, u] - 2*as^3*G[0, 1 - u, 1, v]*G[1, 0, 1, u] - 
 as^3*G[0, 1 - u, 1 - u, v]*G[1, 0, 1, u] - 4*as^3*G[0, 1 - u, -u, v]*
  G[1, 0, 1, u] + 4*as^3*G[0, -u, 0, v]*G[1, 0, 1, u] + 
 2*as^3*G[0, -u, 1 - u, v]*G[1, 0, 1, u] - 4*as^3*G[1, 0, 0, v]*
  G[1, 0, 1, u] + 6*as^3*G[0, 0, 1, u]*G[1, 0, 1, v] - 
 6*as^3*G[0, 1, 0, u]*G[1, 0, 1, v] - 6*as^3*G[1, 0, 1, u]*G[1, 0, 1, v] + 
 2*as^2*G[0, u]*G[1, 0, 1 - u, v] - 2*as^2*G[1, u]*G[1, 0, 1 - u, v] - 
 6*as^3*G[0, 0, 0, u]*G[1, 0, 1 - u, v] + 4*as^3*G[0, 0, 1, u]*
  G[1, 0, 1 - u, v] + 6*as^3*G[0, 1, 0, u]*G[1, 0, 1 - u, v] - 
 8*as^3*G[0, 1, 1, u]*G[1, 0, 1 - u, v] + 8*as^3*G[1, 0, 0, u]*
  G[1, 0, 1 - u, v] - 4*as^3*G[1, 0, 1, u]*G[1, 0, 1 - u, v] - 
 2*as^3*G[0, 1, 0, u]*G[1, 0, -u, v] - 2*as^3*G[0, 1, 1, u]*G[1, 0, -u, v] + 
 2*as^3*G[1, 0, 0, u]*G[1, 0, -u, v] - as^2*G[0, v]*G[1, 1, 0, u] + 
 7*as^2*G[1 - u, v]*G[1, 1, 0, u] - 4*as^2*G[-u, v]*G[1, 1, 0, u] - 
 3*as^3*G[0, 0, 0, v]*G[1, 1, 0, u] - 6*as^3*G[0, 0, 1, v]*G[1, 1, 0, u] + 
 9*as^3*G[0, 0, 1 - u, v]*G[1, 1, 0, u] + 2*as^3*G[0, 0, -u, v]*
  G[1, 1, 0, u] - 6*as^3*G[0, 1, 0, v]*G[1, 1, 0, u] + 
 8*as^3*G[0, 1, 1, v]*G[1, 1, 0, u] + 17*as^3*G[0, 1 - u, 0, v]*
  G[1, 1, 0, u] - 2*as^3*G[0, 1 - u, 1, v]*G[1, 1, 0, u] - 
 27*as^3*G[0, 1 - u, 1 - u, v]*G[1, 1, 0, u] + 
 10*as^3*G[0, 1 - u, -u, v]*G[1, 1, 0, u] - 4*as^3*G[0, -u, 0, v]*
  G[1, 1, 0, u] + 18*as^3*G[0, -u, 1 - u, v]*G[1, 1, 0, u] - 
 8*as^3*G[0, -u, -u, v]*G[1, 1, 0, u] - 4*as^3*G[1, 0, 0, v]*G[1, 1, 0, u] + 
 6*as^3*G[1, 0, 1, v]*G[1, 1, 0, u] - 6*as^3*G[1, 0, 1 - u, v]*
  G[1, 1, 0, u] + 2*as^3*G[1, 0, -u, v]*G[1, 1, 0, u] + 
 4*as^3*G[0, 0, 1, u]*G[1, 1, 0, v] - 4*as^3*G[0, 1, 0, u]*G[1, 1, 0, v] - 
 4*as^3*G[1, 0, 1, u]*G[1, 1, 0, v] + 4*as^3*G[1, 1, 0, u]*G[1, 1, 0, v] + 
 3*as^2*G[0, v]*G[1, 1, 1, u] + 3*as^2*G[1 - u, v]*G[1, 1, 1, u] - 
 6*as^2*G[-u, v]*G[1, 1, 1, u] - 15*as^3*G[0, 0, 0, v]*G[1, 1, 1, u] - 
 15*as^3*G[0, 0, 1 - u, v]*G[1, 1, 1, u] + 6*as^3*G[0, 0, -u, v]*
  G[1, 1, 1, u] + 6*as^3*G[0, 1, 0, v]*G[1, 1, 1, u] - 
 15*as^3*G[0, 1 - u, 0, v]*G[1, 1, 1, u] - 15*as^3*G[0, 1 - u, 1 - u, v]*
  G[1, 1, 1, u] + 18*as^3*G[0, 1 - u, -u, v]*G[1, 1, 1, u] + 
 6*as^3*G[0, -u, 0, v]*G[1, 1, 1, u] + 24*as^3*G[0, -u, 1 - u, v]*
  G[1, 1, 1, u] - 24*as^3*G[0, -u, -u, v]*G[1, 1, 1, u] + 
 12*as^3*G[1, 0, 0, v]*G[1, 1, 1, u] + 6*as^3*G[1, 0, 1 - u, v]*
  G[1, 1, 1, u] - 8*as^3*G[0, 0, 1, u]*G[1, 1, 1, v] + 
 8*as^3*G[0, 1, 0, u]*G[1, 1, 1, v] + 8*as^3*G[1, 0, 1, u]*G[1, 1, 1, v] - 
 8*as^3*G[1, 1, 0, u]*G[1, 1, 1, v] + 4*as^3*G[0, 1, 1, u]*
  G[1, 1, 1 - u, v] - 4*as^3*G[1, 0, 0, u]*G[1, 1, 1 - u, v] + 
 2*as^2*G[0, u]*G[1, 1 - u, 0, v] - 2*as^2*G[1, u]*G[1, 1 - u, 0, v] - 
 6*as^3*G[0, 0, 0, u]*G[1, 1 - u, 0, v] + 6*as^3*G[0, 0, 1, u]*
  G[1, 1 - u, 0, v] + 6*as^3*G[0, 1, 0, u]*G[1, 1 - u, 0, v] - 
 6*as^3*G[0, 1, 1, u]*G[1, 1 - u, 0, v] + 6*as^3*G[1, 0, 0, u]*
  G[1, 1 - u, 0, v] - 6*as^3*G[1, 0, 1, u]*G[1, 1 - u, 0, v] - 
 6*as^3*G[1, 1, 0, u]*G[1, 1 - u, 0, v] + 6*as^3*G[1, 1, 1, u]*
  G[1, 1 - u, 0, v] - 2*as^3*G[0, 0, 1, u]*G[1, 1 - u, 1, v] - 
 2*as^3*G[0, 1, 0, u]*G[1, 1 - u, 1, v] + 2*as^3*G[1, 0, 1, u]*
  G[1, 1 - u, 1, v] + 2*as^3*G[1, 1, 0, u]*G[1, 1 - u, 1, v] + 
 2*as^3*G[0, 0, 1, u]*G[1, 1 - u, 1 - u, v] + 
 2*as^3*G[0, 1, 1, u]*G[1, 1 - u, 1 - u, v] - 
 2*as^3*G[1, 0, 0, u]*G[1, 1 - u, 1 - u, v] - 
 2*as^3*G[1, 0, 1, u]*G[1, 1 - u, 1 - u, v] - 
 2*as^3*G[0, 1, 0, u]*G[1, 1 - u, -u, v] - 2*as^3*G[0, 1, 1, u]*
  G[1, 1 - u, -u, v] + 2*as^3*G[1, 0, 0, u]*G[1, 1 - u, -u, v] + 
 2*as^3*G[1, 1, 0, u]*G[1, 1 - u, -u, v] + 3*as^2*G[0, u]*G[1 - u, 0, 0, v] + 
 3*as^2*G[1, u]*G[1 - u, 0, 0, v] - 15*as^3*G[0, 0, 0, u]*G[1 - u, 0, 0, v] - 
 3*as^3*G[0, 0, 1, u]*G[1 - u, 0, 0, v] + as^3*G[0, 1, 0, u]*
  G[1 - u, 0, 0, v] + as^3*G[0, 1, 1, u]*G[1 - u, 0, 0, v] + 
 as^3*G[1, 0, 0, u]*G[1 - u, 0, 0, v] + as^3*G[1, 0, 1, u]*
  G[1 - u, 0, 0, v] - 3*as^3*G[1, 1, 0, u]*G[1 - u, 0, 0, v] - 
 15*as^3*G[1, 1, 1, u]*G[1 - u, 0, 0, v] + 2*as^3*G[0, 0, 1, u]*
  G[1 - u, 0, 1, v] - 2*as^3*G[1, 0, 1, u]*G[1 - u, 0, 1, v] - 
 as^2*G[0, u]*G[1 - u, 0, 1 - u, v] + 3*as^2*G[1, u]*G[1 - u, 0, 1 - u, v] - 
 3*as^3*G[0, 0, 0, u]*G[1 - u, 0, 1 - u, v] - 
 7*as^3*G[0, 0, 1, u]*G[1 - u, 0, 1 - u, v] + 
 5*as^3*G[0, 1, 0, u]*G[1 - u, 0, 1 - u, v] + 
 17*as^3*G[0, 1, 1, u]*G[1 - u, 0, 1 - u, v] + 
 3*as^3*G[1, 0, 0, u]*G[1 - u, 0, 1 - u, v] + 
 11*as^3*G[1, 0, 1, u]*G[1 - u, 0, 1 - u, v] - 
 9*as^3*G[1, 1, 0, u]*G[1 - u, 0, 1 - u, v] - 
 15*as^3*G[1, 1, 1, u]*G[1 - u, 0, 1 - u, v] - 
 2*as^2*G[1, u]*G[1 - u, 0, -u, v] + 16*as^3*G[0, 0, 1, u]*
  G[1 - u, 0, -u, v] + 6*as^3*G[0, 1, 0, u]*G[1 - u, 0, -u, v] - 
 16*as^3*G[0, 1, 1, u]*G[1 - u, 0, -u, v] + 
 4*as^3*G[1, 0, 0, u]*G[1 - u, 0, -u, v] - 8*as^3*G[1, 0, 1, u]*
  G[1 - u, 0, -u, v] + 10*as^3*G[1, 1, 0, u]*G[1 - u, 0, -u, v] + 
 18*as^3*G[1, 1, 1, u]*G[1 - u, 0, -u, v] - 
 2*as^2*G[0, u]*G[1 - u, 1, 0, v] + 2*as^2*G[1, u]*G[1 - u, 1, 0, v] + 
 6*as^3*G[0, 0, 0, u]*G[1 - u, 1, 0, v] - 6*as^3*G[0, 0, 1, u]*
  G[1 - u, 1, 0, v] - 6*as^3*G[0, 1, 0, u]*G[1 - u, 1, 0, v] + 
 6*as^3*G[0, 1, 1, u]*G[1 - u, 1, 0, v] - 6*as^3*G[1, 0, 0, u]*
  G[1 - u, 1, 0, v] + 6*as^3*G[1, 0, 1, u]*G[1 - u, 1, 0, v] + 
 6*as^3*G[1, 1, 0, u]*G[1 - u, 1, 0, v] - 6*as^3*G[1, 1, 1, u]*
  G[1 - u, 1, 0, v] - as^2*G[0, u]*G[1 - u, 1 - u, 0, v] + 
 3*as^2*G[1, u]*G[1 - u, 1 - u, 0, v] - 3*as^3*G[0, 0, 0, u]*
  G[1 - u, 1 - u, 0, v] + as^3*G[0, 0, 1, u]*G[1 - u, 1 - u, 0, v] + 
 9*as^3*G[0, 1, 0, u]*G[1 - u, 1 - u, 0, v] + 
 9*as^3*G[0, 1, 1, u]*G[1 - u, 1 - u, 0, v] + 
 5*as^3*G[1, 0, 0, u]*G[1 - u, 1 - u, 0, v] + 
 9*as^3*G[1, 0, 1, u]*G[1 - u, 1 - u, 0, v] + 
 as^3*G[1, 1, 0, u]*G[1 - u, 1 - u, 0, v] - 15*as^3*G[1, 1, 1, u]*
  G[1 - u, 1 - u, 0, v] + 2*as^3*G[0, 0, 1, u]*G[1 - u, 1 - u, 1, v] - 
 2*as^3*G[1, 0, 1, u]*G[1 - u, 1 - u, 1, v] + 
 3*as^2*G[0, u]*G[1 - u, 1 - u, 1 - u, v] + 
 3*as^2*G[1, u]*G[1 - u, 1 - u, 1 - u, v] - 15*as^3*G[0, 0, 0, u]*
  G[1 - u, 1 - u, 1 - u, v] - 27*as^3*G[0, 0, 1, u]*
  G[1 - u, 1 - u, 1 - u, v] - 3*as^3*G[0, 1, 0, u]*
  G[1 - u, 1 - u, 1 - u, v] + 9*as^3*G[0, 1, 1, u]*
  G[1 - u, 1 - u, 1 - u, v] - 21*as^3*G[1, 0, 0, u]*
  G[1 - u, 1 - u, 1 - u, v] + 15*as^3*G[1, 0, 1, u]*
  G[1 - u, 1 - u, 1 - u, v] - 33*as^3*G[1, 1, 0, u]*
  G[1 - u, 1 - u, 1 - u, v] - 15*as^3*G[1, 1, 1, u]*
  G[1 - u, 1 - u, 1 - u, v] - 6*as^2*G[1, u]*G[1 - u, 1 - u, -u, v] + 
 40*as^3*G[0, 0, 1, u]*G[1 - u, 1 - u, -u, v] - 
 10*as^3*G[0, 1, 0, u]*G[1 - u, 1 - u, -u, v] - 
 28*as^3*G[0, 1, 1, u]*G[1 - u, 1 - u, -u, v] - 
 32*as^3*G[1, 0, 1, u]*G[1 - u, 1 - u, -u, v] + 
 26*as^3*G[1, 1, 0, u]*G[1 - u, 1 - u, -u, v] + 
 30*as^3*G[1, 1, 1, u]*G[1 - u, 1 - u, -u, v] - 
 2*as^2*G[1, u]*G[1 - u, -u, 0, v] + 6*as^3*G[0, 0, 1, u]*
  G[1 - u, -u, 0, v] + 2*as^3*G[0, 1, 0, u]*G[1 - u, -u, 0, v] - 
 8*as^3*G[0, 1, 1, u]*G[1 - u, -u, 0, v] + 2*as^3*G[1, 0, 0, u]*
  G[1 - u, -u, 0, v] - 4*as^3*G[1, 0, 1, u]*G[1 - u, -u, 0, v] + 
 18*as^3*G[1, 1, 1, u]*G[1 - u, -u, 0, v] - 
 2*as^2*G[0, u]*G[1 - u, -u, 1 - u, v] - 
 4*as^2*G[1, u]*G[1 - u, -u, 1 - u, v] + 6*as^3*G[0, 0, 0, u]*
  G[1 - u, -u, 1 - u, v] + 40*as^3*G[0, 0, 1, u]*G[1 - u, -u, 1 - u, v] - 
 12*as^3*G[0, 1, 0, u]*G[1 - u, -u, 1 - u, v] - 
 30*as^3*G[0, 1, 1, u]*G[1 - u, -u, 1 - u, v] - 
 4*as^3*G[1, 0, 0, u]*G[1 - u, -u, 1 - u, v] - 
 26*as^3*G[1, 0, 1, u]*G[1 - u, -u, 1 - u, v] + 
 42*as^3*G[1, 1, 0, u]*G[1 - u, -u, 1 - u, v] + 
 24*as^3*G[1, 1, 1, u]*G[1 - u, -u, 1 - u, v] + 
 8*as^2*G[1, u]*G[1 - u, -u, -u, v] - 80*as^3*G[0, 0, 1, u]*
  G[1 - u, -u, -u, v] + 56*as^3*G[0, 1, 1, u]*G[1 - u, -u, -u, v] + 
 48*as^3*G[1, 0, 1, u]*G[1 - u, -u, -u, v] - 
 32*as^3*G[1, 1, 0, u]*G[1 - u, -u, -u, v] - 
 48*as^3*G[1, 1, 1, u]*G[1 - u, -u, -u, v] - 2*as^2*G[1, u]*G[-u, 0, 0, v] + 
 6*as^3*G[0, 0, 1, u]*G[-u, 0, 0, v] + 2*as^3*G[0, 1, 0, u]*G[-u, 0, 0, v] + 
 2*as^3*G[1, 0, 0, u]*G[-u, 0, 0, v] + 4*as^3*G[1, 1, 0, u]*G[-u, 0, 0, v] + 
 18*as^3*G[1, 1, 1, u]*G[-u, 0, 0, v] - 2*as^3*G[0, 0, 1, u]*G[-u, 0, 1, v] + 
 2*as^3*G[1, 0, 1, u]*G[-u, 0, 1, v] + 2*as^2*G[0, u]*G[-u, 0, 1 - u, v] - 
 4*as^2*G[1, u]*G[-u, 0, 1 - u, v] - 6*as^3*G[0, 0, 0, u]*
  G[-u, 0, 1 - u, v] - 4*as^3*G[0, 1, 0, u]*G[-u, 0, 1 - u, v] - 
 18*as^3*G[0, 1, 1, u]*G[-u, 0, 1 - u, v] - 
 2*as^3*G[1, 0, 0, u]*G[-u, 0, 1 - u, v] - 12*as^3*G[1, 0, 1, u]*
  G[-u, 0, 1 - u, v] + 24*as^3*G[1, 1, 1, u]*G[-u, 0, 1 - u, v] - 
 2*as^3*G[0, 0, 1, u]*G[-u, 0, -u, v] + 12*as^3*G[0, 1, 1, u]*
  G[-u, 0, -u, v] + 2*as^3*G[1, 0, 0, u]*G[-u, 0, -u, v] + 
 4*as^3*G[1, 0, 1, u]*G[-u, 0, -u, v] - 6*as^3*G[1, 1, 0, u]*
  G[-u, 0, -u, v] - 24*as^3*G[1, 1, 1, u]*G[-u, 0, -u, v] + 
 2*as^2*G[0, u]*G[-u, 1 - u, 0, v] - 4*as^2*G[1, u]*G[-u, 1 - u, 0, v] - 
 6*as^3*G[0, 0, 0, u]*G[-u, 1 - u, 0, v] - 18*as^3*G[0, 1, 1, u]*
  G[-u, 1 - u, 0, v] + 4*as^3*G[1, 0, 0, u]*G[-u, 1 - u, 0, v] - 
 18*as^3*G[1, 0, 1, u]*G[-u, 1 - u, 0, v] - 18*as^3*G[1, 1, 0, u]*
  G[-u, 1 - u, 0, v] + 24*as^3*G[1, 1, 1, u]*G[-u, 1 - u, 0, v] - 
 2*as^3*G[0, 0, 1, u]*G[-u, 1 - u, 1, v] + 2*as^3*G[1, 0, 1, u]*
  G[-u, 1 - u, 1, v] - 4*as^2*G[0, u]*G[-u, 1 - u, 1 - u, v] - 
 6*as^2*G[1, u]*G[-u, 1 - u, 1 - u, v] + 12*as^3*G[0, 0, 0, u]*
  G[-u, 1 - u, 1 - u, v] + 50*as^3*G[0, 0, 1, u]*G[-u, 1 - u, 1 - u, v] + 
 2*as^3*G[0, 1, 0, u]*G[-u, 1 - u, 1 - u, v] - 
 20*as^3*G[0, 1, 1, u]*G[-u, 1 - u, 1 - u, v] + 
 12*as^3*G[1, 0, 0, u]*G[-u, 1 - u, 1 - u, v] - 
 18*as^3*G[1, 0, 1, u]*G[-u, 1 - u, 1 - u, v] + 
 54*as^3*G[1, 1, 0, u]*G[-u, 1 - u, 1 - u, v] + 
 30*as^3*G[1, 1, 1, u]*G[-u, 1 - u, 1 - u, v] + 
 8*as^2*G[1, u]*G[-u, 1 - u, -u, v] - 62*as^3*G[0, 0, 1, u]*
  G[-u, 1 - u, -u, v] + 4*as^3*G[0, 1, 0, u]*G[-u, 1 - u, -u, v] + 
 48*as^3*G[0, 1, 1, u]*G[-u, 1 - u, -u, v] + 
 2*as^3*G[1, 0, 0, u]*G[-u, 1 - u, -u, v] + 44*as^3*G[1, 0, 1, u]*
  G[-u, 1 - u, -u, v] - 30*as^3*G[1, 1, 0, u]*G[-u, 1 - u, -u, v] - 
 48*as^3*G[1, 1, 1, u]*G[-u, 1 - u, -u, v] - 
 4*as^3*G[0, 1, 0, u]*G[-u, -u, 0, v] + 12*as^3*G[0, 1, 1, u]*
  G[-u, -u, 0, v] - 4*as^3*G[1, 0, 0, u]*G[-u, -u, 0, v] + 
 8*as^3*G[1, 0, 1, u]*G[-u, -u, 0, v] + 12*as^3*G[1, 1, 0, u]*
  G[-u, -u, 0, v] - 24*as^3*G[1, 1, 1, u]*G[-u, -u, 0, v] + 
 8*as^2*G[1, u]*G[-u, -u, 1 - u, v] - 60*as^3*G[0, 0, 1, u]*
  G[-u, -u, 1 - u, v] + 8*as^3*G[0, 1, 0, u]*G[-u, -u, 1 - u, v] + 
 48*as^3*G[0, 1, 1, u]*G[-u, -u, 1 - u, v] + 
 8*as^3*G[1, 0, 0, u]*G[-u, -u, 1 - u, v] + 36*as^3*G[1, 0, 1, u]*
  G[-u, -u, 1 - u, v] - 48*as^3*G[1, 1, 0, u]*G[-u, -u, 1 - u, v] - 
 48*as^3*G[1, 1, 1, u]*G[-u, -u, 1 - u, v] - 
 8*as^2*G[1, u]*G[-u, -u, -u, v] + 96*as^3*G[0, 0, 1, u]*G[-u, -u, -u, v] + 
 8*as^3*G[0, 1, 0, u]*G[-u, -u, -u, v] - 80*as^3*G[0, 1, 1, u]*
  G[-u, -u, -u, v] - 64*as^3*G[1, 0, 1, u]*G[-u, -u, -u, v] + 
 24*as^3*G[1, 1, 0, u]*G[-u, -u, -u, v] + 72*as^3*G[1, 1, 1, u]*
  G[-u, -u, -u, v] + 3*as^2*G[0, 0, 0, 0, u] - 
 15*as^3*G[0, 0, v]*G[0, 0, 0, 0, u] - 15*as^3*G[0, 1 - u, v]*
  G[0, 0, 0, 0, u] + 6*as^3*G[1, 0, v]*G[0, 0, 0, 0, u] - 
 15*as^3*G[1 - u, 0, v]*G[0, 0, 0, 0, u] - 15*as^3*G[1 - u, 1 - u, v]*
  G[0, 0, 0, 0, u] + 6*as^3*G[-u, 1 - u, v]*G[0, 0, 0, 0, u] + 
 3*as^2*G[0, 0, 0, 0, v] - 15*as^3*G[0, 0, u]*G[0, 0, 0, 0, v] - 
 9*as^3*G[0, 1, u]*G[0, 0, 0, 0, v] - 9*as^3*G[1, 0, u]*G[0, 0, 0, 0, v] - 
 15*as^3*G[1, 1, u]*G[0, 0, 0, 0, v] - 3*as^2*G[0, 0, 0, 1, u] + 
 3*as^3*G[0, 0, v]*G[0, 0, 0, 1, u] - 21*as^3*G[0, 1 - u, v]*
  G[0, 0, 0, 1, u] + 30*as^3*G[0, -u, v]*G[0, 0, 0, 1, u] - 
 6*as^3*G[1, 0, v]*G[0, 0, 0, 1, u] + 15*as^3*G[1 - u, 0, v]*
  G[0, 0, 0, 1, u] + 15*as^3*G[1 - u, 1 - u, v]*G[0, 0, 0, 1, u] - 
 66*as^3*G[1 - u, -u, v]*G[0, 0, 0, 1, u] - 
 6*as^3*G[-u, 0, v]*G[0, 0, 0, 1, u] - 36*as^3*G[-u, 1 - u, v]*
  G[0, 0, 0, 1, u] + 96*as^3*G[-u, -u, v]*G[0, 0, 0, 1, u] + 
 3*as^2*G[0, 0, 0, 1 - u, v] + 3*as^3*G[0, 0, u]*G[0, 0, 0, 1 - u, v] - 
 3*as^3*G[0, 1, u]*G[0, 0, 0, 1 - u, v] + 
 9*as^3*G[1, 0, u]*G[0, 0, 0, 1 - u, v] - 15*as^3*G[1, 1, u]*
  G[0, 0, 0, 1 - u, v] - 12*as^3*G[0, 1, u]*G[0, 0, 0, -u, v] - 
 6*as^3*G[1, 1, u]*G[0, 0, 0, -u, v] - 3*as^2*G[0, 0, 1, 0, u] + 
 3*as^3*G[0, 0, v]*G[0, 0, 1, 0, u] - 5*as^3*G[0, 1 - u, v]*
  G[0, 0, 1, 0, u] + 14*as^3*G[0, -u, v]*G[0, 0, 1, 0, u] - 
 6*as^3*G[1, 0, v]*G[0, 0, 1, 0, u] + 15*as^3*G[1 - u, 0, v]*
  G[0, 0, 1, 0, u] - 21*as^3*G[1 - u, 1 - u, v]*G[0, 0, 1, 0, u] + 
 2*as^3*G[1 - u, -u, v]*G[0, 0, 1, 0, u] - 
 6*as^3*G[-u, 0, v]*G[0, 0, 1, 0, u] + 16*as^3*G[-u, 1 - u, v]*
  G[0, 0, 1, 0, u] + 12*as^3*G[-u, -u, v]*G[0, 0, 1, 0, u] - 
 6*as^2*G[0, 0, 1, 0, v] + 8*as^3*G[0, 1, u]*G[0, 0, 1, 0, v] + 
 8*as^3*G[1, 0, u]*G[0, 0, 1, 0, v] + 3*as^2*G[0, 0, 1, 1, u] + 
 as^3*G[0, 0, v]*G[0, 0, 1, 1, u] + 4*as^3*G[0, 1, v]*G[0, 0, 1, 1, u] - 
 15*as^3*G[0, 1 - u, v]*G[0, 0, 1, 1, u] + 
 12*as^3*G[0, -u, v]*G[0, 0, 1, 1, u] + 6*as^3*G[1, 0, v]*G[0, 0, 1, 1, u] - 
 4*as^3*G[1, 1, v]*G[0, 0, 1, 1, u] - 7*as^3*G[1 - u, 0, v]*
  G[0, 0, 1, 1, u] - 23*as^3*G[1 - u, 1 - u, v]*G[0, 0, 1, 1, u] + 
 32*as^3*G[1 - u, -u, v]*G[0, 0, 1, 1, u] + 
 4*as^3*G[-u, 0, v]*G[0, 0, 1, 1, u] + 42*as^3*G[-u, 1 - u, v]*
  G[0, 0, 1, 1, u] - 60*as^3*G[-u, -u, v]*G[0, 0, 1, 1, u] + 
 6*as^3*G[0, 1, u]*G[0, 0, 1, 1 - u, v] - 
 6*as^3*G[1, 0, u]*G[0, 0, 1, 1 - u, v] + 3*as^2*G[0, 0, 1 - u, 0, v] + 
 7*as^3*G[0, 0, u]*G[0, 0, 1 - u, 0, v] - 
 3*as^3*G[0, 1, u]*G[0, 0, 1 - u, 0, v] + 
 3*as^3*G[1, 0, u]*G[0, 0, 1 - u, 0, v] - 15*as^3*G[1, 1, u]*
  G[0, 0, 1 - u, 0, v] + 3*as^2*G[0, 0, 1 - u, 1 - u, v] - 
 11*as^3*G[0, 0, u]*G[0, 0, 1 - u, 1 - u, v] - 
 as^3*G[0, 1, u]*G[0, 0, 1 - u, 1 - u, v] - 
 3*as^3*G[1, 0, u]*G[0, 0, 1 - u, 1 - u, v] - 
 15*as^3*G[1, 1, u]*G[0, 0, 1 - u, 1 - u, v] + 
 8*as^3*G[0, 1, u]*G[0, 0, 1 - u, -u, v] + 
 4*as^3*G[1, 0, u]*G[0, 0, 1 - u, -u, v] + 
 6*as^3*G[1, 1, u]*G[0, 0, 1 - u, -u, v] - 
 6*as^3*G[0, 1, u]*G[0, 0, -u, 0, v] - 10*as^3*G[1, 1, u]*G[0, 0, -u, 0, v] + 
 2*as^2*G[0, 0, -u, 1 - u, v] + 12*as^3*G[0, 1, u]*G[0, 0, -u, 1 - u, v] + 
 2*as^3*G[1, 0, u]*G[0, 0, -u, 1 - u, v] + 
 6*as^3*G[1, 1, u]*G[0, 0, -u, 1 - u, v] - 
 12*as^3*G[0, 1, u]*G[0, 0, -u, -u, v] + 4*as^3*G[1, 0, u]*
  G[0, 0, -u, -u, v] + 12*as^3*G[1, 1, u]*G[0, 0, -u, -u, v] - 
 3*as^2*G[0, 1, 0, 0, u] + 3*as^3*G[0, 0, v]*G[0, 1, 0, 0, u] - 
 4*as^3*G[0, 1, v]*G[0, 1, 0, 0, u] + 3*as^3*G[0, 1 - u, v]*
  G[0, 1, 0, 0, u] + 6*as^3*G[0, -u, v]*G[0, 1, 0, 0, u] - 
 6*as^3*G[1, 0, v]*G[0, 1, 0, 0, u] + 4*as^3*G[1, 1, v]*G[0, 1, 0, 0, u] + 
 15*as^3*G[1 - u, 0, v]*G[0, 1, 0, 0, u] - 9*as^3*G[1 - u, 1 - u, v]*
  G[0, 1, 0, 0, u] + 2*as^3*G[1 - u, -u, v]*G[0, 1, 0, 0, u] - 
 6*as^3*G[-u, 0, v]*G[0, 1, 0, 0, u] + 12*as^3*G[-u, 1 - u, v]*
  G[0, 1, 0, 0, u] + 4*as^3*G[-u, -u, v]*G[0, 1, 0, 0, u] - 
 4*as^2*G[0, 1, 0, 0, v] + 16*as^3*G[0, 1, u]*G[0, 1, 0, 0, v] + 
 16*as^3*G[1, 0, u]*G[0, 1, 0, 0, v] + 3*as^2*G[0, 1, 0, 1, u] + 
 as^3*G[0, 0, v]*G[0, 1, 0, 1, u] - 7*as^3*G[0, 1 - u, v]*G[0, 1, 0, 1, u] + 
 4*as^3*G[0, -u, v]*G[0, 1, 0, 1, u] + 6*as^3*G[1, 0, v]*G[0, 1, 0, 1, u] - 
 3*as^3*G[1 - u, 0, v]*G[0, 1, 0, 1, u] - 35*as^3*G[1 - u, 1 - u, v]*
  G[0, 1, 0, 1, u] + 36*as^3*G[1 - u, -u, v]*G[0, 1, 0, 1, u] + 
 46*as^3*G[-u, 1 - u, v]*G[0, 1, 0, 1, u] - 
 56*as^3*G[-u, -u, v]*G[0, 1, 0, 1, u] - 2*as^2*G[0, 1, 0, 1 - u, v] + 
 2*as^3*G[0, 0, u]*G[0, 1, 0, 1 - u, v] + 
 6*as^3*G[0, 1, u]*G[0, 1, 0, 1 - u, v] - 10*as^3*G[1, 0, u]*
  G[0, 1, 0, 1 - u, v] + 6*as^3*G[1, 1, u]*G[0, 1, 0, 1 - u, v] + 
 4*as^3*G[0, 1, u]*G[0, 1, 0, -u, v] - 4*as^3*G[1, 0, u]*G[0, 1, 0, -u, v] - 
 4*as^3*G[1, 1, u]*G[0, 1, 0, -u, v] + 3*as^2*G[0, 1, 1, 0, u] + 
 as^3*G[0, 0, v]*G[0, 1, 1, 0, u] - 7*as^3*G[0, 1 - u, v]*G[0, 1, 1, 0, u] + 
 4*as^3*G[0, -u, v]*G[0, 1, 1, 0, u] + 6*as^3*G[1, 0, v]*G[0, 1, 1, 0, u] - 
 3*as^3*G[1 - u, 0, v]*G[0, 1, 1, 0, u] + as^3*G[1 - u, 1 - u, v]*
  G[0, 1, 1, 0, u] - 16*as^3*G[1 - u, -u, v]*G[0, 1, 1, 0, u] - 
 6*as^3*G[-u, 1 - u, v]*G[0, 1, 1, 0, u] + 12*as^3*G[-u, -u, v]*
  G[0, 1, 1, 0, u] + 8*as^2*G[0, 1, 1, 0, v] - 3*as^2*G[0, 1, 1, 1, u] + 
 3*as^3*G[0, 0, v]*G[0, 1, 1, 1, u] + 3*as^3*G[0, 1 - u, v]*
  G[0, 1, 1, 1, u] - 6*as^3*G[0, -u, v]*G[0, 1, 1, 1, u] - 
 6*as^3*G[1, 0, v]*G[0, 1, 1, 1, u] + 15*as^3*G[1 - u, 0, v]*
  G[0, 1, 1, 1, u] + 15*as^3*G[1 - u, 1 - u, v]*G[0, 1, 1, 1, u] - 
 30*as^3*G[1 - u, -u, v]*G[0, 1, 1, 1, u] - 
 18*as^3*G[-u, 0, v]*G[0, 1, 1, 1, u] - 24*as^3*G[-u, 1 - u, v]*
  G[0, 1, 1, 1, u] + 48*as^3*G[-u, -u, v]*G[0, 1, 1, 1, u] - 
 8*as^3*G[0, 1, u]*G[0, 1, 1, 1 - u, v] + 
 8*as^3*G[1, 0, u]*G[0, 1, 1, 1 - u, v] - 2*as^2*G[0, 1, 1 - u, 0, v] - 
 2*as^3*G[0, 0, u]*G[0, 1, 1 - u, 0, v] + 
 2*as^3*G[0, 1, u]*G[0, 1, 1 - u, 0, v] - 
 6*as^3*G[1, 0, u]*G[0, 1, 1 - u, 0, v] + 
 6*as^3*G[1, 1, u]*G[0, 1, 1 - u, 0, v] - 
 4*as^3*G[0, 1, u]*G[0, 1, 1 - u, 1 - u, v] + 
 4*as^3*G[1, 0, u]*G[0, 1, 1 - u, 1 - u, v] + 
 4*as^3*G[0, 1, u]*G[0, 1, 1 - u, -u, v] - 
 4*as^3*G[1, 0, u]*G[0, 1, 1 - u, -u, v] - 
 4*as^3*G[1, 1, u]*G[0, 1, 1 - u, -u, v] + 3*as^2*G[0, 1 - u, 0, 0, v] + 
 as^3*G[0, 0, u]*G[0, 1 - u, 0, 0, v] - 9*as^3*G[0, 1, u]*
  G[0, 1 - u, 0, 0, v] - 9*as^3*G[1, 0, u]*G[0, 1 - u, 0, 0, v] - 
 15*as^3*G[1, 1, u]*G[0, 1 - u, 0, 0, v] + 3*as^2*G[0, 1 - u, 0, 1 - u, v] - 
 5*as^3*G[0, 0, u]*G[0, 1 - u, 0, 1 - u, v] + 
 5*as^3*G[0, 1, u]*G[0, 1 - u, 0, 1 - u, v] + 
 9*as^3*G[1, 0, u]*G[0, 1 - u, 0, 1 - u, v] - 
 15*as^3*G[1, 1, u]*G[0, 1 - u, 0, 1 - u, v] + 
 8*as^3*G[0, 1, u]*G[0, 1 - u, 0, -u, v] + 
 4*as^3*G[1, 0, u]*G[0, 1 - u, 0, -u, v] + 
 6*as^3*G[1, 1, u]*G[0, 1 - u, 0, -u, v] - 2*as^2*G[0, 1 - u, 1, 0, v] + 
 4*as^3*G[0, 0, u]*G[0, 1 - u, 1, 0, v] - 
 4*as^3*G[0, 1, u]*G[0, 1 - u, 1, 0, v] - 
 2*as^3*G[0, 1, u]*G[0, 1 - u, 1, 1 - u, v] - 
 2*as^3*G[1, 0, u]*G[0, 1 - u, 1, 1 - u, v] + 
 3*as^2*G[0, 1 - u, 1 - u, 0, v] - 5*as^3*G[0, 0, u]*
  G[0, 1 - u, 1 - u, 0, v] + 9*as^3*G[0, 1, u]*G[0, 1 - u, 1 - u, 0, v] + 
 11*as^3*G[1, 0, u]*G[0, 1 - u, 1 - u, 0, v] - 
 15*as^3*G[1, 1, u]*G[0, 1 - u, 1 - u, 0, v] + 
 3*as^2*G[0, 1 - u, 1 - u, 1 - u, v] - 15*as^3*G[0, 0, u]*
  G[0, 1 - u, 1 - u, 1 - u, v] + 3*as^3*G[0, 1, u]*
  G[0, 1 - u, 1 - u, 1 - u, v] - 19*as^3*G[1, 0, u]*
  G[0, 1 - u, 1 - u, 1 - u, v] - 15*as^3*G[1, 1, u]*
  G[0, 1 - u, 1 - u, 1 - u, v] - 4*as^3*G[0, 1, u]*
  G[0, 1 - u, 1 - u, -u, v] + 8*as^3*G[1, 0, u]*G[0, 1 - u, 1 - u, -u, v] + 
 18*as^3*G[1, 1, u]*G[0, 1 - u, 1 - u, -u, v] + 
 2*as^3*G[0, 1, u]*G[0, 1 - u, -u, 0, v] + 
 6*as^3*G[1, 1, u]*G[0, 1 - u, -u, 0, v] - 2*as^2*G[0, 1 - u, -u, 1 - u, v] + 
 4*as^3*G[0, 0, u]*G[0, 1 - u, -u, 1 - u, v] - 
 4*as^3*G[0, 1, u]*G[0, 1 - u, -u, 1 - u, v] + 
 10*as^3*G[1, 0, u]*G[0, 1 - u, -u, 1 - u, v] + 
 18*as^3*G[1, 1, u]*G[0, 1 - u, -u, 1 - u, v] - 
 4*as^3*G[0, 1, u]*G[0, 1 - u, -u, -u, v] - 
 4*as^3*G[1, 0, u]*G[0, 1 - u, -u, -u, v] - 
 20*as^3*G[1, 1, u]*G[0, 1 - u, -u, -u, v] + 
 6*as^3*G[0, 1, u]*G[0, -u, 0, 0, v] + 6*as^3*G[1, 0, u]*G[0, -u, 0, 0, v] - 
 4*as^3*G[1, 1, u]*G[0, -u, 0, 0, v] + 2*as^2*G[0, -u, 0, 1 - u, v] - 
 6*as^3*G[0, 0, u]*G[0, -u, 0, 1 - u, v] + 
 4*as^3*G[0, 1, u]*G[0, -u, 0, 1 - u, v] - 
 4*as^3*G[1, 0, u]*G[0, -u, 0, 1 - u, v] + 
 6*as^3*G[1, 1, u]*G[0, -u, 0, 1 - u, v] - 
 8*as^3*G[0, 1, u]*G[0, -u, 0, -u, v] + 8*as^3*G[1, 1, u]*
  G[0, -u, 0, -u, v] + 2*as^2*G[0, -u, 1 - u, 0, v] - 
 6*as^3*G[0, 0, u]*G[0, -u, 1 - u, 0, v] + 
 4*as^3*G[0, 1, u]*G[0, -u, 1 - u, 0, v] - 
 4*as^3*G[1, 0, u]*G[0, -u, 1 - u, 0, v] + 
 6*as^3*G[1, 1, u]*G[0, -u, 1 - u, 0, v] - 4*as^2*G[0, -u, 1 - u, 1 - u, v] + 
 12*as^3*G[0, 0, u]*G[0, -u, 1 - u, 1 - u, v] + 
 2*as^3*G[0, 1, u]*G[0, -u, 1 - u, 1 - u, v] + 
 18*as^3*G[1, 0, u]*G[0, -u, 1 - u, 1 - u, v] + 
 24*as^3*G[1, 1, u]*G[0, -u, 1 - u, 1 - u, v] - 
 8*as^3*G[1, 0, u]*G[0, -u, 1 - u, -u, v] - 
 24*as^3*G[1, 1, u]*G[0, -u, 1 - u, -u, v] - 
 8*as^3*G[0, 1, u]*G[0, -u, -u, 0, v] + 8*as^3*G[1, 1, u]*
  G[0, -u, -u, 0, v] - 8*as^3*G[1, 0, u]*G[0, -u, -u, 1 - u, v] - 
 24*as^3*G[1, 1, u]*G[0, -u, -u, 1 - u, v] + 
 8*as^3*G[0, 1, u]*G[0, -u, -u, -u, v] + 8*as^3*G[1, 0, u]*
  G[0, -u, -u, -u, v] + 16*as^3*G[1, 1, u]*G[0, -u, -u, -u, v] - 
 3*as^2*G[1, 0, 0, 0, u] + 3*as^3*G[0, 0, v]*G[1, 0, 0, 0, u] + 
 3*as^3*G[0, 1 - u, v]*G[1, 0, 0, 0, u] + 6*as^3*G[0, -u, v]*
  G[1, 0, 0, 0, u] - 6*as^3*G[1, 0, v]*G[1, 0, 0, 0, u] + 
 15*as^3*G[1 - u, 0, v]*G[1, 0, 0, 0, u] - 9*as^3*G[1 - u, 1 - u, v]*
  G[1, 0, 0, 0, u] + 6*as^3*G[1 - u, -u, v]*G[1, 0, 0, 0, u] - 
 6*as^3*G[-u, 0, v]*G[1, 0, 0, 0, u] + 12*as^3*G[-u, 1 - u, v]*
  G[1, 0, 0, 0, u] - 6*as^2*G[1, 0, 0, 0, v] + 
 18*as^3*G[0, 0, u]*G[1, 0, 0, 0, v] + 6*as^3*G[0, 1, u]*G[1, 0, 0, 0, v] + 
 6*as^3*G[1, 0, u]*G[1, 0, 0, 0, v] + 18*as^3*G[1, 1, u]*G[1, 0, 0, 0, v] + 
 3*as^2*G[1, 0, 0, 1, u] + as^3*G[0, 0, v]*G[1, 0, 0, 1, u] - 
 7*as^3*G[0, 1 - u, v]*G[1, 0, 0, 1, u] + 4*as^3*G[0, -u, v]*
  G[1, 0, 0, 1, u] + 6*as^3*G[1, 0, v]*G[1, 0, 0, 1, u] - 
 3*as^3*G[1 - u, 0, v]*G[1, 0, 0, 1, u] - 39*as^3*G[1 - u, 1 - u, v]*
  G[1, 0, 0, 1, u] + 40*as^3*G[1 - u, -u, v]*G[1, 0, 0, 1, u] + 
 50*as^3*G[-u, 1 - u, v]*G[1, 0, 0, 1, u] - 
 60*as^3*G[-u, -u, v]*G[1, 0, 0, 1, u] - 4*as^2*G[1, 0, 0, 1 - u, v] + 
 2*as^3*G[0, 0, u]*G[1, 0, 0, 1 - u, v] + 
 2*as^3*G[0, 1, u]*G[1, 0, 0, 1 - u, v] - 10*as^3*G[1, 0, u]*
  G[1, 0, 0, 1 - u, v] + 12*as^3*G[1, 1, u]*G[1, 0, 0, 1 - u, v] + 
 6*as^3*G[0, 1, u]*G[1, 0, 0, -u, v] - 6*as^3*G[1, 0, u]*G[1, 0, 0, -u, v] - 
 6*as^3*G[1, 1, u]*G[1, 0, 0, -u, v] + 3*as^2*G[1, 0, 1, 0, u] + 
 as^3*G[0, 0, v]*G[1, 0, 1, 0, u] - 7*as^3*G[0, 1 - u, v]*G[1, 0, 1, 0, u] + 
 4*as^3*G[0, -u, v]*G[1, 0, 1, 0, u] + 6*as^3*G[1, 0, v]*G[1, 0, 1, 0, u] - 
 3*as^3*G[1 - u, 0, v]*G[1, 0, 1, 0, u] - 3*as^3*G[1 - u, 1 - u, v]*
  G[1, 0, 1, 0, u] - 12*as^3*G[1 - u, -u, v]*G[1, 0, 1, 0, u] - 
 2*as^3*G[-u, 1 - u, v]*G[1, 0, 1, 0, u] + 
 8*as^3*G[-u, -u, v]*G[1, 0, 1, 0, u] + 8*as^2*G[1, 0, 1, 0, v] + 
 2*as^3*G[0, 0, u]*G[1, 0, 1, 0, v] - 2*as^3*G[0, 1, u]*G[1, 0, 1, 0, v] - 
 2*as^3*G[1, 0, u]*G[1, 0, 1, 0, v] + 2*as^3*G[1, 1, u]*G[1, 0, 1, 0, v] - 
 3*as^2*G[1, 0, 1, 1, u] + 3*as^3*G[0, 0, v]*G[1, 0, 1, 1, u] - 
 4*as^3*G[0, 1, v]*G[1, 0, 1, 1, u] + 3*as^3*G[0, 1 - u, v]*
  G[1, 0, 1, 1, u] - 6*as^3*G[0, -u, v]*G[1, 0, 1, 1, u] - 
 6*as^3*G[1, 0, v]*G[1, 0, 1, 1, u] + 4*as^3*G[1, 1, v]*G[1, 0, 1, 1, u] + 
 15*as^3*G[1 - u, 0, v]*G[1, 0, 1, 1, u] + 11*as^3*G[1 - u, 1 - u, v]*
  G[1, 0, 1, 1, u] - 30*as^3*G[1 - u, -u, v]*G[1, 0, 1, 1, u] - 
 18*as^3*G[-u, 0, v]*G[1, 0, 1, 1, u] - 20*as^3*G[-u, 1 - u, v]*
  G[1, 0, 1, 1, u] + 48*as^3*G[-u, -u, v]*G[1, 0, 1, 1, u] - 
 6*as^3*G[0, 1, u]*G[1, 0, 1, 1 - u, v] + 
 6*as^3*G[1, 0, u]*G[1, 0, 1, 1 - u, v] - 4*as^2*G[1, 0, 1 - u, 0, v] - 
 2*as^3*G[0, 0, u]*G[1, 0, 1 - u, 0, v] - 
 2*as^3*G[0, 1, u]*G[1, 0, 1 - u, 0, v] - 
 8*as^3*G[1, 0, u]*G[1, 0, 1 - u, 0, v] + 12*as^3*G[1, 1, u]*
  G[1, 0, 1 - u, 0, v] - 2*as^2*G[1, 0, 1 - u, 1 - u, v] + 
 2*as^3*G[0, 0, u]*G[1, 0, 1 - u, 1 - u, v] - 
 10*as^3*G[0, 1, u]*G[1, 0, 1 - u, 1 - u, v] + 
 6*as^3*G[1, 1, u]*G[1, 0, 1 - u, 1 - u, v] + 
 2*as^3*G[0, 1, u]*G[1, 0, 1 - u, -u, v] - 
 2*as^3*G[1, 0, u]*G[1, 0, 1 - u, -u, v] - 
 2*as^3*G[1, 1, u]*G[1, 0, 1 - u, -u, v] + 
 4*as^3*G[0, 1, u]*G[1, 0, -u, 0, v] - 2*as^3*G[1, 0, u]*G[1, 0, -u, 0, v] - 
 2*as^3*G[1, 1, u]*G[1, 0, -u, 0, v] + 2*as^3*G[0, 0, u]*
  G[1, 0, -u, 1 - u, v] + 2*as^3*G[1, 0, u]*G[1, 0, -u, 1 - u, v] + 
 4*as^3*G[0, 1, u]*G[1, 0, -u, -u, v] - 4*as^3*G[1, 0, u]*
  G[1, 0, -u, -u, v] - 4*as^3*G[1, 1, u]*G[1, 0, -u, -u, v] + 
 3*as^2*G[1, 1, 0, 0, u] + as^3*G[0, 0, v]*G[1, 1, 0, 0, u] + 
 4*as^3*G[0, 1, v]*G[1, 1, 0, 0, u] - 15*as^3*G[0, 1 - u, v]*
  G[1, 1, 0, 0, u] + 12*as^3*G[0, -u, v]*G[1, 1, 0, 0, u] + 
 6*as^3*G[1, 0, v]*G[1, 1, 0, 0, u] - 4*as^3*G[1, 1, v]*G[1, 1, 0, 0, u] - 
 7*as^3*G[1 - u, 0, v]*G[1, 1, 0, 0, u] - 19*as^3*G[1 - u, 1 - u, v]*
  G[1, 1, 0, 0, u] - 4*as^3*G[1 - u, -u, v]*G[1, 1, 0, 0, u] + 
 4*as^3*G[-u, 0, v]*G[1, 1, 0, 0, u] + 6*as^3*G[-u, 1 - u, v]*
  G[1, 1, 0, 0, u] + 8*as^3*G[-u, -u, v]*G[1, 1, 0, 0, u] + 
 8*as^2*G[1, 1, 0, 0, v] + 4*as^3*G[0, 0, u]*G[1, 1, 0, 0, v] - 
 4*as^3*G[0, 1, u]*G[1, 1, 0, 0, v] - 4*as^3*G[1, 0, u]*G[1, 1, 0, 0, v] + 
 4*as^3*G[1, 1, u]*G[1, 1, 0, 0, v] - 3*as^2*G[1, 1, 0, 1, u] + 
 3*as^3*G[0, 0, v]*G[1, 1, 0, 1, u] - 5*as^3*G[0, 1 - u, v]*
  G[1, 1, 0, 1, u] + 2*as^3*G[0, -u, v]*G[1, 1, 0, 1, u] - 
 6*as^3*G[1, 0, v]*G[1, 1, 0, 1, u] + 15*as^3*G[1 - u, 0, v]*
  G[1, 1, 0, 1, u] + 11*as^3*G[1 - u, 1 - u, v]*G[1, 1, 0, 1, u] - 
 26*as^3*G[1 - u, -u, v]*G[1, 1, 0, 1, u] - 
 18*as^3*G[-u, 0, v]*G[1, 1, 0, 1, u] - 12*as^3*G[-u, 1 - u, v]*
  G[1, 1, 0, 1, u] + 36*as^3*G[-u, -u, v]*G[1, 1, 0, 1, u] - 
 4*as^3*G[0, 0, u]*G[1, 1, 0, 1 - u, v] - 
 8*as^3*G[0, 1, u]*G[1, 1, 0, 1 - u, v] + 
 8*as^3*G[1, 0, u]*G[1, 1, 0, 1 - u, v] - 
 4*as^3*G[0, 1, u]*G[1, 1, 0, -u, v] + 4*as^3*G[1, 0, u]*G[1, 1, 0, -u, v] + 
 4*as^3*G[1, 1, u]*G[1, 1, 0, -u, v] - 3*as^2*G[1, 1, 1, 0, u] + 
 3*as^3*G[0, 0, v]*G[1, 1, 1, 0, u] - 21*as^3*G[0, 1 - u, v]*
  G[1, 1, 1, 0, u] + 18*as^3*G[0, -u, v]*G[1, 1, 1, 0, u] - 
 6*as^3*G[1, 0, v]*G[1, 1, 1, 0, u] + 15*as^3*G[1 - u, 0, v]*
  G[1, 1, 1, 0, u] - 57*as^3*G[1 - u, 1 - u, v]*G[1, 1, 1, 0, u] + 
 42*as^3*G[1 - u, -u, v]*G[1, 1, 1, 0, u] - 
 18*as^3*G[-u, 0, v]*G[1, 1, 1, 0, u] + 72*as^3*G[-u, 1 - u, v]*
  G[1, 1, 1, 0, u] - 48*as^3*G[-u, -u, v]*G[1, 1, 1, 0, u] - 
 8*as^2*G[1, 1, 1, 0, v] + 3*as^2*G[1, 1, 1, 1, u] - 
 15*as^3*G[0, 0, v]*G[1, 1, 1, 1, u] - 15*as^3*G[0, 1 - u, v]*
  G[1, 1, 1, 1, u] + 24*as^3*G[0, -u, v]*G[1, 1, 1, 1, u] + 
 6*as^3*G[1, 0, v]*G[1, 1, 1, 1, u] - 15*as^3*G[1 - u, 0, v]*
  G[1, 1, 1, 1, u] - 15*as^3*G[1 - u, 1 - u, v]*G[1, 1, 1, 1, u] + 
 24*as^3*G[1 - u, -u, v]*G[1, 1, 1, 1, u] + 
 24*as^3*G[-u, 0, v]*G[1, 1, 1, 1, u] + 30*as^3*G[-u, 1 - u, v]*
  G[1, 1, 1, 1, u] - 48*as^3*G[-u, -u, v]*G[1, 1, 1, 1, u] + 
 8*as^3*G[0, 1, u]*G[1, 1, 1, 1 - u, v] - 
 8*as^3*G[1, 0, u]*G[1, 1, 1, 1 - u, v] - 
 4*as^3*G[0, 1, u]*G[1, 1, 1 - u, 0, v] + 
 4*as^3*G[1, 0, u]*G[1, 1, 1 - u, 0, v] + 
 4*as^3*G[0, 1, u]*G[1, 1, 1 - u, 1 - u, v] - 
 4*as^3*G[1, 0, u]*G[1, 1, 1 - u, 1 - u, v] - 
 4*as^3*G[0, 1, u]*G[1, 1, 1 - u, -u, v] + 
 4*as^3*G[1, 0, u]*G[1, 1, 1 - u, -u, v] + 
 4*as^3*G[1, 1, u]*G[1, 1, 1 - u, -u, v] - 4*as^2*G[1, 1 - u, 0, 0, v] - 
 4*as^3*G[0, 0, u]*G[1, 1 - u, 0, 0, v] - 
 4*as^3*G[0, 1, u]*G[1, 1 - u, 0, 0, v] - 
 4*as^3*G[1, 0, u]*G[1, 1 - u, 0, 0, v] + 12*as^3*G[1, 1, u]*
  G[1, 1 - u, 0, 0, v] - 2*as^2*G[1, 1 - u, 0, 1 - u, v] + 
 4*as^3*G[0, 0, u]*G[1, 1 - u, 0, 1 - u, v] - 
 8*as^3*G[0, 1, u]*G[1, 1 - u, 0, 1 - u, v] - 
 4*as^3*G[1, 0, u]*G[1, 1 - u, 0, 1 - u, v] + 
 6*as^3*G[1, 1, u]*G[1, 1 - u, 0, 1 - u, v] + 
 2*as^3*G[0, 1, u]*G[1, 1 - u, 0, -u, v] - 
 2*as^3*G[1, 0, u]*G[1, 1 - u, 0, -u, v] - 
 2*as^3*G[1, 1, u]*G[1, 1 - u, 0, -u, v] + 
 2*as^3*G[0, 0, u]*G[1, 1 - u, 1, 0, v] + 
 2*as^3*G[0, 1, u]*G[1, 1 - u, 1, 0, v] - 
 2*as^3*G[1, 0, u]*G[1, 1 - u, 1, 0, v] - 
 2*as^3*G[1, 1, u]*G[1, 1 - u, 1, 0, v] + 
 2*as^3*G[0, 1, u]*G[1, 1 - u, 1, 1 - u, v] + 
 2*as^3*G[1, 0, u]*G[1, 1 - u, 1, 1 - u, v] - 
 2*as^2*G[1, 1 - u, 1 - u, 0, v] + 4*as^3*G[0, 0, u]*
  G[1, 1 - u, 1 - u, 0, v] - 8*as^3*G[0, 1, u]*G[1, 1 - u, 1 - u, 0, v] - 
 2*as^3*G[1, 0, u]*G[1, 1 - u, 1 - u, 0, v] + 
 6*as^3*G[1, 1, u]*G[1, 1 - u, 1 - u, 0, v] - 
 2*as^3*G[1, 0, u]*G[1, 1 - u, 1 - u, 1 - u, v] - 
 2*as^3*G[0, 1, u]*G[1, 1 - u, 1 - u, -u, v] + 
 2*as^3*G[1, 0, u]*G[1, 1 - u, 1 - u, -u, v] + 
 2*as^3*G[1, 1, u]*G[1, 1 - u, 1 - u, -u, v] + 
 4*as^3*G[0, 1, u]*G[1, 1 - u, -u, 0, v] - 
 2*as^3*G[1, 0, u]*G[1, 1 - u, -u, 0, v] - 
 2*as^3*G[1, 1, u]*G[1, 1 - u, -u, 0, v] + 
 2*as^3*G[0, 0, u]*G[1, 1 - u, -u, 1 - u, v] + 
 2*as^3*G[1, 0, u]*G[1, 1 - u, -u, 1 - u, v] + 
 4*as^3*G[0, 1, u]*G[1, 1 - u, -u, -u, v] - 
 4*as^3*G[1, 0, u]*G[1, 1 - u, -u, -u, v] - 
 4*as^3*G[1, 1, u]*G[1, 1 - u, -u, -u, v] + 3*as^2*G[1 - u, 0, 0, 0, v] - 
 15*as^3*G[0, 0, u]*G[1 - u, 0, 0, 0, v] + 
 3*as^3*G[0, 1, u]*G[1 - u, 0, 0, 0, v] + 
 3*as^3*G[1, 0, u]*G[1 - u, 0, 0, 0, v] - 15*as^3*G[1, 1, u]*
  G[1 - u, 0, 0, 0, v] + 3*as^2*G[1 - u, 0, 0, 1 - u, v] - 
 5*as^3*G[0, 0, u]*G[1 - u, 0, 0, 1 - u, v] - 
 3*as^3*G[0, 1, u]*G[1 - u, 0, 0, 1 - u, v] - 
 3*as^3*G[1, 0, u]*G[1 - u, 0, 0, 1 - u, v] - 
 15*as^3*G[1, 1, u]*G[1 - u, 0, 0, 1 - u, v] + 
 2*as^3*G[0, 1, u]*G[1 - u, 0, 0, -u, v] + 
 2*as^3*G[1, 0, u]*G[1 - u, 0, 0, -u, v] + 
 8*as^3*G[1, 1, u]*G[1 - u, 0, 0, -u, v] - 2*as^2*G[1 - u, 0, 1, 0, v] + 
 4*as^3*G[0, 0, u]*G[1 - u, 0, 1, 0, v] - 
 2*as^3*G[0, 1, u]*G[1 - u, 0, 1, 0, v] - 
 2*as^3*G[1, 1, u]*G[1 - u, 0, 1, 0, v] - 
 2*as^3*G[0, 1, u]*G[1 - u, 0, 1, 1 - u, v] + 
 3*as^2*G[1 - u, 0, 1 - u, 0, v] - 5*as^3*G[0, 0, u]*
  G[1 - u, 0, 1 - u, 0, v] + as^3*G[0, 1, u]*G[1 - u, 0, 1 - u, 0, v] + 
 as^3*G[1, 0, u]*G[1 - u, 0, 1 - u, 0, v] - 
 15*as^3*G[1, 1, u]*G[1 - u, 0, 1 - u, 0, v] + 
 3*as^2*G[1 - u, 0, 1 - u, 1 - u, v] + 
 as^3*G[0, 0, u]*G[1 - u, 0, 1 - u, 1 - u, v] + 
 15*as^3*G[0, 1, u]*G[1 - u, 0, 1 - u, 1 - u, v] - 
 9*as^3*G[1, 0, u]*G[1 - u, 0, 1 - u, 1 - u, v] - 
 15*as^3*G[1, 1, u]*G[1 - u, 0, 1 - u, 1 - u, v] - 
 10*as^3*G[0, 1, u]*G[1 - u, 0, 1 - u, -u, v] + 
 6*as^3*G[1, 0, u]*G[1 - u, 0, 1 - u, -u, v] + 
 20*as^3*G[1, 1, u]*G[1 - u, 0, 1 - u, -u, v] - 
 4*as^3*G[0, 1, u]*G[1 - u, 0, -u, 0, v] - 
 2*as^3*G[1, 0, u]*G[1 - u, 0, -u, 0, v] + 
 8*as^3*G[1, 1, u]*G[1 - u, 0, -u, 0, v] - 2*as^2*G[1 - u, 0, -u, 1 - u, v] + 
 4*as^3*G[0, 0, u]*G[1 - u, 0, -u, 1 - u, v] - 
 8*as^3*G[0, 1, u]*G[1 - u, 0, -u, 1 - u, v] + 
 10*as^3*G[1, 0, u]*G[1 - u, 0, -u, 1 - u, v] + 
 18*as^3*G[1, 1, u]*G[1 - u, 0, -u, 1 - u, v] + 
 8*as^3*G[0, 1, u]*G[1 - u, 0, -u, -u, v] - 
 24*as^3*G[1, 1, u]*G[1 - u, 0, -u, -u, v] - 4*as^2*G[1 - u, 1, 0, 0, v] + 
 12*as^3*G[0, 0, u]*G[1 - u, 1, 0, 0, v] - 
 4*as^3*G[0, 1, u]*G[1 - u, 1, 0, 0, v] - 
 4*as^3*G[1, 0, u]*G[1 - u, 1, 0, 0, v] - 
 4*as^3*G[1, 1, u]*G[1 - u, 1, 0, 0, v] + 2*as^2*G[1 - u, 1, 0, 1 - u, v] - 
 6*as^3*G[0, 0, u]*G[1 - u, 1, 0, 1 - u, v] + 
 6*as^3*G[0, 1, u]*G[1 - u, 1, 0, 1 - u, v] + 
 6*as^3*G[1, 0, u]*G[1 - u, 1, 0, 1 - u, v] - 
 6*as^3*G[1, 1, u]*G[1 - u, 1, 0, 1 - u, v] + 
 2*as^2*G[1 - u, 1, 1 - u, 0, v] - 6*as^3*G[0, 0, u]*
  G[1 - u, 1, 1 - u, 0, v] + 6*as^3*G[0, 1, u]*G[1 - u, 1, 1 - u, 0, v] + 
 6*as^3*G[1, 0, u]*G[1 - u, 1, 1 - u, 0, v] - 
 6*as^3*G[1, 1, u]*G[1 - u, 1, 1 - u, 0, v] + 
 3*as^2*G[1 - u, 1 - u, 0, 0, v] - 11*as^3*G[0, 0, u]*
  G[1 - u, 1 - u, 0, 0, v] + 7*as^3*G[0, 1, u]*G[1 - u, 1 - u, 0, 0, v] + 
 3*as^3*G[1, 0, u]*G[1 - u, 1 - u, 0, 0, v] - 
 15*as^3*G[1, 1, u]*G[1 - u, 1 - u, 0, 0, v] + 
 3*as^2*G[1 - u, 1 - u, 0, 1 - u, v] + 7*as^3*G[0, 0, u]*
  G[1 - u, 1 - u, 0, 1 - u, v] + 9*as^3*G[0, 1, u]*
  G[1 - u, 1 - u, 0, 1 - u, v] - 11*as^3*G[1, 0, u]*
  G[1 - u, 1 - u, 0, 1 - u, v] - 15*as^3*G[1, 1, u]*
  G[1 - u, 1 - u, 0, 1 - u, v] - 10*as^3*G[0, 1, u]*
  G[1 - u, 1 - u, 0, -u, v] + 6*as^3*G[1, 0, u]*G[1 - u, 1 - u, 0, -u, v] + 
 20*as^3*G[1, 1, u]*G[1 - u, 1 - u, 0, -u, v] + 
 2*as^2*G[1 - u, 1 - u, 1, 0, v] - 2*as^3*G[0, 1, u]*
  G[1 - u, 1 - u, 1, 0, v] + 2*as^3*G[1, 1, u]*G[1 - u, 1 - u, 1, 0, v] - 
 2*as^3*G[0, 1, u]*G[1 - u, 1 - u, 1, 1 - u, v] + 
 3*as^2*G[1 - u, 1 - u, 1 - u, 0, v] + 3*as^3*G[0, 0, u]*
  G[1 - u, 1 - u, 1 - u, 0, v] + 9*as^3*G[0, 1, u]*
  G[1 - u, 1 - u, 1 - u, 0, v] - 3*as^3*G[1, 0, u]*
  G[1 - u, 1 - u, 1 - u, 0, v] - 15*as^3*G[1, 1, u]*
  G[1 - u, 1 - u, 1 - u, 0, v] + 3*as^2*G[1 - u, 1 - u, 1 - u, 1 - u, v] - 
 15*as^3*G[0, 0, u]*G[1 - u, 1 - u, 1 - u, 1 - u, v] + 
 15*as^3*G[0, 1, u]*G[1 - u, 1 - u, 1 - u, 1 - u, v] - 
 21*as^3*G[1, 0, u]*G[1 - u, 1 - u, 1 - u, 1 - u, v] - 
 15*as^3*G[1, 1, u]*G[1 - u, 1 - u, 1 - u, 1 - u, v] - 
 30*as^3*G[0, 1, u]*G[1 - u, 1 - u, 1 - u, -u, v] + 
 18*as^3*G[1, 0, u]*G[1 - u, 1 - u, 1 - u, -u, v] + 
 24*as^3*G[1, 1, u]*G[1 - u, 1 - u, 1 - u, -u, v] - 
 8*as^3*G[0, 1, u]*G[1 - u, 1 - u, -u, 0, v] + 
 2*as^3*G[1, 0, u]*G[1 - u, 1 - u, -u, 0, v] + 
 20*as^3*G[1, 1, u]*G[1 - u, 1 - u, -u, 0, v] - 
 6*as^2*G[1 - u, 1 - u, -u, 1 - u, v] - 32*as^3*G[0, 1, u]*
  G[1 - u, 1 - u, -u, 1 - u, v] + 26*as^3*G[1, 0, u]*
  G[1 - u, 1 - u, -u, 1 - u, v] + 30*as^3*G[1, 1, u]*
  G[1 - u, 1 - u, -u, 1 - u, v] + 56*as^3*G[0, 1, u]*
  G[1 - u, 1 - u, -u, -u, v] - 16*as^3*G[1, 0, u]*
  G[1 - u, 1 - u, -u, -u, v] - 48*as^3*G[1, 1, u]*
  G[1 - u, 1 - u, -u, -u, v] - 2*as^3*G[0, 1, u]*G[1 - u, -u, 0, 0, v] + 
 2*as^3*G[1, 0, u]*G[1 - u, -u, 0, 0, v] - 2*as^2*G[1 - u, -u, 0, 1 - u, v] - 
 2*as^3*G[0, 0, u]*G[1 - u, -u, 0, 1 - u, v] + 
 12*as^3*G[1, 0, u]*G[1 - u, -u, 0, 1 - u, v] + 
 18*as^3*G[1, 1, u]*G[1 - u, -u, 0, 1 - u, v] + 
 8*as^3*G[0, 1, u]*G[1 - u, -u, 0, -u, v] - 
 24*as^3*G[1, 1, u]*G[1 - u, -u, 0, -u, v] - 
 2*as^2*G[1 - u, -u, 1 - u, 0, v] + 2*as^3*G[0, 0, u]*
  G[1 - u, -u, 1 - u, 0, v] - 4*as^3*G[0, 1, u]*G[1 - u, -u, 1 - u, 0, v] + 
 18*as^3*G[1, 1, u]*G[1 - u, -u, 1 - u, 0, v] - 
 4*as^2*G[1 - u, -u, 1 - u, 1 - u, v] - 30*as^3*G[0, 1, u]*
  G[1 - u, -u, 1 - u, 1 - u, v] + 30*as^3*G[1, 0, u]*
  G[1 - u, -u, 1 - u, 1 - u, v] + 24*as^3*G[1, 1, u]*
  G[1 - u, -u, 1 - u, 1 - u, v] + 56*as^3*G[0, 1, u]*
  G[1 - u, -u, 1 - u, -u, v] - 16*as^3*G[1, 0, u]*
  G[1 - u, -u, 1 - u, -u, v] - 48*as^3*G[1, 1, u]*
  G[1 - u, -u, 1 - u, -u, v] + 8*as^3*G[0, 1, u]*G[1 - u, -u, -u, 0, v] + 
 8*as^3*G[1, 0, u]*G[1 - u, -u, -u, 0, v] - 
 24*as^3*G[1, 1, u]*G[1 - u, -u, -u, 0, v] + 
 8*as^2*G[1 - u, -u, -u, 1 - u, v] + 48*as^3*G[0, 1, u]*
  G[1 - u, -u, -u, 1 - u, v] - 32*as^3*G[1, 0, u]*
  G[1 - u, -u, -u, 1 - u, v] - 48*as^3*G[1, 1, u]*
  G[1 - u, -u, -u, 1 - u, v] - 88*as^3*G[0, 1, u]*G[1 - u, -u, -u, -u, v] + 
 8*as^3*G[1, 0, u]*G[1 - u, -u, -u, -u, v] + 
 80*as^3*G[1, 1, u]*G[1 - u, -u, -u, -u, v] - 
 6*as^3*G[0, 1, u]*G[-u, 0, 0, 0, v] - 6*as^3*G[1, 0, u]*G[-u, 0, 0, 0, v] + 
 12*as^3*G[1, 1, u]*G[-u, 0, 0, 0, v] - 2*as^2*G[-u, 0, 0, 1 - u, v] + 
 4*as^3*G[0, 0, u]*G[-u, 0, 0, 1 - u, v] - 
 2*as^3*G[0, 1, u]*G[-u, 0, 0, 1 - u, v] - 
 2*as^3*G[1, 0, u]*G[-u, 0, 0, 1 - u, v] + 
 18*as^3*G[1, 1, u]*G[-u, 0, 0, 1 - u, v] + 
 4*as^3*G[1, 1, u]*G[-u, 0, 0, -u, v] + 2*as^3*G[0, 0, u]*G[-u, 0, 1, 0, v] - 
 2*as^3*G[1, 0, u]*G[-u, 0, 1, 0, v] + 2*as^3*G[0, 1, u]*
  G[-u, 0, 1, 1 - u, v] - 2*as^2*G[-u, 0, 1 - u, 0, v] + 
 4*as^3*G[0, 0, u]*G[-u, 0, 1 - u, 0, v] - 
 2*as^3*G[0, 1, u]*G[-u, 0, 1 - u, 0, v] - 
 2*as^3*G[1, 0, u]*G[-u, 0, 1 - u, 0, v] + 
 18*as^3*G[1, 1, u]*G[-u, 0, 1 - u, 0, v] - 
 4*as^2*G[-u, 0, 1 - u, 1 - u, v] - 4*as^3*G[0, 0, u]*
  G[-u, 0, 1 - u, 1 - u, v] - 10*as^3*G[0, 1, u]*G[-u, 0, 1 - u, 1 - u, v] + 
 6*as^3*G[1, 0, u]*G[-u, 0, 1 - u, 1 - u, v] + 
 24*as^3*G[1, 1, u]*G[-u, 0, 1 - u, 1 - u, v] + 
 4*as^3*G[0, 1, u]*G[-u, 0, 1 - u, -u, v] - 
 4*as^3*G[1, 0, u]*G[-u, 0, 1 - u, -u, v] - 
 24*as^3*G[1, 1, u]*G[-u, 0, 1 - u, -u, v] + 
 2*as^3*G[0, 1, u]*G[-u, 0, -u, 0, v] + 4*as^3*G[1, 1, u]*
  G[-u, 0, -u, 0, v] + 2*as^3*G[0, 0, u]*G[-u, 0, -u, 1 - u, v] + 
 4*as^3*G[0, 1, u]*G[-u, 0, -u, 1 - u, v] - 
 6*as^3*G[1, 0, u]*G[-u, 0, -u, 1 - u, v] - 
 24*as^3*G[1, 1, u]*G[-u, 0, -u, 1 - u, v] + 
 16*as^3*G[1, 1, u]*G[-u, 0, -u, -u, v] - 2*as^2*G[-u, 1 - u, 0, 0, v] + 
 2*as^3*G[0, 0, u]*G[-u, 1 - u, 0, 0, v] + 
 4*as^3*G[1, 0, u]*G[-u, 1 - u, 0, 0, v] + 
 18*as^3*G[1, 1, u]*G[-u, 1 - u, 0, 0, v] - 
 4*as^2*G[-u, 1 - u, 0, 1 - u, v] - 2*as^3*G[0, 0, u]*
  G[-u, 1 - u, 0, 1 - u, v] - 12*as^3*G[0, 1, u]*G[-u, 1 - u, 0, 1 - u, v] + 
 24*as^3*G[1, 1, u]*G[-u, 1 - u, 0, 1 - u, v] + 
 4*as^3*G[0, 1, u]*G[-u, 1 - u, 0, -u, v] - 
 4*as^3*G[1, 0, u]*G[-u, 1 - u, 0, -u, v] - 
 24*as^3*G[1, 1, u]*G[-u, 1 - u, 0, -u, v] + 
 2*as^3*G[0, 0, u]*G[-u, 1 - u, 1, 0, v] - 
 2*as^3*G[1, 0, u]*G[-u, 1 - u, 1, 0, v] + 
 2*as^3*G[0, 1, u]*G[-u, 1 - u, 1, 1 - u, v] - 
 4*as^2*G[-u, 1 - u, 1 - u, 0, v] + 2*as^3*G[0, 0, u]*
  G[-u, 1 - u, 1 - u, 0, v] - 16*as^3*G[0, 1, u]*G[-u, 1 - u, 1 - u, 0, v] - 
 12*as^3*G[1, 0, u]*G[-u, 1 - u, 1 - u, 0, v] + 
 24*as^3*G[1, 1, u]*G[-u, 1 - u, 1 - u, 0, v] - 
 6*as^2*G[-u, 1 - u, 1 - u, 1 - u, v] + 18*as^3*G[0, 0, u]*
  G[-u, 1 - u, 1 - u, 1 - u, v] - 24*as^3*G[0, 1, u]*
  G[-u, 1 - u, 1 - u, 1 - u, v] + 36*as^3*G[1, 0, u]*
  G[-u, 1 - u, 1 - u, 1 - u, v] + 30*as^3*G[1, 1, u]*
  G[-u, 1 - u, 1 - u, 1 - u, v] + 48*as^3*G[0, 1, u]*
  G[-u, 1 - u, 1 - u, -u, v] - 16*as^3*G[1, 0, u]*
  G[-u, 1 - u, 1 - u, -u, v] - 44*as^3*G[1, 1, u]*
  G[-u, 1 - u, 1 - u, -u, v] + 6*as^3*G[0, 1, u]*G[-u, 1 - u, -u, 0, v] + 
 4*as^3*G[1, 0, u]*G[-u, 1 - u, -u, 0, v] - 
 24*as^3*G[1, 1, u]*G[-u, 1 - u, -u, 0, v] + 
 8*as^2*G[-u, 1 - u, -u, 1 - u, v] + 2*as^3*G[0, 0, u]*
  G[-u, 1 - u, -u, 1 - u, v] + 44*as^3*G[0, 1, u]*
  G[-u, 1 - u, -u, 1 - u, v] - 30*as^3*G[1, 0, u]*
  G[-u, 1 - u, -u, 1 - u, v] - 48*as^3*G[1, 1, u]*
  G[-u, 1 - u, -u, 1 - u, v] - 72*as^3*G[0, 1, u]*G[-u, 1 - u, -u, -u, v] + 
 8*as^3*G[1, 0, u]*G[-u, 1 - u, -u, -u, v] + 
 72*as^3*G[1, 1, u]*G[-u, 1 - u, -u, -u, v] - 
 4*as^3*G[1, 0, u]*G[-u, -u, 0, 0, v] + 4*as^3*G[1, 1, u]*
  G[-u, -u, 0, 0, v] + 4*as^3*G[0, 1, u]*G[-u, -u, 0, 1 - u, v] - 
 24*as^3*G[1, 1, u]*G[-u, -u, 0, 1 - u, v] + 
 16*as^3*G[1, 1, u]*G[-u, -u, 0, -u, v] - 
 4*as^3*G[0, 0, u]*G[-u, -u, 1 - u, 0, v] + 
 8*as^3*G[0, 1, u]*G[-u, -u, 1 - u, 0, v] + 
 12*as^3*G[1, 0, u]*G[-u, -u, 1 - u, 0, v] - 
 24*as^3*G[1, 1, u]*G[-u, -u, 1 - u, 0, v] + 
 8*as^2*G[-u, -u, 1 - u, 1 - u, v] + 4*as^3*G[0, 0, u]*
  G[-u, -u, 1 - u, 1 - u, v] + 40*as^3*G[0, 1, u]*
  G[-u, -u, 1 - u, 1 - u, v] - 36*as^3*G[1, 0, u]*
  G[-u, -u, 1 - u, 1 - u, v] - 48*as^3*G[1, 1, u]*
  G[-u, -u, 1 - u, 1 - u, v] - 72*as^3*G[0, 1, u]*G[-u, -u, 1 - u, -u, v] + 
 8*as^3*G[1, 0, u]*G[-u, -u, 1 - u, -u, v] + 
 72*as^3*G[1, 1, u]*G[-u, -u, 1 - u, -u, v] - 
 8*as^3*G[1, 0, u]*G[-u, -u, -u, 0, v] + 16*as^3*G[1, 1, u]*
  G[-u, -u, -u, 0, v] - 8*as^2*G[-u, -u, -u, 1 - u, v] - 
 64*as^3*G[0, 1, u]*G[-u, -u, -u, 1 - u, v] + 
 24*as^3*G[1, 0, u]*G[-u, -u, -u, 1 - u, v] + 
 72*as^3*G[1, 1, u]*G[-u, -u, -u, 1 - u, v] + 
 96*as^3*G[0, 1, u]*G[-u, -u, -u, -u, v] - 
 96*as^3*G[1, 1, u]*G[-u, -u, -u, -u, v] - 
 15*as^3*G[0, v]*G[0, 0, 0, 0, 0, u] - 15*as^3*G[1 - u, v]*
  G[0, 0, 0, 0, 0, u] - 15*as^3*G[0, u]*G[0, 0, 0, 0, 0, v] - 
 15*as^3*G[1, u]*G[0, 0, 0, 0, 0, v] + 9*as^3*G[0, v]*G[0, 0, 0, 0, 1, u] - 
 87*as^3*G[1 - u, v]*G[0, 0, 0, 0, 1, u] + 
 102*as^3*G[-u, v]*G[0, 0, 0, 0, 1, u] - 
 3*as^3*G[0, u]*G[0, 0, 0, 0, 1 - u, v] - 
 15*as^3*G[1, u]*G[0, 0, 0, 0, 1 - u, v] - 
 6*as^3*G[1, u]*G[0, 0, 0, 0, -u, v] + 9*as^3*G[0, v]*G[0, 0, 0, 1, 0, u] - 
 3*as^3*G[1 - u, v]*G[0, 0, 0, 1, 0, u] + 
 18*as^3*G[-u, v]*G[0, 0, 0, 1, 0, u] + 18*as^3*G[0, u]*G[0, 0, 0, 1, 0, v] + 
 18*as^3*G[1, u]*G[0, 0, 0, 1, 0, v] - 3*as^3*G[0, v]*G[0, 0, 0, 1, 1, u] + 
 9*as^3*G[1 - u, v]*G[0, 0, 0, 1, 1, u] - 
 24*as^3*G[-u, v]*G[0, 0, 0, 1, 1, u] - 
 9*as^3*G[0, u]*G[0, 0, 0, 1 - u, 0, v] - 
 15*as^3*G[1, u]*G[0, 0, 0, 1 - u, 0, v] + 
 3*as^3*G[0, u]*G[0, 0, 0, 1 - u, 1 - u, v] - 
 15*as^3*G[1, u]*G[0, 0, 0, 1 - u, 1 - u, v] - 
 6*as^3*G[1, u]*G[0, 0, 0, 1 - u, -u, v] - 
 6*as^3*G[1, u]*G[0, 0, 0, -u, 1 - u, v] - 
 12*as^3*G[1, u]*G[0, 0, 0, -u, -u, v] + 9*as^3*G[0, v]*G[0, 0, 1, 0, 0, u] + 
 5*as^3*G[1 - u, v]*G[0, 0, 1, 0, 0, u] + 
 10*as^3*G[-u, v]*G[0, 0, 1, 0, 0, u] + 20*as^3*G[0, u]*G[0, 0, 1, 0, 0, v] + 
 20*as^3*G[1, u]*G[0, 0, 1, 0, 0, v] - 3*as^3*G[0, v]*G[0, 0, 1, 0, 1, u] + 
 17*as^3*G[1 - u, v]*G[0, 0, 1, 0, 1, u] - 
 32*as^3*G[-u, v]*G[0, 0, 1, 0, 1, u] + 
 2*as^3*G[0, u]*G[0, 0, 1, 0, 1 - u, v] + 
 6*as^3*G[1, u]*G[0, 0, 1, 0, -u, v] - 3*as^3*G[0, v]*G[0, 0, 1, 1, 0, u] - 
 35*as^3*G[1 - u, v]*G[0, 0, 1, 1, 0, u] + 
 20*as^3*G[-u, v]*G[0, 0, 1, 1, 0, u] - 16*as^3*G[0, u]*G[0, 0, 1, 1, 0, v] - 
 16*as^3*G[1, u]*G[0, 0, 1, 1, 0, v] - 3*as^3*G[0, v]*G[0, 0, 1, 1, 1, u] - 
 27*as^3*G[1 - u, v]*G[0, 0, 1, 1, 1, u] + 
 42*as^3*G[-u, v]*G[0, 0, 1, 1, 1, u] + 
 8*as^3*G[0, u]*G[0, 0, 1, 1 - u, 0, v] + 
 6*as^3*G[1, u]*G[0, 0, 1, 1 - u, -u, v] - 
 11*as^3*G[0, u]*G[0, 0, 1 - u, 0, 0, v] - 
 15*as^3*G[1, u]*G[0, 0, 1 - u, 0, 0, v] + 
 3*as^3*G[0, u]*G[0, 0, 1 - u, 0, 1 - u, v] - 
 15*as^3*G[1, u]*G[0, 0, 1 - u, 0, 1 - u, v] - 
 6*as^3*G[1, u]*G[0, 0, 1 - u, 0, -u, v] + 
 6*as^3*G[0, u]*G[0, 0, 1 - u, 1, 0, v] + 
 2*as^3*G[1, u]*G[0, 0, 1 - u, 1, 0, v] + 
 3*as^3*G[0, u]*G[0, 0, 1 - u, 1 - u, 0, v] - 
 15*as^3*G[1, u]*G[0, 0, 1 - u, 1 - u, 0, v] - 
 3*as^3*G[0, u]*G[0, 0, 1 - u, 1 - u, 1 - u, v] - 
 15*as^3*G[1, u]*G[0, 0, 1 - u, 1 - u, 1 - u, v] + 
 2*as^3*G[1, u]*G[0, 0, 1 - u, 1 - u, -u, v] - 
 8*as^3*G[1, u]*G[0, 0, 1 - u, -u, 0, v] + 
 4*as^3*G[0, u]*G[0, 0, 1 - u, -u, 1 - u, v] + 
 6*as^3*G[1, u]*G[0, 0, 1 - u, -u, 1 - u, v] + 
 4*as^3*G[1, u]*G[0, 0, 1 - u, -u, -u, v] + 
 2*as^3*G[1, u]*G[0, 0, -u, 0, 0, v] - 
 10*as^3*G[1, u]*G[0, 0, -u, 0, 1 - u, v] - 
 6*as^3*G[1, u]*G[0, 0, -u, 0, -u, v] - 
 10*as^3*G[1, u]*G[0, 0, -u, 1 - u, 0, v] + 
 2*as^3*G[0, u]*G[0, 0, -u, 1 - u, 1 - u, v] + 
 6*as^3*G[1, u]*G[0, 0, -u, 1 - u, 1 - u, v] + 
 10*as^3*G[1, u]*G[0, 0, -u, 1 - u, -u, v] - 
 4*as^3*G[1, u]*G[0, 0, -u, -u, 0, v] + 
 4*as^3*G[0, u]*G[0, 0, -u, -u, 1 - u, v] + 
 12*as^3*G[1, u]*G[0, 0, -u, -u, 1 - u, v] - 
 16*as^3*G[1, u]*G[0, 0, -u, -u, -u, v] + 
 9*as^3*G[0, v]*G[0, 1, 0, 0, 0, u] + 9*as^3*G[1 - u, v]*
  G[0, 1, 0, 0, 0, u] + 6*as^3*G[-u, v]*G[0, 1, 0, 0, 0, u] + 
 18*as^3*G[0, u]*G[0, 1, 0, 0, 0, v] + 18*as^3*G[1, u]*G[0, 1, 0, 0, 0, v] - 
 3*as^3*G[0, v]*G[0, 1, 0, 0, 1, u] + 21*as^3*G[1 - u, v]*
  G[0, 1, 0, 0, 1, u] - 36*as^3*G[-u, v]*G[0, 1, 0, 0, 1, u] + 
 4*as^3*G[0, u]*G[0, 1, 0, 0, 1 - u, v] + 
 12*as^3*G[1, u]*G[0, 1, 0, 0, -u, v] - 3*as^3*G[0, v]*G[0, 1, 0, 1, 0, u] - 
 31*as^3*G[1 - u, v]*G[0, 1, 0, 1, 0, u] + 
 16*as^3*G[-u, v]*G[0, 1, 0, 1, 0, u] - 16*as^3*G[0, u]*G[0, 1, 0, 1, 0, v] - 
 16*as^3*G[1, u]*G[0, 1, 0, 1, 0, v] - 3*as^3*G[0, v]*G[0, 1, 0, 1, 1, u] - 
 27*as^3*G[1 - u, v]*G[0, 1, 0, 1, 1, u] + 
 42*as^3*G[-u, v]*G[0, 1, 0, 1, 1, u] + 
 12*as^3*G[0, u]*G[0, 1, 0, 1 - u, 0, v] + 
 2*as^3*G[0, u]*G[0, 1, 0, 1 - u, 1 - u, v] + 
 6*as^3*G[1, u]*G[0, 1, 0, 1 - u, 1 - u, v] + 
 4*as^3*G[1, u]*G[0, 1, 0, 1 - u, -u, v] + 
 4*as^3*G[1, u]*G[0, 1, 0, -u, 0, v] - 
 4*as^3*G[0, u]*G[0, 1, 0, -u, 1 - u, v] - 
 4*as^3*G[1, u]*G[0, 1, 0, -u, 1 - u, v] + 
 8*as^3*G[1, u]*G[0, 1, 0, -u, -u, v] - 3*as^3*G[0, v]*G[0, 1, 1, 0, 0, u] - 
 27*as^3*G[1 - u, v]*G[0, 1, 1, 0, 0, u] + 
 12*as^3*G[-u, v]*G[0, 1, 1, 0, 0, u] - 24*as^3*G[0, u]*G[0, 1, 1, 0, 0, v] - 
 24*as^3*G[1, u]*G[0, 1, 1, 0, 0, v] - 3*as^3*G[0, v]*G[0, 1, 1, 0, 1, u] - 
 31*as^3*G[1 - u, v]*G[0, 1, 1, 0, 1, u] + 
 46*as^3*G[-u, v]*G[0, 1, 1, 0, 1, u] + 
 8*as^3*G[0, u]*G[0, 1, 1, 0, 1 - u, v] - 
 8*as^3*G[1, u]*G[0, 1, 1, 0, -u, v] - 3*as^3*G[0, v]*G[0, 1, 1, 1, 0, u] + 
 21*as^3*G[1 - u, v]*G[0, 1, 1, 1, 0, u] - 
 6*as^3*G[-u, v]*G[0, 1, 1, 1, 0, u] + 8*as^3*G[0, u]*G[0, 1, 1, 1, 0, v] + 
 8*as^3*G[1, u]*G[0, 1, 1, 1, 0, v] + 9*as^3*G[0, v]*G[0, 1, 1, 1, 1, u] + 
 9*as^3*G[1 - u, v]*G[0, 1, 1, 1, 1, u] - 
 24*as^3*G[-u, v]*G[0, 1, 1, 1, 1, u] - 
 8*as^3*G[1, u]*G[0, 1, 1, 1 - u, -u, v] + 
 16*as^3*G[0, u]*G[0, 1, 1 - u, 0, 0, v] - 
 2*as^3*G[0, u]*G[0, 1, 1 - u, 0, 1 - u, v] + 
 6*as^3*G[1, u]*G[0, 1, 1 - u, 0, 1 - u, v] + 
 4*as^3*G[1, u]*G[0, 1, 1 - u, 0, -u, v] - 
 2*as^3*G[0, u]*G[0, 1, 1 - u, 1 - u, 0, v] + 
 6*as^3*G[1, u]*G[0, 1, 1 - u, 1 - u, 0, v] - 
 4*as^3*G[1, u]*G[0, 1, 1 - u, 1 - u, -u, v] + 
 4*as^3*G[1, u]*G[0, 1, 1 - u, -u, 0, v] - 
 4*as^3*G[0, u]*G[0, 1, 1 - u, -u, 1 - u, v] - 
 4*as^3*G[1, u]*G[0, 1, 1 - u, -u, 1 - u, v] + 
 8*as^3*G[1, u]*G[0, 1, 1 - u, -u, -u, v] - 
 3*as^3*G[0, u]*G[0, 1 - u, 0, 0, 0, v] - 
 15*as^3*G[1, u]*G[0, 1 - u, 0, 0, 0, v] - 
 3*as^3*G[0, u]*G[0, 1 - u, 0, 0, 1 - u, v] - 
 15*as^3*G[1, u]*G[0, 1 - u, 0, 0, 1 - u, v] - 
 6*as^3*G[1, u]*G[0, 1 - u, 0, 0, -u, v] + 
 6*as^3*G[0, u]*G[0, 1 - u, 0, 1, 0, v] + 
 2*as^3*G[1, u]*G[0, 1 - u, 0, 1, 0, v] - 
 5*as^3*G[0, u]*G[0, 1 - u, 0, 1 - u, 0, v] - 
 15*as^3*G[1, u]*G[0, 1 - u, 0, 1 - u, 0, v] + 
 3*as^3*G[0, u]*G[0, 1 - u, 0, 1 - u, 1 - u, v] - 
 15*as^3*G[1, u]*G[0, 1 - u, 0, 1 - u, 1 - u, v] + 
 2*as^3*G[1, u]*G[0, 1 - u, 0, 1 - u, -u, v] - 
 8*as^3*G[1, u]*G[0, 1 - u, 0, -u, 0, v] + 
 4*as^3*G[0, u]*G[0, 1 - u, 0, -u, 1 - u, v] + 
 6*as^3*G[1, u]*G[0, 1 - u, 0, -u, 1 - u, v] + 
 4*as^3*G[1, u]*G[0, 1 - u, 0, -u, -u, v] + 
 8*as^3*G[0, u]*G[0, 1 - u, 1, 0, 0, v] + 
 8*as^3*G[1, u]*G[0, 1 - u, 1, 0, 0, v] - 
 2*as^3*G[0, u]*G[0, 1 - u, 1, 0, 1 - u, v] - 
 2*as^3*G[1, u]*G[0, 1 - u, 1, 0, -u, v] - 
 2*as^3*G[1, u]*G[0, 1 - u, 1, 1 - u, -u, v] - 
 7*as^3*G[0, u]*G[0, 1 - u, 1 - u, 0, 0, v] - 
 15*as^3*G[1, u]*G[0, 1 - u, 1 - u, 0, 0, v] + 
 7*as^3*G[0, u]*G[0, 1 - u, 1 - u, 0, 1 - u, v] - 
 15*as^3*G[1, u]*G[0, 1 - u, 1 - u, 0, 1 - u, v] + 
 2*as^3*G[1, u]*G[0, 1 - u, 1 - u, 0, -u, v] + 
 2*as^3*G[0, u]*G[0, 1 - u, 1 - u, 1, 0, v] - 
 6*as^3*G[1, u]*G[0, 1 - u, 1 - u, 1, 0, v] + 
 7*as^3*G[0, u]*G[0, 1 - u, 1 - u, 1 - u, 0, v] - 
 15*as^3*G[1, u]*G[0, 1 - u, 1 - u, 1 - u, 0, v] - 
 15*as^3*G[0, u]*G[0, 1 - u, 1 - u, 1 - u, 1 - u, v] - 
 15*as^3*G[1, u]*G[0, 1 - u, 1 - u, 1 - u, 1 - u, v] + 
 18*as^3*G[1, u]*G[0, 1 - u, 1 - u, 1 - u, -u, v] + 
 8*as^3*G[0, u]*G[0, 1 - u, 1 - u, -u, 1 - u, v] + 
 18*as^3*G[1, u]*G[0, 1 - u, 1 - u, -u, 1 - u, v] - 
 12*as^3*G[1, u]*G[0, 1 - u, 1 - u, -u, -u, v] - 
 2*as^3*G[1, u]*G[0, 1 - u, -u, 0, 0, v] + 
 6*as^3*G[1, u]*G[0, 1 - u, -u, 0, 1 - u, v] + 
 2*as^3*G[1, u]*G[0, 1 - u, -u, 0, -u, v] + 
 6*as^3*G[1, u]*G[0, 1 - u, -u, 1 - u, 0, v] + 
 10*as^3*G[0, u]*G[0, 1 - u, -u, 1 - u, 1 - u, v] + 
 18*as^3*G[1, u]*G[0, 1 - u, -u, 1 - u, 1 - u, v] - 
 14*as^3*G[1, u]*G[0, 1 - u, -u, 1 - u, -u, v] + 
 4*as^3*G[1, u]*G[0, 1 - u, -u, -u, 0, v] - 
 4*as^3*G[0, u]*G[0, 1 - u, -u, -u, 1 - u, v] - 
 20*as^3*G[1, u]*G[0, 1 - u, -u, -u, 1 - u, v] - 
 6*as^3*G[1, u]*G[0, -u, 0, 0, 0, v] + 
 6*as^3*G[0, u]*G[0, -u, 0, 0, 1 - u, v] - 
 4*as^3*G[1, u]*G[0, -u, 0, 0, 1 - u, v] + 
 6*as^3*G[0, u]*G[0, -u, 0, 1 - u, 0, v] - 
 4*as^3*G[1, u]*G[0, -u, 0, 1 - u, 0, v] - 
 4*as^3*G[0, u]*G[0, -u, 0, 1 - u, 1 - u, v] + 
 6*as^3*G[1, u]*G[0, -u, 0, 1 - u, 1 - u, v] + 
 8*as^3*G[1, u]*G[0, -u, 0, 1 - u, -u, v] + 
 8*as^3*G[1, u]*G[0, -u, 0, -u, 1 - u, v] - 
 8*as^3*G[1, u]*G[0, -u, 0, -u, -u, v] + 
 6*as^3*G[0, u]*G[0, -u, 1 - u, 0, 0, v] - 
 4*as^3*G[1, u]*G[0, -u, 1 - u, 0, 0, v] - 
 4*as^3*G[0, u]*G[0, -u, 1 - u, 0, 1 - u, v] + 
 6*as^3*G[1, u]*G[0, -u, 1 - u, 0, 1 - u, v] + 
 8*as^3*G[1, u]*G[0, -u, 1 - u, 0, -u, v] - 
 4*as^3*G[0, u]*G[0, -u, 1 - u, 1 - u, 0, v] + 
 6*as^3*G[1, u]*G[0, -u, 1 - u, 1 - u, 0, v] + 
 18*as^3*G[0, u]*G[0, -u, 1 - u, 1 - u, 1 - u, v] + 
 24*as^3*G[1, u]*G[0, -u, 1 - u, 1 - u, 1 - u, v] - 
 16*as^3*G[1, u]*G[0, -u, 1 - u, 1 - u, -u, v] + 
 8*as^3*G[1, u]*G[0, -u, 1 - u, -u, 0, v] - 
 8*as^3*G[0, u]*G[0, -u, 1 - u, -u, 1 - u, v] - 
 24*as^3*G[1, u]*G[0, -u, 1 - u, -u, 1 - u, v] + 
 8*as^3*G[1, u]*G[0, -u, 1 - u, -u, -u, v] + 
 8*as^3*G[1, u]*G[0, -u, -u, 0, 1 - u, v] - 
 8*as^3*G[1, u]*G[0, -u, -u, 0, -u, v] + 
 8*as^3*G[1, u]*G[0, -u, -u, 1 - u, 0, v] - 
 8*as^3*G[0, u]*G[0, -u, -u, 1 - u, 1 - u, v] - 
 24*as^3*G[1, u]*G[0, -u, -u, 1 - u, 1 - u, v] + 
 8*as^3*G[1, u]*G[0, -u, -u, 1 - u, -u, v] - 
 8*as^3*G[1, u]*G[0, -u, -u, -u, 0, v] + 
 8*as^3*G[0, u]*G[0, -u, -u, -u, 1 - u, v] + 
 16*as^3*G[1, u]*G[0, -u, -u, -u, 1 - u, v] + 
 9*as^3*G[0, v]*G[1, 0, 0, 0, 0, u] + 9*as^3*G[1 - u, v]*
  G[1, 0, 0, 0, 0, u] + 6*as^3*G[-u, v]*G[1, 0, 0, 0, 0, u] + 
 24*as^3*G[0, u]*G[1, 0, 0, 0, 0, v] + 24*as^3*G[1, u]*G[1, 0, 0, 0, 0, v] - 
 3*as^3*G[0, v]*G[1, 0, 0, 0, 1, u] + 21*as^3*G[1 - u, v]*
  G[1, 0, 0, 0, 1, u] - 36*as^3*G[-u, v]*G[1, 0, 0, 0, 1, u] - 
 6*as^3*G[0, u]*G[1, 0, 0, 0, 1 - u, v] + 
 18*as^3*G[1, u]*G[1, 0, 0, 0, 1 - u, v] + 
 12*as^3*G[1, u]*G[1, 0, 0, 0, -u, v] - 3*as^3*G[0, v]*G[1, 0, 0, 1, 0, u] - 
 31*as^3*G[1 - u, v]*G[1, 0, 0, 1, 0, u] + 
 16*as^3*G[-u, v]*G[1, 0, 0, 1, 0, u] - 16*as^3*G[0, u]*G[1, 0, 0, 1, 0, v] - 
 16*as^3*G[1, u]*G[1, 0, 0, 1, 0, v] - 3*as^3*G[0, v]*G[1, 0, 0, 1, 1, u] - 
 27*as^3*G[1 - u, v]*G[1, 0, 0, 1, 1, u] + 
 42*as^3*G[-u, v]*G[1, 0, 0, 1, 1, u] + 
 18*as^3*G[1, u]*G[1, 0, 0, 1 - u, 0, v] + 
 2*as^3*G[0, u]*G[1, 0, 0, 1 - u, 1 - u, v] + 
 12*as^3*G[1, u]*G[1, 0, 0, 1 - u, 1 - u, v] + 
 6*as^3*G[1, u]*G[1, 0, 0, -u, 0, v] - 
 6*as^3*G[0, u]*G[1, 0, 0, -u, 1 - u, v] - 
 6*as^3*G[1, u]*G[1, 0, 0, -u, 1 - u, v] + 
 12*as^3*G[1, u]*G[1, 0, 0, -u, -u, v] - 3*as^3*G[0, v]*G[1, 0, 1, 0, 0, u] - 
 27*as^3*G[1 - u, v]*G[1, 0, 1, 0, 0, u] + 
 12*as^3*G[-u, v]*G[1, 0, 1, 0, 0, u] - 24*as^3*G[0, u]*G[1, 0, 1, 0, 0, v] - 
 24*as^3*G[1, u]*G[1, 0, 1, 0, 0, v] - 3*as^3*G[0, v]*G[1, 0, 1, 0, 1, u] - 
 31*as^3*G[1 - u, v]*G[1, 0, 1, 0, 1, u] + 
 46*as^3*G[-u, v]*G[1, 0, 1, 0, 1, u] + 
 4*as^3*G[0, u]*G[1, 0, 1, 0, 1 - u, v] + 
 2*as^3*G[1, u]*G[1, 0, 1, 0, 1 - u, v] - 
 6*as^3*G[1, u]*G[1, 0, 1, 0, -u, v] - 3*as^3*G[0, v]*G[1, 0, 1, 1, 0, u] + 
 21*as^3*G[1 - u, v]*G[1, 0, 1, 1, 0, u] - 
 6*as^3*G[-u, v]*G[1, 0, 1, 1, 0, u] + 8*as^3*G[0, u]*G[1, 0, 1, 1, 0, v] + 
 8*as^3*G[1, u]*G[1, 0, 1, 1, 0, v] + 9*as^3*G[0, v]*G[1, 0, 1, 1, 1, u] + 
 9*as^3*G[1 - u, v]*G[1, 0, 1, 1, 1, u] - 
 24*as^3*G[-u, v]*G[1, 0, 1, 1, 1, u] - 
 2*as^3*G[0, u]*G[1, 0, 1, 1 - u, 0, v] + 
 2*as^3*G[1, u]*G[1, 0, 1, 1 - u, 0, v] - 
 6*as^3*G[1, u]*G[1, 0, 1, 1 - u, -u, v] + 
 6*as^3*G[0, u]*G[1, 0, 1 - u, 0, 0, v] + 
 18*as^3*G[1, u]*G[1, 0, 1 - u, 0, 0, v] - 
 2*as^3*G[0, u]*G[1, 0, 1 - u, 0, 1 - u, v] + 
 12*as^3*G[1, u]*G[1, 0, 1 - u, 0, 1 - u, v] - 
 4*as^3*G[0, u]*G[1, 0, 1 - u, 1, 0, v] + 
 4*as^3*G[1, u]*G[1, 0, 1 - u, 1, 0, v] - 
 2*as^3*G[0, u]*G[1, 0, 1 - u, 1 - u, 0, v] + 
 12*as^3*G[1, u]*G[1, 0, 1 - u, 1 - u, 0, v] - 
 6*as^3*G[0, u]*G[1, 0, 1 - u, 1 - u, 1 - u, v] + 
 6*as^3*G[1, u]*G[1, 0, 1 - u, 1 - u, 1 - u, v] - 
 4*as^3*G[1, u]*G[1, 0, 1 - u, 1 - u, -u, v] + 
 2*as^3*G[1, u]*G[1, 0, 1 - u, -u, 0, v] - 
 2*as^3*G[0, u]*G[1, 0, 1 - u, -u, 1 - u, v] - 
 2*as^3*G[1, u]*G[1, 0, 1 - u, -u, 1 - u, v] + 
 4*as^3*G[1, u]*G[1, 0, 1 - u, -u, -u, v] - 
 2*as^3*G[0, u]*G[1, 0, -u, 0, 1 - u, v] - 
 2*as^3*G[1, u]*G[1, 0, -u, 0, 1 - u, v] + 
 6*as^3*G[1, u]*G[1, 0, -u, 0, -u, v] - 
 2*as^3*G[0, u]*G[1, 0, -u, 1 - u, 0, v] - 
 2*as^3*G[1, u]*G[1, 0, -u, 1 - u, 0, v] + 
 2*as^3*G[0, u]*G[1, 0, -u, 1 - u, 1 - u, v] - 
 2*as^3*G[1, u]*G[1, 0, -u, 1 - u, -u, v] + 
 4*as^3*G[1, u]*G[1, 0, -u, -u, 0, v] - 
 4*as^3*G[0, u]*G[1, 0, -u, -u, 1 - u, v] - 
 4*as^3*G[1, u]*G[1, 0, -u, -u, 1 - u, v] + 
 8*as^3*G[1, u]*G[1, 0, -u, -u, -u, v] - 3*as^3*G[0, v]*G[1, 1, 0, 0, 0, u] - 
 27*as^3*G[1 - u, v]*G[1, 1, 0, 0, 0, u] + 
 12*as^3*G[-u, v]*G[1, 1, 0, 0, 0, u] - 24*as^3*G[0, u]*G[1, 1, 0, 0, 0, v] - 
 24*as^3*G[1, u]*G[1, 1, 0, 0, 0, v] - 3*as^3*G[0, v]*G[1, 1, 0, 0, 1, u] - 
 35*as^3*G[1 - u, v]*G[1, 1, 0, 0, 1, u] + 
 50*as^3*G[-u, v]*G[1, 1, 0, 0, 1, u] + 
 8*as^3*G[0, u]*G[1, 1, 0, 0, 1 - u, v] + 
 4*as^3*G[1, u]*G[1, 1, 0, 0, 1 - u, v] - 
 12*as^3*G[1, u]*G[1, 1, 0, 0, -u, v] - 3*as^3*G[0, v]*G[1, 1, 0, 1, 0, u] + 
 17*as^3*G[1 - u, v]*G[1, 1, 0, 1, 0, u] - 
 2*as^3*G[-u, v]*G[1, 1, 0, 1, 0, u] + 8*as^3*G[0, u]*G[1, 1, 0, 1, 0, v] + 
 8*as^3*G[1, u]*G[1, 1, 0, 1, 0, v] + 9*as^3*G[0, v]*G[1, 1, 0, 1, 1, u] + 
 5*as^3*G[1 - u, v]*G[1, 1, 0, 1, 1, u] - 
 20*as^3*G[-u, v]*G[1, 1, 0, 1, 1, u] + 
 4*as^3*G[1, u]*G[1, 1, 0, 1 - u, 0, v] - 
 4*as^3*G[0, u]*G[1, 1, 0, 1 - u, 1 - u, v] - 
 4*as^3*G[1, u]*G[1, 1, 0, 1 - u, -u, v] - 
 4*as^3*G[1, u]*G[1, 1, 0, -u, 0, v] + 
 4*as^3*G[0, u]*G[1, 1, 0, -u, 1 - u, v] + 
 4*as^3*G[1, u]*G[1, 1, 0, -u, 1 - u, v] - 
 8*as^3*G[1, u]*G[1, 1, 0, -u, -u, v] - 3*as^3*G[0, v]*G[1, 1, 1, 0, 0, u] + 
 9*as^3*G[1 - u, v]*G[1, 1, 1, 0, 0, u] + 
 6*as^3*G[-u, v]*G[1, 1, 1, 0, 0, u] + 16*as^3*G[0, u]*G[1, 1, 1, 0, 0, v] + 
 16*as^3*G[1, u]*G[1, 1, 1, 0, 0, v] + 9*as^3*G[0, v]*G[1, 1, 1, 0, 1, u] - 
 3*as^3*G[1 - u, v]*G[1, 1, 1, 0, 1, u] - 
 12*as^3*G[-u, v]*G[1, 1, 1, 0, 1, u] - 
 8*as^3*G[0, u]*G[1, 1, 1, 0, 1 - u, v] + 
 8*as^3*G[1, u]*G[1, 1, 1, 0, -u, v] + 9*as^3*G[0, v]*G[1, 1, 1, 1, 0, u] - 
 87*as^3*G[1 - u, v]*G[1, 1, 1, 1, 0, u] + 
 72*as^3*G[-u, v]*G[1, 1, 1, 1, 0, u] - 15*as^3*G[0, v]*G[1, 1, 1, 1, 1, u] - 
 15*as^3*G[1 - u, v]*G[1, 1, 1, 1, 1, u] + 
 30*as^3*G[-u, v]*G[1, 1, 1, 1, 1, u] + 
 8*as^3*G[1, u]*G[1, 1, 1, 1 - u, -u, v] - 
 4*as^3*G[0, u]*G[1, 1, 1 - u, 0, 0, v] + 
 4*as^3*G[1, u]*G[1, 1, 1 - u, 0, 0, v] - 
 4*as^3*G[1, u]*G[1, 1, 1 - u, 0, -u, v] + 
 4*as^3*G[1, u]*G[1, 1, 1 - u, 1 - u, -u, v] - 
 4*as^3*G[1, u]*G[1, 1, 1 - u, -u, 0, v] + 
 4*as^3*G[0, u]*G[1, 1, 1 - u, -u, 1 - u, v] + 
 4*as^3*G[1, u]*G[1, 1, 1 - u, -u, 1 - u, v] - 
 8*as^3*G[1, u]*G[1, 1, 1 - u, -u, -u, v] + 
 6*as^3*G[0, u]*G[1, 1 - u, 0, 0, 0, v] + 
 18*as^3*G[1, u]*G[1, 1 - u, 0, 0, 0, v] - 
 4*as^3*G[0, u]*G[1, 1 - u, 0, 0, 1 - u, v] + 
 12*as^3*G[1, u]*G[1, 1 - u, 0, 0, 1 - u, v] - 
 4*as^3*G[0, u]*G[1, 1 - u, 0, 1, 0, v] + 
 4*as^3*G[1, u]*G[1, 1 - u, 0, 1, 0, v] - 
 2*as^3*G[0, u]*G[1, 1 - u, 0, 1 - u, 0, v] + 
 12*as^3*G[1, u]*G[1, 1 - u, 0, 1 - u, 0, v] - 
 4*as^3*G[0, u]*G[1, 1 - u, 0, 1 - u, 1 - u, v] + 
 6*as^3*G[1, u]*G[1, 1 - u, 0, 1 - u, 1 - u, v] - 
 4*as^3*G[1, u]*G[1, 1 - u, 0, 1 - u, -u, v] + 
 2*as^3*G[1, u]*G[1, 1 - u, 0, -u, 0, v] - 
 2*as^3*G[0, u]*G[1, 1 - u, 0, -u, 1 - u, v] - 
 2*as^3*G[1, u]*G[1, 1 - u, 0, -u, 1 - u, v] + 
 4*as^3*G[1, u]*G[1, 1 - u, 0, -u, -u, v] - 
 4*as^3*G[0, u]*G[1, 1 - u, 1, 0, 0, v] + 
 4*as^3*G[1, u]*G[1, 1 - u, 1, 0, 0, v] - 
 2*as^3*G[1, u]*G[1, 1 - u, 1, 0, 1 - u, v] + 
 2*as^3*G[1, u]*G[1, 1 - u, 1, 0, -u, v] - 
 2*as^3*G[0, u]*G[1, 1 - u, 1, 1 - u, 0, v] - 
 2*as^3*G[1, u]*G[1, 1 - u, 1, 1 - u, 0, v] + 
 2*as^3*G[1, u]*G[1, 1 - u, 1, 1 - u, -u, v] - 
 4*as^3*G[0, u]*G[1, 1 - u, 1 - u, 0, 0, v] + 
 12*as^3*G[1, u]*G[1, 1 - u, 1 - u, 0, 0, v] - 
 4*as^3*G[0, u]*G[1, 1 - u, 1 - u, 0, 1 - u, v] + 
 6*as^3*G[1, u]*G[1, 1 - u, 1 - u, 0, 1 - u, v] - 
 4*as^3*G[1, u]*G[1, 1 - u, 1 - u, 0, -u, v] - 
 4*as^3*G[0, u]*G[1, 1 - u, 1 - u, 1 - u, 0, v] + 
 6*as^3*G[1, u]*G[1, 1 - u, 1 - u, 1 - u, 0, v] - 
 2*as^3*G[1, u]*G[1, 1 - u, 1 - u, -u, 0, v] + 
 2*as^3*G[0, u]*G[1, 1 - u, 1 - u, -u, 1 - u, v] + 
 2*as^3*G[1, u]*G[1, 1 - u, 1 - u, -u, 1 - u, v] - 
 4*as^3*G[1, u]*G[1, 1 - u, 1 - u, -u, -u, v] - 
 2*as^3*G[0, u]*G[1, 1 - u, -u, 0, 1 - u, v] - 
 2*as^3*G[1, u]*G[1, 1 - u, -u, 0, 1 - u, v] + 
 6*as^3*G[1, u]*G[1, 1 - u, -u, 0, -u, v] - 
 2*as^3*G[0, u]*G[1, 1 - u, -u, 1 - u, 0, v] - 
 2*as^3*G[1, u]*G[1, 1 - u, -u, 1 - u, 0, v] + 
 2*as^3*G[0, u]*G[1, 1 - u, -u, 1 - u, 1 - u, v] - 
 2*as^3*G[1, u]*G[1, 1 - u, -u, 1 - u, -u, v] + 
 4*as^3*G[1, u]*G[1, 1 - u, -u, -u, 0, v] - 
 4*as^3*G[0, u]*G[1, 1 - u, -u, -u, 1 - u, v] - 
 4*as^3*G[1, u]*G[1, 1 - u, -u, -u, 1 - u, v] + 
 8*as^3*G[1, u]*G[1, 1 - u, -u, -u, -u, v] - 
 15*as^3*G[0, u]*G[1 - u, 0, 0, 0, 0, v] - 
 15*as^3*G[1, u]*G[1 - u, 0, 0, 0, 0, v] + 
 7*as^3*G[0, u]*G[1 - u, 0, 0, 0, 1 - u, v] - 
 15*as^3*G[1, u]*G[1 - u, 0, 0, 0, 1 - u, v] - 
 4*as^3*G[1, u]*G[1 - u, 0, 0, 0, -u, v] + 
 8*as^3*G[0, u]*G[1 - u, 0, 0, 1, 0, v] + 
 7*as^3*G[0, u]*G[1 - u, 0, 0, 1 - u, 0, v] - 
 15*as^3*G[1, u]*G[1 - u, 0, 0, 1 - u, 0, v] - 
 7*as^3*G[0, u]*G[1 - u, 0, 0, 1 - u, 1 - u, v] - 
 15*as^3*G[1, u]*G[1 - u, 0, 0, 1 - u, 1 - u, v] + 
 4*as^3*G[1, u]*G[1 - u, 0, 0, 1 - u, -u, v] - 
 6*as^3*G[1, u]*G[1 - u, 0, 0, -u, 0, v] + 
 2*as^3*G[0, u]*G[1 - u, 0, 0, -u, 1 - u, v] + 
 8*as^3*G[1, u]*G[1 - u, 0, 0, -u, 1 - u, v] + 
 10*as^3*G[0, u]*G[1 - u, 0, 1, 0, 0, v] + 
 6*as^3*G[1, u]*G[1 - u, 0, 1, 0, 0, v] - 
 2*as^3*G[1, u]*G[1 - u, 0, 1, 0, 1 - u, v] - 
 2*as^3*G[1, u]*G[1 - u, 0, 1, 0, -u, v] - 
 4*as^3*G[0, u]*G[1 - u, 0, 1, 1, 0, v] + 
 4*as^3*G[1, u]*G[1 - u, 0, 1, 1, 0, v] - 
 2*as^3*G[1, u]*G[1 - u, 0, 1, 1 - u, 0, v] - 
 2*as^3*G[1, u]*G[1 - u, 0, 1, 1 - u, -u, v] + 
 3*as^3*G[0, u]*G[1 - u, 0, 1 - u, 0, 0, v] - 
 15*as^3*G[1, u]*G[1 - u, 0, 1 - u, 0, 0, v] - 
 5*as^3*G[0, u]*G[1 - u, 0, 1 - u, 0, 1 - u, v] - 
 15*as^3*G[1, u]*G[1 - u, 0, 1 - u, 0, 1 - u, v] + 
 6*as^3*G[1, u]*G[1 - u, 0, 1 - u, 0, -u, v] + 
 4*as^3*G[0, u]*G[1 - u, 0, 1 - u, 1, 0, v] - 
 8*as^3*G[1, u]*G[1 - u, 0, 1 - u, 1, 0, v] - 
 3*as^3*G[0, u]*G[1 - u, 0, 1 - u, 1 - u, 0, v] - 
 15*as^3*G[1, u]*G[1 - u, 0, 1 - u, 1 - u, 0, v] - 
 3*as^3*G[0, u]*G[1 - u, 0, 1 - u, 1 - u, 1 - u, v] - 
 15*as^3*G[1, u]*G[1 - u, 0, 1 - u, 1 - u, 1 - u, v] + 
 18*as^3*G[1, u]*G[1 - u, 0, 1 - u, 1 - u, -u, v] + 
 2*as^3*G[1, u]*G[1 - u, 0, 1 - u, -u, 0, v] + 
 6*as^3*G[0, u]*G[1 - u, 0, 1 - u, -u, 1 - u, v] + 
 20*as^3*G[1, u]*G[1 - u, 0, 1 - u, -u, 1 - u, v] - 
 16*as^3*G[1, u]*G[1 - u, 0, 1 - u, -u, -u, v] + 
 8*as^3*G[1, u]*G[1 - u, 0, -u, 0, 1 - u, v] - 
 4*as^3*G[1, u]*G[1 - u, 0, -u, 0, -u, v] - 
 2*as^3*G[0, u]*G[1 - u, 0, -u, 1 - u, 0, v] + 
 8*as^3*G[1, u]*G[1 - u, 0, -u, 1 - u, 0, v] + 
 8*as^3*G[0, u]*G[1 - u, 0, -u, 1 - u, 1 - u, v] + 
 18*as^3*G[1, u]*G[1 - u, 0, -u, 1 - u, 1 - u, v] - 
 16*as^3*G[1, u]*G[1 - u, 0, -u, 1 - u, -u, v] - 
 24*as^3*G[1, u]*G[1 - u, 0, -u, -u, 1 - u, v] + 
 8*as^3*G[1, u]*G[1 - u, 0, -u, -u, -u, v] + 
 18*as^3*G[0, u]*G[1 - u, 1, 0, 0, 0, v] + 
 6*as^3*G[1, u]*G[1 - u, 1, 0, 0, 0, v] - 
 4*as^3*G[0, u]*G[1 - u, 1, 0, 0, 1 - u, v] - 
 4*as^3*G[1, u]*G[1 - u, 1, 0, 0, 1 - u, v] - 
 8*as^3*G[0, u]*G[1 - u, 1, 0, 1, 0, v] + 
 8*as^3*G[1, u]*G[1 - u, 1, 0, 1, 0, v] - 
 4*as^3*G[0, u]*G[1 - u, 1, 0, 1 - u, 0, v] - 
 4*as^3*G[1, u]*G[1 - u, 1, 0, 1 - u, 0, v] + 
 6*as^3*G[0, u]*G[1 - u, 1, 0, 1 - u, 1 - u, v] - 
 6*as^3*G[1, u]*G[1 - u, 1, 0, 1 - u, 1 - u, v] - 
 8*as^3*G[0, u]*G[1 - u, 1, 1, 0, 0, v] + 
 8*as^3*G[1, u]*G[1 - u, 1, 1, 0, 0, v] + 
 8*as^3*G[0, u]*G[1 - u, 1, 1, 1, 0, v] - 
 8*as^3*G[1, u]*G[1 - u, 1, 1, 1, 0, v] - 
 4*as^3*G[0, u]*G[1 - u, 1, 1 - u, 0, 0, v] - 
 4*as^3*G[1, u]*G[1 - u, 1, 1 - u, 0, 0, v] + 
 6*as^3*G[0, u]*G[1 - u, 1, 1 - u, 0, 1 - u, v] - 
 6*as^3*G[1, u]*G[1 - u, 1, 1 - u, 0, 1 - u, v] + 
 6*as^3*G[0, u]*G[1 - u, 1, 1 - u, 1 - u, 0, v] - 
 6*as^3*G[1, u]*G[1 - u, 1, 1 - u, 1 - u, 0, v] - 
 3*as^3*G[0, u]*G[1 - u, 1 - u, 0, 0, 0, v] - 
 15*as^3*G[1, u]*G[1 - u, 1 - u, 0, 0, 0, v] + 
 3*as^3*G[0, u]*G[1 - u, 1 - u, 0, 0, 1 - u, v] - 
 15*as^3*G[1, u]*G[1 - u, 1 - u, 0, 0, 1 - u, v] + 
 4*as^3*G[1, u]*G[1 - u, 1 - u, 0, 0, -u, v] + 
 4*as^3*G[0, u]*G[1 - u, 1 - u, 0, 1, 0, v] - 
 8*as^3*G[1, u]*G[1 - u, 1 - u, 0, 1, 0, v] + 
 3*as^3*G[0, u]*G[1 - u, 1 - u, 0, 1 - u, 0, v] - 
 15*as^3*G[1, u]*G[1 - u, 1 - u, 0, 1 - u, 0, v] - 
 11*as^3*G[0, u]*G[1 - u, 1 - u, 0, 1 - u, 1 - u, v] - 
 15*as^3*G[1, u]*G[1 - u, 1 - u, 0, 1 - u, 1 - u, v] + 
 20*as^3*G[1, u]*G[1 - u, 1 - u, 0, 1 - u, -u, v] + 
 2*as^3*G[1, u]*G[1 - u, 1 - u, 0, -u, 0, v] + 
 6*as^3*G[0, u]*G[1 - u, 1 - u, 0, -u, 1 - u, v] + 
 20*as^3*G[1, u]*G[1 - u, 1 - u, 0, -u, 1 - u, v] - 
 16*as^3*G[1, u]*G[1 - u, 1 - u, 0, -u, -u, v] + 
 2*as^3*G[0, u]*G[1 - u, 1 - u, 1, 0, 0, v] - 
 10*as^3*G[1, u]*G[1 - u, 1 - u, 1, 0, 0, v] + 
 2*as^3*G[1, u]*G[1 - u, 1 - u, 1, 0, 1 - u, v] - 
 2*as^3*G[1, u]*G[1 - u, 1 - u, 1, 0, -u, v] + 
 4*as^3*G[0, u]*G[1 - u, 1 - u, 1, 1, 0, v] - 
 4*as^3*G[1, u]*G[1 - u, 1 - u, 1, 1, 0, v] + 
 2*as^3*G[1, u]*G[1 - u, 1 - u, 1, 1 - u, 0, v] - 
 2*as^3*G[1, u]*G[1 - u, 1 - u, 1, 1 - u, -u, v] + 
 3*as^3*G[0, u]*G[1 - u, 1 - u, 1 - u, 0, 0, v] - 
 15*as^3*G[1, u]*G[1 - u, 1 - u, 1 - u, 0, 0, v] - 
 9*as^3*G[0, u]*G[1 - u, 1 - u, 1 - u, 0, 1 - u, v] - 
 15*as^3*G[1, u]*G[1 - u, 1 - u, 1 - u, 0, 1 - u, v] + 
 18*as^3*G[1, u]*G[1 - u, 1 - u, 1 - u, 0, -u, v] - 
 3*as^3*G[0, u]*G[1 - u, 1 - u, 1 - u, 1 - u, 0, v] - 
 15*as^3*G[1, u]*G[1 - u, 1 - u, 1 - u, 1 - u, 0, v] - 
 15*as^3*G[0, u]*G[1 - u, 1 - u, 1 - u, 1 - u, 1 - u, v] - 
 15*as^3*G[1, u]*G[1 - u, 1 - u, 1 - u, 1 - u, 1 - u, v] + 
 30*as^3*G[1, u]*G[1 - u, 1 - u, 1 - u, 1 - u, -u, v] + 
 18*as^3*G[1, u]*G[1 - u, 1 - u, 1 - u, -u, 0, v] + 
 18*as^3*G[0, u]*G[1 - u, 1 - u, 1 - u, -u, 1 - u, v] + 
 24*as^3*G[1, u]*G[1 - u, 1 - u, 1 - u, -u, 1 - u, v] - 
 48*as^3*G[1, u]*G[1 - u, 1 - u, 1 - u, -u, -u, v] + 
 8*as^3*G[0, u]*G[1 - u, 1 - u, -u, 0, 1 - u, v] + 
 20*as^3*G[1, u]*G[1 - u, 1 - u, -u, 0, 1 - u, v] - 
 16*as^3*G[1, u]*G[1 - u, 1 - u, -u, 0, -u, v] + 
 2*as^3*G[0, u]*G[1 - u, 1 - u, -u, 1 - u, 0, v] + 
 20*as^3*G[1, u]*G[1 - u, 1 - u, -u, 1 - u, 0, v] + 
 20*as^3*G[0, u]*G[1 - u, 1 - u, -u, 1 - u, 1 - u, v] + 
 30*as^3*G[1, u]*G[1 - u, 1 - u, -u, 1 - u, 1 - u, v] - 
 52*as^3*G[1, u]*G[1 - u, 1 - u, -u, 1 - u, -u, v] - 
 16*as^3*G[1, u]*G[1 - u, 1 - u, -u, -u, 0, v] - 
 16*as^3*G[0, u]*G[1 - u, 1 - u, -u, -u, 1 - u, v] - 
 48*as^3*G[1, u]*G[1 - u, 1 - u, -u, -u, 1 - u, v] + 
 72*as^3*G[1, u]*G[1 - u, 1 - u, -u, -u, -u, v] + 
 6*as^3*G[1, u]*G[1 - u, -u, 0, 0, 0, v] - 
 2*as^3*G[0, u]*G[1 - u, -u, 0, 0, 1 - u, v] - 
 4*as^3*G[0, u]*G[1 - u, -u, 0, 1, 0, v] + 
 4*as^3*G[1, u]*G[1 - u, -u, 0, 1, 0, v] - 
 2*as^3*G[0, u]*G[1 - u, -u, 0, 1 - u, 0, v] + 
 16*as^3*G[0, u]*G[1 - u, -u, 0, 1 - u, 1 - u, v] + 
 18*as^3*G[1, u]*G[1 - u, -u, 0, 1 - u, 1 - u, v] - 
 16*as^3*G[1, u]*G[1 - u, -u, 0, 1 - u, -u, v] - 
 24*as^3*G[1, u]*G[1 - u, -u, 0, -u, 1 - u, v] + 
 8*as^3*G[1, u]*G[1 - u, -u, 0, -u, -u, v] + 
 2*as^3*G[0, u]*G[1 - u, -u, 1 - u, 0, 0, v] + 
 12*as^3*G[0, u]*G[1 - u, -u, 1 - u, 0, 1 - u, v] + 
 18*as^3*G[1, u]*G[1 - u, -u, 1 - u, 0, 1 - u, v] - 
 16*as^3*G[1, u]*G[1 - u, -u, 1 - u, 0, -u, v] - 
 4*as^3*G[0, u]*G[1 - u, -u, 1 - u, 1, 0, v] + 
 4*as^3*G[1, u]*G[1 - u, -u, 1 - u, 1, 0, v] + 
 4*as^3*G[0, u]*G[1 - u, -u, 1 - u, 1 - u, 0, v] + 
 18*as^3*G[1, u]*G[1 - u, -u, 1 - u, 1 - u, 0, v] + 
 18*as^3*G[0, u]*G[1 - u, -u, 1 - u, 1 - u, 1 - u, v] + 
 24*as^3*G[1, u]*G[1 - u, -u, 1 - u, 1 - u, 1 - u, v] - 
 48*as^3*G[1, u]*G[1 - u, -u, 1 - u, 1 - u, -u, v] - 
 16*as^3*G[1, u]*G[1 - u, -u, 1 - u, -u, 0, v] - 
 16*as^3*G[0, u]*G[1 - u, -u, 1 - u, -u, 1 - u, v] - 
 48*as^3*G[1, u]*G[1 - u, -u, 1 - u, -u, 1 - u, v] + 
 72*as^3*G[1, u]*G[1 - u, -u, 1 - u, -u, -u, v] - 
 24*as^3*G[1, u]*G[1 - u, -u, -u, 0, 1 - u, v] + 
 8*as^3*G[1, u]*G[1 - u, -u, -u, 0, -u, v] + 
 8*as^3*G[0, u]*G[1 - u, -u, -u, 1 - u, 0, v] - 
 24*as^3*G[1, u]*G[1 - u, -u, -u, 1 - u, 0, v] - 
 24*as^3*G[0, u]*G[1 - u, -u, -u, 1 - u, 1 - u, v] - 
 48*as^3*G[1, u]*G[1 - u, -u, -u, 1 - u, 1 - u, v] + 
 72*as^3*G[1, u]*G[1 - u, -u, -u, 1 - u, -u, v] + 
 8*as^3*G[1, u]*G[1 - u, -u, -u, -u, 0, v] + 
 8*as^3*G[0, u]*G[1 - u, -u, -u, -u, 1 - u, v] + 
 80*as^3*G[1, u]*G[1 - u, -u, -u, -u, 1 - u, v] - 
 96*as^3*G[1, u]*G[1 - u, -u, -u, -u, -u, v] + 
 6*as^3*G[1, u]*G[-u, 0, 0, 0, 0, v] - 
 4*as^3*G[0, u]*G[-u, 0, 0, 0, 1 - u, v] + 
 12*as^3*G[1, u]*G[-u, 0, 0, 0, 1 - u, v] - 
 2*as^3*G[1, u]*G[-u, 0, 0, 0, -u, v] + 2*as^3*G[0, u]*G[-u, 0, 0, 1, 0, v] - 
 2*as^3*G[1, u]*G[-u, 0, 0, 1, 0, v] - 
 4*as^3*G[0, u]*G[-u, 0, 0, 1 - u, 0, v] + 
 12*as^3*G[1, u]*G[-u, 0, 0, 1 - u, 0, v] - 
 4*as^3*G[0, u]*G[-u, 0, 0, 1 - u, 1 - u, v] + 
 18*as^3*G[1, u]*G[-u, 0, 0, 1 - u, 1 - u, v] + 
 2*as^3*G[1, u]*G[-u, 0, 0, 1 - u, -u, v] + 
 4*as^3*G[1, u]*G[-u, 0, 0, -u, 1 - u, v] + 
 2*as^3*G[0, u]*G[-u, 0, 1, 0, 0, v] - 2*as^3*G[1, u]*G[-u, 0, 1, 0, 0, v] - 
 2*as^3*G[0, u]*G[-u, 0, 1, 0, 1 - u, v] + 
 2*as^3*G[1, u]*G[-u, 0, 1, 0, -u, v] - 4*as^3*G[0, u]*G[-u, 0, 1, 1, 0, v] + 
 4*as^3*G[1, u]*G[-u, 0, 1, 1, 0, v] - 
 2*as^3*G[0, u]*G[-u, 0, 1, 1 - u, 0, v] + 
 2*as^3*G[1, u]*G[-u, 0, 1, 1 - u, -u, v] - 
 4*as^3*G[0, u]*G[-u, 0, 1 - u, 0, 0, v] + 
 12*as^3*G[1, u]*G[-u, 0, 1 - u, 0, 0, v] - 
 2*as^3*G[0, u]*G[-u, 0, 1 - u, 0, 1 - u, v] + 
 18*as^3*G[1, u]*G[-u, 0, 1 - u, 0, 1 - u, v] - 
 2*as^3*G[0, u]*G[-u, 0, 1 - u, 1, 0, v] + 
 2*as^3*G[1, u]*G[-u, 0, 1 - u, 1, 0, v] - 
 4*as^3*G[0, u]*G[-u, 0, 1 - u, 1 - u, 0, v] + 
 18*as^3*G[1, u]*G[-u, 0, 1 - u, 1 - u, 0, v] + 
 6*as^3*G[0, u]*G[-u, 0, 1 - u, 1 - u, 1 - u, v] + 
 24*as^3*G[1, u]*G[-u, 0, 1 - u, 1 - u, 1 - u, v] - 
 16*as^3*G[1, u]*G[-u, 0, 1 - u, 1 - u, -u, v] + 
 4*as^3*G[1, u]*G[-u, 0, 1 - u, -u, 0, v] - 
 4*as^3*G[0, u]*G[-u, 0, 1 - u, -u, 1 - u, v] - 
 24*as^3*G[1, u]*G[-u, 0, 1 - u, -u, 1 - u, v] + 
 8*as^3*G[1, u]*G[-u, 0, 1 - u, -u, -u, v] - 
 2*as^3*G[1, u]*G[-u, 0, -u, 0, 0, v] - 
 2*as^3*G[0, u]*G[-u, 0, -u, 0, 1 - u, v] + 
 4*as^3*G[1, u]*G[-u, 0, -u, 0, 1 - u, v] + 
 4*as^3*G[1, u]*G[-u, 0, -u, 0, -u, v] + 
 4*as^3*G[1, u]*G[-u, 0, -u, 1 - u, 0, v] - 
 4*as^3*G[0, u]*G[-u, 0, -u, 1 - u, 1 - u, v] - 
 24*as^3*G[1, u]*G[-u, 0, -u, 1 - u, 1 - u, v] + 
 8*as^3*G[1, u]*G[-u, 0, -u, 1 - u, -u, v] + 
 16*as^3*G[1, u]*G[-u, 0, -u, -u, 1 - u, v] - 
 6*as^3*G[0, u]*G[-u, 1 - u, 0, 0, 0, v] + 
 12*as^3*G[1, u]*G[-u, 1 - u, 0, 0, 0, v] - 
 2*as^3*G[0, u]*G[-u, 1 - u, 0, 0, 1 - u, v] + 
 18*as^3*G[1, u]*G[-u, 1 - u, 0, 0, 1 - u, v] + 
 2*as^3*G[1, u]*G[-u, 1 - u, 0, 0, -u, v] - 
 2*as^3*G[0, u]*G[-u, 1 - u, 0, 1, 0, v] + 
 2*as^3*G[1, u]*G[-u, 1 - u, 0, 1, 0, v] - 
 2*as^3*G[0, u]*G[-u, 1 - u, 0, 1 - u, 0, v] + 
 18*as^3*G[1, u]*G[-u, 1 - u, 0, 1 - u, 0, v] + 
 6*as^3*G[0, u]*G[-u, 1 - u, 0, 1 - u, 1 - u, v] + 
 24*as^3*G[1, u]*G[-u, 1 - u, 0, 1 - u, 1 - u, v] - 
 18*as^3*G[1, u]*G[-u, 1 - u, 0, 1 - u, -u, v] + 
 4*as^3*G[1, u]*G[-u, 1 - u, 0, -u, 0, v] - 
 4*as^3*G[0, u]*G[-u, 1 - u, 0, -u, 1 - u, v] - 
 24*as^3*G[1, u]*G[-u, 1 - u, 0, -u, 1 - u, v] + 
 8*as^3*G[1, u]*G[-u, 1 - u, 0, -u, -u, v] + 
 2*as^3*G[0, u]*G[-u, 1 - u, 1, 0, 0, v] - 
 2*as^3*G[1, u]*G[-u, 1 - u, 1, 0, 0, v] - 
 2*as^3*G[0, u]*G[-u, 1 - u, 1, 0, 1 - u, v] + 
 2*as^3*G[1, u]*G[-u, 1 - u, 1, 0, -u, v] - 
 4*as^3*G[0, u]*G[-u, 1 - u, 1, 1, 0, v] + 
 4*as^3*G[1, u]*G[-u, 1 - u, 1, 1, 0, v] - 
 2*as^3*G[0, u]*G[-u, 1 - u, 1, 1 - u, 0, v] + 
 2*as^3*G[1, u]*G[-u, 1 - u, 1, 1 - u, -u, v] + 
 2*as^3*G[0, u]*G[-u, 1 - u, 1 - u, 0, 0, v] + 
 18*as^3*G[1, u]*G[-u, 1 - u, 1 - u, 0, 0, v] + 
 24*as^3*G[1, u]*G[-u, 1 - u, 1 - u, 0, 1 - u, v] - 
 16*as^3*G[1, u]*G[-u, 1 - u, 1 - u, 0, -u, v] - 
 6*as^3*G[0, u]*G[-u, 1 - u, 1 - u, 1, 0, v] + 
 6*as^3*G[1, u]*G[-u, 1 - u, 1 - u, 1, 0, v] - 
 6*as^3*G[0, u]*G[-u, 1 - u, 1 - u, 1 - u, 0, v] + 
 24*as^3*G[1, u]*G[-u, 1 - u, 1 - u, 1 - u, 0, v] + 
 24*as^3*G[0, u]*G[-u, 1 - u, 1 - u, 1 - u, 1 - u, v] + 
 30*as^3*G[1, u]*G[-u, 1 - u, 1 - u, 1 - u, 1 - u, v] - 
 48*as^3*G[1, u]*G[-u, 1 - u, 1 - u, 1 - u, -u, v] - 
 16*as^3*G[1, u]*G[-u, 1 - u, 1 - u, -u, 0, v] - 
 16*as^3*G[0, u]*G[-u, 1 - u, 1 - u, -u, 1 - u, v] - 
 44*as^3*G[1, u]*G[-u, 1 - u, 1 - u, -u, 1 - u, v] + 
 64*as^3*G[1, u]*G[-u, 1 - u, 1 - u, -u, -u, v] + 
 2*as^3*G[1, u]*G[-u, 1 - u, -u, 0, 0, v] - 
 2*as^3*G[0, u]*G[-u, 1 - u, -u, 0, 1 - u, v] - 
 24*as^3*G[1, u]*G[-u, 1 - u, -u, 0, 1 - u, v] + 
 8*as^3*G[1, u]*G[-u, 1 - u, -u, 0, -u, v] + 
 4*as^3*G[0, u]*G[-u, 1 - u, -u, 1 - u, 0, v] - 
 24*as^3*G[1, u]*G[-u, 1 - u, -u, 1 - u, 0, v] - 
 24*as^3*G[0, u]*G[-u, 1 - u, -u, 1 - u, 1 - u, v] - 
 48*as^3*G[1, u]*G[-u, 1 - u, -u, 1 - u, 1 - u, v] + 
 68*as^3*G[1, u]*G[-u, 1 - u, -u, 1 - u, -u, v] + 
 8*as^3*G[1, u]*G[-u, 1 - u, -u, -u, 0, v] + 
 8*as^3*G[0, u]*G[-u, 1 - u, -u, -u, 1 - u, v] + 
 72*as^3*G[1, u]*G[-u, 1 - u, -u, -u, 1 - u, v] - 
 80*as^3*G[1, u]*G[-u, 1 - u, -u, -u, -u, v] + 
 4*as^3*G[1, u]*G[-u, -u, 0, 0, 1 - u, v] + 
 4*as^3*G[0, u]*G[-u, -u, 0, 1, 0, v] - 
 4*as^3*G[1, u]*G[-u, -u, 0, 1, 0, v] + 
 4*as^3*G[1, u]*G[-u, -u, 0, 1 - u, 0, v] - 
 4*as^3*G[0, u]*G[-u, -u, 0, 1 - u, 1 - u, v] - 
 24*as^3*G[1, u]*G[-u, -u, 0, 1 - u, 1 - u, v] + 
 8*as^3*G[1, u]*G[-u, -u, 0, 1 - u, -u, v] + 
 16*as^3*G[1, u]*G[-u, -u, 0, -u, 1 - u, v] - 
 4*as^3*G[0, u]*G[-u, -u, 1 - u, 0, 0, v] + 
 4*as^3*G[1, u]*G[-u, -u, 1 - u, 0, 0, v] - 
 24*as^3*G[1, u]*G[-u, -u, 1 - u, 0, 1 - u, v] + 
 8*as^3*G[1, u]*G[-u, -u, 1 - u, 0, -u, v] + 
 4*as^3*G[0, u]*G[-u, -u, 1 - u, 1, 0, v] - 
 4*as^3*G[1, u]*G[-u, -u, 1 - u, 1, 0, v] + 
 8*as^3*G[0, u]*G[-u, -u, 1 - u, 1 - u, 0, v] - 
 24*as^3*G[1, u]*G[-u, -u, 1 - u, 1 - u, 0, v] - 
 24*as^3*G[0, u]*G[-u, -u, 1 - u, 1 - u, 1 - u, v] - 
 48*as^3*G[1, u]*G[-u, -u, 1 - u, 1 - u, 1 - u, v] + 
 64*as^3*G[1, u]*G[-u, -u, 1 - u, 1 - u, -u, v] + 
 8*as^3*G[1, u]*G[-u, -u, 1 - u, -u, 0, v] + 
 8*as^3*G[0, u]*G[-u, -u, 1 - u, -u, 1 - u, v] + 
 72*as^3*G[1, u]*G[-u, -u, 1 - u, -u, 1 - u, v] - 
 80*as^3*G[1, u]*G[-u, -u, 1 - u, -u, -u, v] + 
 16*as^3*G[1, u]*G[-u, -u, -u, 0, 1 - u, v] - 
 8*as^3*G[0, u]*G[-u, -u, -u, 1 - u, 0, v] + 
 16*as^3*G[1, u]*G[-u, -u, -u, 1 - u, 0, v] + 
 16*as^3*G[0, u]*G[-u, -u, -u, 1 - u, 1 - u, v] + 
 72*as^3*G[1, u]*G[-u, -u, -u, 1 - u, 1 - u, v] - 
 80*as^3*G[1, u]*G[-u, -u, -u, 1 - u, -u, v] - 
 96*as^3*G[1, u]*G[-u, -u, -u, -u, 1 - u, v] + 
 96*as^3*G[1, u]*G[-u, -u, -u, -u, -u, v] - 15*as^3*G[0, 0, 0, 0, 0, 0, u] - 
 15*as^3*G[0, 0, 0, 0, 0, 0, v] + 15*as^3*G[0, 0, 0, 0, 0, 1, u] - 
 15*as^3*G[0, 0, 0, 0, 0, 1 - u, v] + 15*as^3*G[0, 0, 0, 0, 1, 0, u] + 
 30*as^3*G[0, 0, 0, 0, 1, 0, v] - 15*as^3*G[0, 0, 0, 0, 1, 1, u] - 
 15*as^3*G[0, 0, 0, 0, 1 - u, 0, v] - 
 15*as^3*G[0, 0, 0, 0, 1 - u, 1 - u, v] - 
 6*as^3*G[0, 0, 0, 0, -u, 1 - u, v] + 15*as^3*G[0, 0, 0, 1, 0, 0, u] + 
 24*as^3*G[0, 0, 0, 1, 0, 0, v] - 15*as^3*G[0, 0, 0, 1, 0, 1, u] + 
 18*as^3*G[0, 0, 0, 1, 0, 1 - u, v] - 15*as^3*G[0, 0, 0, 1, 1, 0, u] - 
 48*as^3*G[0, 0, 0, 1, 1, 0, v] + 15*as^3*G[0, 0, 0, 1, 1, 1, u] + 
 18*as^3*G[0, 0, 0, 1, 1 - u, 0, v] - 15*as^3*G[0, 0, 0, 1 - u, 0, 0, v] - 
 15*as^3*G[0, 0, 0, 1 - u, 0, 1 - u, v] + 
 18*as^3*G[0, 0, 0, 1 - u, 1, 0, v] - 
 15*as^3*G[0, 0, 0, 1 - u, 1 - u, 0, v] - 
 15*as^3*G[0, 0, 0, 1 - u, 1 - u, 1 - u, v] - 
 6*as^3*G[0, 0, 0, 1 - u, -u, 1 - u, v] - 
 6*as^3*G[0, 0, 0, -u, 1 - u, 1 - u, v] - 
 12*as^3*G[0, 0, 0, -u, -u, 1 - u, v] + 15*as^3*G[0, 0, 1, 0, 0, 0, u] + 
 30*as^3*G[0, 0, 1, 0, 0, 0, v] - 15*as^3*G[0, 0, 1, 0, 0, 1, u] + 
 20*as^3*G[0, 0, 1, 0, 0, 1 - u, v] - 15*as^3*G[0, 0, 1, 0, 1, 0, u] - 
 52*as^3*G[0, 0, 1, 0, 1, 0, v] + 15*as^3*G[0, 0, 1, 0, 1, 1, u] + 
 20*as^3*G[0, 0, 1, 0, 1 - u, 0, v] + 6*as^3*G[0, 0, 1, 0, -u, 1 - u, v] - 
 15*as^3*G[0, 0, 1, 1, 0, 0, u] - 48*as^3*G[0, 0, 1, 1, 0, 0, v] + 
 15*as^3*G[0, 0, 1, 1, 0, 1, u] - 16*as^3*G[0, 0, 1, 1, 0, 1 - u, v] + 
 15*as^3*G[0, 0, 1, 1, 1, 0, u] + 72*as^3*G[0, 0, 1, 1, 1, 0, v] - 
 15*as^3*G[0, 0, 1, 1, 1, 1, u] - 16*as^3*G[0, 0, 1, 1, 1 - u, 0, v] + 
 20*as^3*G[0, 0, 1, 1 - u, 0, 0, v] - 16*as^3*G[0, 0, 1, 1 - u, 1, 0, v] + 
 6*as^3*G[0, 0, 1, 1 - u, -u, 1 - u, v] - 
 15*as^3*G[0, 0, 1 - u, 0, 0, 0, v] - 
 15*as^3*G[0, 0, 1 - u, 0, 0, 1 - u, v] + 
 20*as^3*G[0, 0, 1 - u, 0, 1, 0, v] - 
 15*as^3*G[0, 0, 1 - u, 0, 1 - u, 0, v] - 
 15*as^3*G[0, 0, 1 - u, 0, 1 - u, 1 - u, v] - 
 6*as^3*G[0, 0, 1 - u, 0, -u, 1 - u, v] + 
 20*as^3*G[0, 0, 1 - u, 1, 0, 0, v] + 2*as^3*G[0, 0, 1 - u, 1, 0, 1 - u, v] - 
 16*as^3*G[0, 0, 1 - u, 1, 1, 0, v] + 2*as^3*G[0, 0, 1 - u, 1, 1 - u, 0, v] - 
 15*as^3*G[0, 0, 1 - u, 1 - u, 0, 0, v] - 
 15*as^3*G[0, 0, 1 - u, 1 - u, 0, 1 - u, v] + 
 4*as^3*G[0, 0, 1 - u, 1 - u, 1, 0, v] - 
 15*as^3*G[0, 0, 1 - u, 1 - u, 1 - u, 0, v] - 
 15*as^3*G[0, 0, 1 - u, 1 - u, 1 - u, 1 - u, v] + 
 2*as^3*G[0, 0, 1 - u, 1 - u, -u, 1 - u, v] - 
 8*as^3*G[0, 0, 1 - u, -u, 0, 1 - u, v] - 
 8*as^3*G[0, 0, 1 - u, -u, 1 - u, 0, v] + 
 6*as^3*G[0, 0, 1 - u, -u, 1 - u, 1 - u, v] + 
 4*as^3*G[0, 0, 1 - u, -u, -u, 1 - u, v] + 
 2*as^3*G[0, 0, -u, 0, 0, 1 - u, v] - 2*as^3*G[0, 0, -u, 0, 1, 0, v] + 
 2*as^3*G[0, 0, -u, 0, 1 - u, 0, v] - 
 10*as^3*G[0, 0, -u, 0, 1 - u, 1 - u, v] - 
 6*as^3*G[0, 0, -u, 0, -u, 1 - u, v] + 2*as^3*G[0, 0, -u, 1 - u, 0, 0, v] - 
 10*as^3*G[0, 0, -u, 1 - u, 0, 1 - u, v] - 
 2*as^3*G[0, 0, -u, 1 - u, 1, 0, v] - 
 10*as^3*G[0, 0, -u, 1 - u, 1 - u, 0, v] + 
 6*as^3*G[0, 0, -u, 1 - u, 1 - u, 1 - u, v] + 
 10*as^3*G[0, 0, -u, 1 - u, -u, 1 - u, v] - 
 4*as^3*G[0, 0, -u, -u, 0, 1 - u, v] - 4*as^3*G[0, 0, -u, -u, 1 - u, 0, v] + 
 12*as^3*G[0, 0, -u, -u, 1 - u, 1 - u, v] - 
 16*as^3*G[0, 0, -u, -u, -u, 1 - u, v] + 15*as^3*G[0, 1, 0, 0, 0, 0, u] + 
 24*as^3*G[0, 1, 0, 0, 0, 0, v] - 15*as^3*G[0, 1, 0, 0, 0, 1, u] + 
 18*as^3*G[0, 1, 0, 0, 0, 1 - u, v] - 15*as^3*G[0, 1, 0, 0, 1, 0, u] - 
 48*as^3*G[0, 1, 0, 0, 1, 0, v] + 15*as^3*G[0, 1, 0, 0, 1, 1, u] + 
 18*as^3*G[0, 1, 0, 0, 1 - u, 0, v] + 12*as^3*G[0, 1, 0, 0, -u, 1 - u, v] - 
 15*as^3*G[0, 1, 0, 1, 0, 0, u] - 48*as^3*G[0, 1, 0, 1, 0, 0, v] + 
 15*as^3*G[0, 1, 0, 1, 0, 1, u] - 16*as^3*G[0, 1, 0, 1, 0, 1 - u, v] + 
 15*as^3*G[0, 1, 0, 1, 1, 0, u] + 72*as^3*G[0, 1, 0, 1, 1, 0, v] - 
 15*as^3*G[0, 1, 0, 1, 1, 1, u] - 16*as^3*G[0, 1, 0, 1, 1 - u, 0, v] + 
 18*as^3*G[0, 1, 0, 1 - u, 0, 0, v] - 16*as^3*G[0, 1, 0, 1 - u, 1, 0, v] + 
 6*as^3*G[0, 1, 0, 1 - u, 1 - u, 1 - u, v] + 
 4*as^3*G[0, 1, 0, 1 - u, -u, 1 - u, v] + 
 4*as^3*G[0, 1, 0, -u, 0, 1 - u, v] + 4*as^3*G[0, 1, 0, -u, 1 - u, 0, v] - 
 4*as^3*G[0, 1, 0, -u, 1 - u, 1 - u, v] + 
 8*as^3*G[0, 1, 0, -u, -u, 1 - u, v] - 15*as^3*G[0, 1, 1, 0, 0, 0, u] - 
 48*as^3*G[0, 1, 1, 0, 0, 0, v] + 15*as^3*G[0, 1, 1, 0, 0, 1, u] - 
 24*as^3*G[0, 1, 1, 0, 0, 1 - u, v] + 15*as^3*G[0, 1, 1, 0, 1, 0, u] + 
 72*as^3*G[0, 1, 1, 0, 1, 0, v] - 15*as^3*G[0, 1, 1, 0, 1, 1, u] - 
 24*as^3*G[0, 1, 1, 0, 1 - u, 0, v] - 8*as^3*G[0, 1, 1, 0, -u, 1 - u, v] + 
 15*as^3*G[0, 1, 1, 1, 0, 0, u] + 80*as^3*G[0, 1, 1, 1, 0, 0, v] - 
 15*as^3*G[0, 1, 1, 1, 0, 1, u] + 8*as^3*G[0, 1, 1, 1, 0, 1 - u, v] - 
 15*as^3*G[0, 1, 1, 1, 1, 0, u] - 96*as^3*G[0, 1, 1, 1, 1, 0, v] + 
 15*as^3*G[0, 1, 1, 1, 1, 1, u] + 8*as^3*G[0, 1, 1, 1, 1 - u, 0, v] - 
 24*as^3*G[0, 1, 1, 1 - u, 0, 0, v] + 8*as^3*G[0, 1, 1, 1 - u, 1, 0, v] - 
 8*as^3*G[0, 1, 1, 1 - u, -u, 1 - u, v] + 
 18*as^3*G[0, 1, 1 - u, 0, 0, 0, v] - 16*as^3*G[0, 1, 1 - u, 0, 1, 0, v] + 
 6*as^3*G[0, 1, 1 - u, 0, 1 - u, 1 - u, v] + 
 4*as^3*G[0, 1, 1 - u, 0, -u, 1 - u, v] - 
 24*as^3*G[0, 1, 1 - u, 1, 0, 0, v] + 8*as^3*G[0, 1, 1 - u, 1, 1, 0, v] + 
 6*as^3*G[0, 1, 1 - u, 1 - u, 0, 1 - u, v] + 
 6*as^3*G[0, 1, 1 - u, 1 - u, 1 - u, 0, v] - 
 4*as^3*G[0, 1, 1 - u, 1 - u, -u, 1 - u, v] + 
 4*as^3*G[0, 1, 1 - u, -u, 0, 1 - u, v] + 
 4*as^3*G[0, 1, 1 - u, -u, 1 - u, 0, v] - 
 4*as^3*G[0, 1, 1 - u, -u, 1 - u, 1 - u, v] + 
 8*as^3*G[0, 1, 1 - u, -u, -u, 1 - u, v] - 
 15*as^3*G[0, 1 - u, 0, 0, 0, 0, v] - 
 15*as^3*G[0, 1 - u, 0, 0, 0, 1 - u, v] + 
 18*as^3*G[0, 1 - u, 0, 0, 1, 0, v] - 
 15*as^3*G[0, 1 - u, 0, 0, 1 - u, 0, v] - 
 15*as^3*G[0, 1 - u, 0, 0, 1 - u, 1 - u, v] - 
 6*as^3*G[0, 1 - u, 0, 0, -u, 1 - u, v] + 
 20*as^3*G[0, 1 - u, 0, 1, 0, 0, v] + 2*as^3*G[0, 1 - u, 0, 1, 0, 1 - u, v] - 
 16*as^3*G[0, 1 - u, 0, 1, 1, 0, v] + 2*as^3*G[0, 1 - u, 0, 1, 1 - u, 0, v] - 
 15*as^3*G[0, 1 - u, 0, 1 - u, 0, 0, v] - 
 15*as^3*G[0, 1 - u, 0, 1 - u, 0, 1 - u, v] + 
 6*as^3*G[0, 1 - u, 0, 1 - u, 1, 0, v] - 
 15*as^3*G[0, 1 - u, 0, 1 - u, 1 - u, 0, v] - 
 15*as^3*G[0, 1 - u, 0, 1 - u, 1 - u, 1 - u, v] + 
 2*as^3*G[0, 1 - u, 0, 1 - u, -u, 1 - u, v] - 
 8*as^3*G[0, 1 - u, 0, -u, 0, 1 - u, v] - 
 8*as^3*G[0, 1 - u, 0, -u, 1 - u, 0, v] + 
 6*as^3*G[0, 1 - u, 0, -u, 1 - u, 1 - u, v] + 
 4*as^3*G[0, 1 - u, 0, -u, -u, 1 - u, v] + 
 18*as^3*G[0, 1 - u, 1, 0, 0, 0, v] + 8*as^3*G[0, 1 - u, 1, 0, 0, 1 - u, v] - 
 16*as^3*G[0, 1 - u, 1, 0, 1, 0, v] + 8*as^3*G[0, 1 - u, 1, 0, 1 - u, 0, v] - 
 2*as^3*G[0, 1 - u, 1, 0, -u, 1 - u, v] - 
 24*as^3*G[0, 1 - u, 1, 1, 0, 0, v] + 8*as^3*G[0, 1 - u, 1, 1, 1, 0, v] + 
 8*as^3*G[0, 1 - u, 1, 1 - u, 0, 0, v] - 
 4*as^3*G[0, 1 - u, 1, 1 - u, 1, 0, v] - 
 2*as^3*G[0, 1 - u, 1, 1 - u, -u, 1 - u, v] - 
 15*as^3*G[0, 1 - u, 1 - u, 0, 0, 0, v] - 
 15*as^3*G[0, 1 - u, 1 - u, 0, 0, 1 - u, v] + 
 4*as^3*G[0, 1 - u, 1 - u, 0, 1, 0, v] - 
 15*as^3*G[0, 1 - u, 1 - u, 0, 1 - u, 0, v] - 
 15*as^3*G[0, 1 - u, 1 - u, 0, 1 - u, 1 - u, v] + 
 2*as^3*G[0, 1 - u, 1 - u, 0, -u, 1 - u, v] + 
 8*as^3*G[0, 1 - u, 1 - u, 1, 0, 0, v] - 
 6*as^3*G[0, 1 - u, 1 - u, 1, 0, 1 - u, v] - 
 6*as^3*G[0, 1 - u, 1 - u, 1, 1 - u, 0, v] - 
 15*as^3*G[0, 1 - u, 1 - u, 1 - u, 0, 0, v] - 
 15*as^3*G[0, 1 - u, 1 - u, 1 - u, 0, 1 - u, v] - 
 4*as^3*G[0, 1 - u, 1 - u, 1 - u, 1, 0, v] - 
 15*as^3*G[0, 1 - u, 1 - u, 1 - u, 1 - u, 0, v] - 
 15*as^3*G[0, 1 - u, 1 - u, 1 - u, 1 - u, 1 - u, v] + 
 18*as^3*G[0, 1 - u, 1 - u, 1 - u, -u, 1 - u, v] + 
 18*as^3*G[0, 1 - u, 1 - u, -u, 1 - u, 1 - u, v] - 
 12*as^3*G[0, 1 - u, 1 - u, -u, -u, 1 - u, v] - 
 2*as^3*G[0, 1 - u, -u, 0, 0, 1 - u, v] - 
 2*as^3*G[0, 1 - u, -u, 0, 1, 0, v] - 
 2*as^3*G[0, 1 - u, -u, 0, 1 - u, 0, v] + 
 6*as^3*G[0, 1 - u, -u, 0, 1 - u, 1 - u, v] + 
 2*as^3*G[0, 1 - u, -u, 0, -u, 1 - u, v] - 
 2*as^3*G[0, 1 - u, -u, 1 - u, 0, 0, v] + 
 6*as^3*G[0, 1 - u, -u, 1 - u, 0, 1 - u, v] - 
 2*as^3*G[0, 1 - u, -u, 1 - u, 1, 0, v] + 
 6*as^3*G[0, 1 - u, -u, 1 - u, 1 - u, 0, v] + 
 18*as^3*G[0, 1 - u, -u, 1 - u, 1 - u, 1 - u, v] - 
 14*as^3*G[0, 1 - u, -u, 1 - u, -u, 1 - u, v] + 
 4*as^3*G[0, 1 - u, -u, -u, 0, 1 - u, v] + 
 4*as^3*G[0, 1 - u, -u, -u, 1 - u, 0, v] - 
 20*as^3*G[0, 1 - u, -u, -u, 1 - u, 1 - u, v] - 
 6*as^3*G[0, -u, 0, 0, 0, 1 - u, v] - 6*as^3*G[0, -u, 0, 0, 1 - u, 0, v] - 
 4*as^3*G[0, -u, 0, 0, 1 - u, 1 - u, v] - 
 6*as^3*G[0, -u, 0, 1 - u, 0, 0, v] - 
 4*as^3*G[0, -u, 0, 1 - u, 0, 1 - u, v] - 
 4*as^3*G[0, -u, 0, 1 - u, 1 - u, 0, v] + 
 6*as^3*G[0, -u, 0, 1 - u, 1 - u, 1 - u, v] + 
 8*as^3*G[0, -u, 0, 1 - u, -u, 1 - u, v] + 
 8*as^3*G[0, -u, 0, -u, 1 - u, 1 - u, v] - 
 8*as^3*G[0, -u, 0, -u, -u, 1 - u, v] - 6*as^3*G[0, -u, 1 - u, 0, 0, 0, v] - 
 4*as^3*G[0, -u, 1 - u, 0, 0, 1 - u, v] - 
 4*as^3*G[0, -u, 1 - u, 0, 1 - u, 0, v] + 
 6*as^3*G[0, -u, 1 - u, 0, 1 - u, 1 - u, v] + 
 8*as^3*G[0, -u, 1 - u, 0, -u, 1 - u, v] - 
 4*as^3*G[0, -u, 1 - u, 1 - u, 0, 0, v] + 
 6*as^3*G[0, -u, 1 - u, 1 - u, 0, 1 - u, v] + 
 6*as^3*G[0, -u, 1 - u, 1 - u, 1 - u, 0, v] + 
 24*as^3*G[0, -u, 1 - u, 1 - u, 1 - u, 1 - u, v] - 
 16*as^3*G[0, -u, 1 - u, 1 - u, -u, 1 - u, v] + 
 8*as^3*G[0, -u, 1 - u, -u, 0, 1 - u, v] + 
 8*as^3*G[0, -u, 1 - u, -u, 1 - u, 0, v] - 
 24*as^3*G[0, -u, 1 - u, -u, 1 - u, 1 - u, v] + 
 8*as^3*G[0, -u, 1 - u, -u, -u, 1 - u, v] + 
 8*as^3*G[0, -u, -u, 0, 1 - u, 1 - u, v] - 
 8*as^3*G[0, -u, -u, 0, -u, 1 - u, v] + 
 8*as^3*G[0, -u, -u, 1 - u, 0, 1 - u, v] + 
 8*as^3*G[0, -u, -u, 1 - u, 1 - u, 0, v] - 
 24*as^3*G[0, -u, -u, 1 - u, 1 - u, 1 - u, v] + 
 8*as^3*G[0, -u, -u, 1 - u, -u, 1 - u, v] - 
 8*as^3*G[0, -u, -u, -u, 0, 1 - u, v] - 
 8*as^3*G[0, -u, -u, -u, 1 - u, 0, v] + 
 16*as^3*G[0, -u, -u, -u, 1 - u, 1 - u, v] + 15*as^3*G[1, 0, 0, 0, 0, 0, u] + 
 30*as^3*G[1, 0, 0, 0, 0, 0, v] - 15*as^3*G[1, 0, 0, 0, 0, 1, u] + 
 24*as^3*G[1, 0, 0, 0, 0, 1 - u, v] - 15*as^3*G[1, 0, 0, 0, 1, 0, u] - 
 48*as^3*G[1, 0, 0, 0, 1, 0, v] + 15*as^3*G[1, 0, 0, 0, 1, 1, u] + 
 24*as^3*G[1, 0, 0, 0, 1 - u, 0, v] + 
 18*as^3*G[1, 0, 0, 0, 1 - u, 1 - u, v] + 
 12*as^3*G[1, 0, 0, 0, -u, 1 - u, v] - 15*as^3*G[1, 0, 0, 1, 0, 0, u] - 
 44*as^3*G[1, 0, 0, 1, 0, 0, v] + 15*as^3*G[1, 0, 0, 1, 0, 1, u] - 
 16*as^3*G[1, 0, 0, 1, 0, 1 - u, v] + 15*as^3*G[1, 0, 0, 1, 1, 0, u] + 
 64*as^3*G[1, 0, 0, 1, 1, 0, v] - 15*as^3*G[1, 0, 0, 1, 1, 1, u] - 
 16*as^3*G[1, 0, 0, 1, 1 - u, 0, v] + 24*as^3*G[1, 0, 0, 1 - u, 0, 0, v] + 
 18*as^3*G[1, 0, 0, 1 - u, 0, 1 - u, v] - 
 16*as^3*G[1, 0, 0, 1 - u, 1, 0, v] + 
 18*as^3*G[1, 0, 0, 1 - u, 1 - u, 0, v] + 
 12*as^3*G[1, 0, 0, 1 - u, 1 - u, 1 - u, v] + 
 6*as^3*G[1, 0, 0, -u, 0, 1 - u, v] + 6*as^3*G[1, 0, 0, -u, 1 - u, 0, v] - 
 6*as^3*G[1, 0, 0, -u, 1 - u, 1 - u, v] + 
 12*as^3*G[1, 0, 0, -u, -u, 1 - u, v] - 15*as^3*G[1, 0, 1, 0, 0, 0, u] - 
 48*as^3*G[1, 0, 1, 0, 0, 0, v] + 15*as^3*G[1, 0, 1, 0, 0, 1, u] - 
 24*as^3*G[1, 0, 1, 0, 0, 1 - u, v] + 15*as^3*G[1, 0, 1, 0, 1, 0, u] + 
 68*as^3*G[1, 0, 1, 0, 1, 0, v] - 15*as^3*G[1, 0, 1, 0, 1, 1, u] - 
 24*as^3*G[1, 0, 1, 0, 1 - u, 0, v] + 2*as^3*G[1, 0, 1, 0, 1 - u, 1 - u, v] - 
 6*as^3*G[1, 0, 1, 0, -u, 1 - u, v] + 15*as^3*G[1, 0, 1, 1, 0, 0, u] + 
 72*as^3*G[1, 0, 1, 1, 0, 0, v] - 15*as^3*G[1, 0, 1, 1, 0, 1, u] + 
 8*as^3*G[1, 0, 1, 1, 0, 1 - u, v] - 15*as^3*G[1, 0, 1, 1, 1, 0, u] - 
 80*as^3*G[1, 0, 1, 1, 1, 0, v] + 15*as^3*G[1, 0, 1, 1, 1, 1, u] + 
 8*as^3*G[1, 0, 1, 1, 1 - u, 0, v] - 24*as^3*G[1, 0, 1, 1 - u, 0, 0, v] + 
 2*as^3*G[1, 0, 1, 1 - u, 0, 1 - u, v] + 8*as^3*G[1, 0, 1, 1 - u, 1, 0, v] + 
 2*as^3*G[1, 0, 1, 1 - u, 1 - u, 0, v] - 
 6*as^3*G[1, 0, 1, 1 - u, -u, 1 - u, v] + 
 24*as^3*G[1, 0, 1 - u, 0, 0, 0, v] + 
 18*as^3*G[1, 0, 1 - u, 0, 0, 1 - u, v] - 
 18*as^3*G[1, 0, 1 - u, 0, 1, 0, v] + 
 18*as^3*G[1, 0, 1 - u, 0, 1 - u, 0, v] + 
 12*as^3*G[1, 0, 1 - u, 0, 1 - u, 1 - u, v] - 
 24*as^3*G[1, 0, 1 - u, 1, 0, 0, v] + 4*as^3*G[1, 0, 1 - u, 1, 0, 1 - u, v] + 
 8*as^3*G[1, 0, 1 - u, 1, 1, 0, v] + 4*as^3*G[1, 0, 1 - u, 1, 1 - u, 0, v] + 
 18*as^3*G[1, 0, 1 - u, 1 - u, 0, 0, v] + 
 12*as^3*G[1, 0, 1 - u, 1 - u, 0, 1 - u, v] + 
 2*as^3*G[1, 0, 1 - u, 1 - u, 1, 0, v] + 
 12*as^3*G[1, 0, 1 - u, 1 - u, 1 - u, 0, v] + 
 6*as^3*G[1, 0, 1 - u, 1 - u, 1 - u, 1 - u, v] - 
 4*as^3*G[1, 0, 1 - u, 1 - u, -u, 1 - u, v] + 
 2*as^3*G[1, 0, 1 - u, -u, 0, 1 - u, v] + 
 2*as^3*G[1, 0, 1 - u, -u, 1 - u, 0, v] - 
 2*as^3*G[1, 0, 1 - u, -u, 1 - u, 1 - u, v] + 
 4*as^3*G[1, 0, 1 - u, -u, -u, 1 - u, v] + 2*as^3*G[1, 0, -u, 0, 1, 0, v] - 
 2*as^3*G[1, 0, -u, 0, 1 - u, 1 - u, v] + 
 6*as^3*G[1, 0, -u, 0, -u, 1 - u, v] - 
 2*as^3*G[1, 0, -u, 1 - u, 0, 1 - u, v] + 
 2*as^3*G[1, 0, -u, 1 - u, 1, 0, v] - 
 2*as^3*G[1, 0, -u, 1 - u, 1 - u, 0, v] - 
 2*as^3*G[1, 0, -u, 1 - u, -u, 1 - u, v] + 
 4*as^3*G[1, 0, -u, -u, 0, 1 - u, v] + 4*as^3*G[1, 0, -u, -u, 1 - u, 0, v] - 
 4*as^3*G[1, 0, -u, -u, 1 - u, 1 - u, v] + 
 8*as^3*G[1, 0, -u, -u, -u, 1 - u, v] - 15*as^3*G[1, 1, 0, 0, 0, 0, u] - 
 48*as^3*G[1, 1, 0, 0, 0, 0, v] + 15*as^3*G[1, 1, 0, 0, 0, 1, u] - 
 24*as^3*G[1, 1, 0, 0, 0, 1 - u, v] + 15*as^3*G[1, 1, 0, 0, 1, 0, u] + 
 64*as^3*G[1, 1, 0, 0, 1, 0, v] - 15*as^3*G[1, 1, 0, 0, 1, 1, u] - 
 24*as^3*G[1, 1, 0, 0, 1 - u, 0, v] + 4*as^3*G[1, 1, 0, 0, 1 - u, 1 - u, v] - 
 12*as^3*G[1, 1, 0, 0, -u, 1 - u, v] + 15*as^3*G[1, 1, 0, 1, 0, 0, u] + 
 72*as^3*G[1, 1, 0, 1, 0, 0, v] - 15*as^3*G[1, 1, 0, 1, 0, 1, u] + 
 8*as^3*G[1, 1, 0, 1, 0, 1 - u, v] - 15*as^3*G[1, 1, 0, 1, 1, 0, u] - 
 80*as^3*G[1, 1, 0, 1, 1, 0, v] + 15*as^3*G[1, 1, 0, 1, 1, 1, u] + 
 8*as^3*G[1, 1, 0, 1, 1 - u, 0, v] - 24*as^3*G[1, 1, 0, 1 - u, 0, 0, v] + 
 4*as^3*G[1, 1, 0, 1 - u, 0, 1 - u, v] + 8*as^3*G[1, 1, 0, 1 - u, 1, 0, v] + 
 4*as^3*G[1, 1, 0, 1 - u, 1 - u, 0, v] - 
 4*as^3*G[1, 1, 0, 1 - u, -u, 1 - u, v] - 
 4*as^3*G[1, 1, 0, -u, 0, 1 - u, v] - 4*as^3*G[1, 1, 0, -u, 1 - u, 0, v] + 
 4*as^3*G[1, 1, 0, -u, 1 - u, 1 - u, v] - 
 8*as^3*G[1, 1, 0, -u, -u, 1 - u, v] + 15*as^3*G[1, 1, 1, 0, 0, 0, u] + 
 72*as^3*G[1, 1, 1, 0, 0, 0, v] - 15*as^3*G[1, 1, 1, 0, 0, 1, u] + 
 16*as^3*G[1, 1, 1, 0, 0, 1 - u, v] - 15*as^3*G[1, 1, 1, 0, 1, 0, u] - 
 80*as^3*G[1, 1, 1, 0, 1, 0, v] + 15*as^3*G[1, 1, 1, 0, 1, 1, u] + 
 16*as^3*G[1, 1, 1, 0, 1 - u, 0, v] + 8*as^3*G[1, 1, 1, 0, -u, 1 - u, v] - 
 15*as^3*G[1, 1, 1, 1, 0, 0, u] - 96*as^3*G[1, 1, 1, 1, 0, 0, v] + 
 15*as^3*G[1, 1, 1, 1, 0, 1, u] + 15*as^3*G[1, 1, 1, 1, 1, 0, u] + 
 96*as^3*G[1, 1, 1, 1, 1, 0, v] - 15*as^3*G[1, 1, 1, 1, 1, 1, u] + 
 16*as^3*G[1, 1, 1, 1 - u, 0, 0, v] + 
 8*as^3*G[1, 1, 1, 1 - u, -u, 1 - u, v] - 
 24*as^3*G[1, 1, 1 - u, 0, 0, 0, v] + 4*as^3*G[1, 1, 1 - u, 0, 0, 1 - u, v] + 
 8*as^3*G[1, 1, 1 - u, 0, 1, 0, v] + 4*as^3*G[1, 1, 1 - u, 0, 1 - u, 0, v] - 
 4*as^3*G[1, 1, 1 - u, 0, -u, 1 - u, v] + 
 16*as^3*G[1, 1, 1 - u, 1, 0, 0, v] + 4*as^3*G[1, 1, 1 - u, 1 - u, 0, 0, v] + 
 4*as^3*G[1, 1, 1 - u, 1 - u, -u, 1 - u, v] - 
 4*as^3*G[1, 1, 1 - u, -u, 0, 1 - u, v] - 
 4*as^3*G[1, 1, 1 - u, -u, 1 - u, 0, v] + 
 4*as^3*G[1, 1, 1 - u, -u, 1 - u, 1 - u, v] - 
 8*as^3*G[1, 1, 1 - u, -u, -u, 1 - u, v] + 
 24*as^3*G[1, 1 - u, 0, 0, 0, 0, v] + 
 18*as^3*G[1, 1 - u, 0, 0, 0, 1 - u, v] - 
 16*as^3*G[1, 1 - u, 0, 0, 1, 0, v] + 
 18*as^3*G[1, 1 - u, 0, 0, 1 - u, 0, v] + 
 12*as^3*G[1, 1 - u, 0, 0, 1 - u, 1 - u, v] - 
 24*as^3*G[1, 1 - u, 0, 1, 0, 0, v] + 4*as^3*G[1, 1 - u, 0, 1, 0, 1 - u, v] + 
 8*as^3*G[1, 1 - u, 0, 1, 1, 0, v] + 4*as^3*G[1, 1 - u, 0, 1, 1 - u, 0, v] + 
 18*as^3*G[1, 1 - u, 0, 1 - u, 0, 0, v] + 
 12*as^3*G[1, 1 - u, 0, 1 - u, 0, 1 - u, v] + 
 12*as^3*G[1, 1 - u, 0, 1 - u, 1 - u, 0, v] + 
 6*as^3*G[1, 1 - u, 0, 1 - u, 1 - u, 1 - u, v] - 
 4*as^3*G[1, 1 - u, 0, 1 - u, -u, 1 - u, v] + 
 2*as^3*G[1, 1 - u, 0, -u, 0, 1 - u, v] + 
 2*as^3*G[1, 1 - u, 0, -u, 1 - u, 0, v] - 
 2*as^3*G[1, 1 - u, 0, -u, 1 - u, 1 - u, v] + 
 4*as^3*G[1, 1 - u, 0, -u, -u, 1 - u, v] - 
 24*as^3*G[1, 1 - u, 1, 0, 0, 0, v] + 4*as^3*G[1, 1 - u, 1, 0, 0, 1 - u, v] + 
 8*as^3*G[1, 1 - u, 1, 0, 1, 0, v] + 4*as^3*G[1, 1 - u, 1, 0, 1 - u, 0, v] - 
 2*as^3*G[1, 1 - u, 1, 0, 1 - u, 1 - u, v] + 
 2*as^3*G[1, 1 - u, 1, 0, -u, 1 - u, v] + 
 16*as^3*G[1, 1 - u, 1, 1, 0, 0, v] + 4*as^3*G[1, 1 - u, 1, 1 - u, 0, 0, v] - 
 2*as^3*G[1, 1 - u, 1, 1 - u, 0, 1 - u, v] + 
 4*as^3*G[1, 1 - u, 1, 1 - u, 1, 0, v] - 
 2*as^3*G[1, 1 - u, 1, 1 - u, 1 - u, 0, v] + 
 2*as^3*G[1, 1 - u, 1, 1 - u, -u, 1 - u, v] + 
 18*as^3*G[1, 1 - u, 1 - u, 0, 0, 0, v] + 
 12*as^3*G[1, 1 - u, 1 - u, 0, 0, 1 - u, v] + 
 2*as^3*G[1, 1 - u, 1 - u, 0, 1, 0, v] + 
 12*as^3*G[1, 1 - u, 1 - u, 0, 1 - u, 0, v] + 
 6*as^3*G[1, 1 - u, 1 - u, 0, 1 - u, 1 - u, v] - 
 4*as^3*G[1, 1 - u, 1 - u, 0, -u, 1 - u, v] + 
 4*as^3*G[1, 1 - u, 1 - u, 1, 0, 0, v] + 
 12*as^3*G[1, 1 - u, 1 - u, 1 - u, 0, 0, v] + 
 6*as^3*G[1, 1 - u, 1 - u, 1 - u, 0, 1 - u, v] - 
 2*as^3*G[1, 1 - u, 1 - u, 1 - u, 1, 0, v] + 
 6*as^3*G[1, 1 - u, 1 - u, 1 - u, 1 - u, 0, v] - 
 2*as^3*G[1, 1 - u, 1 - u, -u, 0, 1 - u, v] - 
 2*as^3*G[1, 1 - u, 1 - u, -u, 1 - u, 0, v] + 
 2*as^3*G[1, 1 - u, 1 - u, -u, 1 - u, 1 - u, v] - 
 4*as^3*G[1, 1 - u, 1 - u, -u, -u, 1 - u, v] + 
 2*as^3*G[1, 1 - u, -u, 0, 1, 0, v] - 
 2*as^3*G[1, 1 - u, -u, 0, 1 - u, 1 - u, v] + 
 6*as^3*G[1, 1 - u, -u, 0, -u, 1 - u, v] - 
 2*as^3*G[1, 1 - u, -u, 1 - u, 0, 1 - u, v] + 
 2*as^3*G[1, 1 - u, -u, 1 - u, 1, 0, v] - 
 2*as^3*G[1, 1 - u, -u, 1 - u, 1 - u, 0, v] - 
 2*as^3*G[1, 1 - u, -u, 1 - u, -u, 1 - u, v] + 
 4*as^3*G[1, 1 - u, -u, -u, 0, 1 - u, v] + 
 4*as^3*G[1, 1 - u, -u, -u, 1 - u, 0, v] - 
 4*as^3*G[1, 1 - u, -u, -u, 1 - u, 1 - u, v] + 
 8*as^3*G[1, 1 - u, -u, -u, -u, 1 - u, v] - 
 15*as^3*G[1 - u, 0, 0, 0, 0, 0, v] - 
 15*as^3*G[1 - u, 0, 0, 0, 0, 1 - u, v] + 
 18*as^3*G[1 - u, 0, 0, 0, 1, 0, v] - 
 15*as^3*G[1 - u, 0, 0, 0, 1 - u, 0, v] - 
 15*as^3*G[1 - u, 0, 0, 0, 1 - u, 1 - u, v] - 
 4*as^3*G[1 - u, 0, 0, 0, -u, 1 - u, v] + 
 18*as^3*G[1 - u, 0, 0, 1, 0, 0, v] - 12*as^3*G[1 - u, 0, 0, 1, 1, 0, v] - 
 15*as^3*G[1 - u, 0, 0, 1 - u, 0, 0, v] - 
 15*as^3*G[1 - u, 0, 0, 1 - u, 0, 1 - u, v] + 
 2*as^3*G[1 - u, 0, 0, 1 - u, 1, 0, v] - 
 15*as^3*G[1 - u, 0, 0, 1 - u, 1 - u, 0, v] - 
 15*as^3*G[1 - u, 0, 0, 1 - u, 1 - u, 1 - u, v] + 
 4*as^3*G[1 - u, 0, 0, 1 - u, -u, 1 - u, v] - 
 6*as^3*G[1 - u, 0, 0, -u, 0, 1 - u, v] - 
 6*as^3*G[1 - u, 0, 0, -u, 1 - u, 0, v] + 
 8*as^3*G[1 - u, 0, 0, -u, 1 - u, 1 - u, v] + 
 18*as^3*G[1 - u, 0, 1, 0, 0, 0, v] + 6*as^3*G[1 - u, 0, 1, 0, 0, 1 - u, v] - 
 14*as^3*G[1 - u, 0, 1, 0, 1, 0, v] + 6*as^3*G[1 - u, 0, 1, 0, 1 - u, 0, v] - 
 2*as^3*G[1 - u, 0, 1, 0, 1 - u, 1 - u, v] - 
 2*as^3*G[1 - u, 0, 1, 0, -u, 1 - u, v] - 
 20*as^3*G[1 - u, 0, 1, 1, 0, 0, v] + 4*as^3*G[1 - u, 0, 1, 1, 0, 1 - u, v] + 
 4*as^3*G[1 - u, 0, 1, 1, 1 - u, 0, v] + 
 6*as^3*G[1 - u, 0, 1, 1 - u, 0, 0, v] - 
 2*as^3*G[1 - u, 0, 1, 1 - u, 0, 1 - u, v] + 
 2*as^3*G[1 - u, 0, 1, 1 - u, 1, 0, v] - 
 2*as^3*G[1 - u, 0, 1, 1 - u, 1 - u, 0, v] - 
 2*as^3*G[1 - u, 0, 1, 1 - u, -u, 1 - u, v] - 
 15*as^3*G[1 - u, 0, 1 - u, 0, 0, 0, v] - 
 15*as^3*G[1 - u, 0, 1 - u, 0, 0, 1 - u, v] + 
 2*as^3*G[1 - u, 0, 1 - u, 0, 1, 0, v] - 
 15*as^3*G[1 - u, 0, 1 - u, 0, 1 - u, 0, v] - 
 15*as^3*G[1 - u, 0, 1 - u, 0, 1 - u, 1 - u, v] + 
 6*as^3*G[1 - u, 0, 1 - u, 0, -u, 1 - u, v] + 
 6*as^3*G[1 - u, 0, 1 - u, 1, 0, 0, v] - 
 8*as^3*G[1 - u, 0, 1 - u, 1, 0, 1 - u, v] + 
 4*as^3*G[1 - u, 0, 1 - u, 1, 1, 0, v] - 
 8*as^3*G[1 - u, 0, 1 - u, 1, 1 - u, 0, v] - 
 15*as^3*G[1 - u, 0, 1 - u, 1 - u, 0, 0, v] - 
 15*as^3*G[1 - u, 0, 1 - u, 1 - u, 0, 1 - u, v] - 
 6*as^3*G[1 - u, 0, 1 - u, 1 - u, 1, 0, v] - 
 15*as^3*G[1 - u, 0, 1 - u, 1 - u, 1 - u, 0, v] - 
 15*as^3*G[1 - u, 0, 1 - u, 1 - u, 1 - u, 1 - u, v] + 
 18*as^3*G[1 - u, 0, 1 - u, 1 - u, -u, 1 - u, v] + 
 2*as^3*G[1 - u, 0, 1 - u, -u, 0, 1 - u, v] + 
 2*as^3*G[1 - u, 0, 1 - u, -u, 1 - u, 0, v] + 
 20*as^3*G[1 - u, 0, 1 - u, -u, 1 - u, 1 - u, v] - 
 16*as^3*G[1 - u, 0, 1 - u, -u, -u, 1 - u, v] - 
 2*as^3*G[1 - u, 0, -u, 0, 1, 0, v] + 
 8*as^3*G[1 - u, 0, -u, 0, 1 - u, 1 - u, v] - 
 4*as^3*G[1 - u, 0, -u, 0, -u, 1 - u, v] + 
 8*as^3*G[1 - u, 0, -u, 1 - u, 0, 1 - u, v] - 
 2*as^3*G[1 - u, 0, -u, 1 - u, 1, 0, v] + 
 8*as^3*G[1 - u, 0, -u, 1 - u, 1 - u, 0, v] + 
 18*as^3*G[1 - u, 0, -u, 1 - u, 1 - u, 1 - u, v] - 
 16*as^3*G[1 - u, 0, -u, 1 - u, -u, 1 - u, v] - 
 24*as^3*G[1 - u, 0, -u, -u, 1 - u, 1 - u, v] + 
 8*as^3*G[1 - u, 0, -u, -u, -u, 1 - u, v] + 
 24*as^3*G[1 - u, 1, 0, 0, 0, 0, v] + 6*as^3*G[1 - u, 1, 0, 0, 0, 1 - u, v] - 
 16*as^3*G[1 - u, 1, 0, 0, 1, 0, v] + 6*as^3*G[1 - u, 1, 0, 0, 1 - u, 0, v] - 
 4*as^3*G[1 - u, 1, 0, 0, 1 - u, 1 - u, v] - 
 24*as^3*G[1 - u, 1, 0, 1, 0, 0, v] + 8*as^3*G[1 - u, 1, 0, 1, 0, 1 - u, v] + 
 8*as^3*G[1 - u, 1, 0, 1, 1, 0, v] + 8*as^3*G[1 - u, 1, 0, 1, 1 - u, 0, v] + 
 6*as^3*G[1 - u, 1, 0, 1 - u, 0, 0, v] - 
 4*as^3*G[1 - u, 1, 0, 1 - u, 0, 1 - u, v] + 
 8*as^3*G[1 - u, 1, 0, 1 - u, 1, 0, v] - 
 4*as^3*G[1 - u, 1, 0, 1 - u, 1 - u, 0, v] - 
 6*as^3*G[1 - u, 1, 0, 1 - u, 1 - u, 1 - u, v] - 
 24*as^3*G[1 - u, 1, 1, 0, 0, 0, v] + 8*as^3*G[1 - u, 1, 1, 0, 0, 1 - u, v] + 
 8*as^3*G[1 - u, 1, 1, 0, 1, 0, v] + 8*as^3*G[1 - u, 1, 1, 0, 1 - u, 0, v] + 
 16*as^3*G[1 - u, 1, 1, 1, 0, 0, v] - 8*as^3*G[1 - u, 1, 1, 1, 0, 1 - u, v] - 
 8*as^3*G[1 - u, 1, 1, 1, 1 - u, 0, v] + 
 8*as^3*G[1 - u, 1, 1, 1 - u, 0, 0, v] - 
 8*as^3*G[1 - u, 1, 1, 1 - u, 1, 0, v] + 
 6*as^3*G[1 - u, 1, 1 - u, 0, 0, 0, v] - 
 4*as^3*G[1 - u, 1, 1 - u, 0, 0, 1 - u, v] + 
 8*as^3*G[1 - u, 1, 1 - u, 0, 1, 0, v] - 
 4*as^3*G[1 - u, 1, 1 - u, 0, 1 - u, 0, v] - 
 6*as^3*G[1 - u, 1, 1 - u, 0, 1 - u, 1 - u, v] + 
 8*as^3*G[1 - u, 1, 1 - u, 1, 0, 0, v] - 
 8*as^3*G[1 - u, 1, 1 - u, 1, 1, 0, v] - 
 4*as^3*G[1 - u, 1, 1 - u, 1 - u, 0, 0, v] - 
 6*as^3*G[1 - u, 1, 1 - u, 1 - u, 0, 1 - u, v] - 
 6*as^3*G[1 - u, 1, 1 - u, 1 - u, 1 - u, 0, v] - 
 15*as^3*G[1 - u, 1 - u, 0, 0, 0, 0, v] - 
 15*as^3*G[1 - u, 1 - u, 0, 0, 0, 1 - u, v] + 
 2*as^3*G[1 - u, 1 - u, 0, 0, 1, 0, v] - 
 15*as^3*G[1 - u, 1 - u, 0, 0, 1 - u, 0, v] - 
 15*as^3*G[1 - u, 1 - u, 0, 0, 1 - u, 1 - u, v] + 
 4*as^3*G[1 - u, 1 - u, 0, 0, -u, 1 - u, v] + 
 6*as^3*G[1 - u, 1 - u, 0, 1, 0, 0, v] - 
 8*as^3*G[1 - u, 1 - u, 0, 1, 0, 1 - u, v] + 
 4*as^3*G[1 - u, 1 - u, 0, 1, 1, 0, v] - 
 8*as^3*G[1 - u, 1 - u, 0, 1, 1 - u, 0, v] - 
 15*as^3*G[1 - u, 1 - u, 0, 1 - u, 0, 0, v] - 
 15*as^3*G[1 - u, 1 - u, 0, 1 - u, 0, 1 - u, v] - 
 6*as^3*G[1 - u, 1 - u, 0, 1 - u, 1, 0, v] - 
 15*as^3*G[1 - u, 1 - u, 0, 1 - u, 1 - u, 0, v] - 
 15*as^3*G[1 - u, 1 - u, 0, 1 - u, 1 - u, 1 - u, v] + 
 20*as^3*G[1 - u, 1 - u, 0, 1 - u, -u, 1 - u, v] + 
 2*as^3*G[1 - u, 1 - u, 0, -u, 0, 1 - u, v] + 
 2*as^3*G[1 - u, 1 - u, 0, -u, 1 - u, 0, v] + 
 20*as^3*G[1 - u, 1 - u, 0, -u, 1 - u, 1 - u, v] - 
 16*as^3*G[1 - u, 1 - u, 0, -u, -u, 1 - u, v] + 
 6*as^3*G[1 - u, 1 - u, 1, 0, 0, 0, v] - 
 10*as^3*G[1 - u, 1 - u, 1, 0, 0, 1 - u, v] + 
 10*as^3*G[1 - u, 1 - u, 1, 0, 1, 0, v] - 
 10*as^3*G[1 - u, 1 - u, 1, 0, 1 - u, 0, v] + 
 2*as^3*G[1 - u, 1 - u, 1, 0, 1 - u, 1 - u, v] - 
 2*as^3*G[1 - u, 1 - u, 1, 0, -u, 1 - u, v] + 
 12*as^3*G[1 - u, 1 - u, 1, 1, 0, 0, v] - 
 4*as^3*G[1 - u, 1 - u, 1, 1, 0, 1 - u, v] - 
 16*as^3*G[1 - u, 1 - u, 1, 1, 1, 0, v] - 
 4*as^3*G[1 - u, 1 - u, 1, 1, 1 - u, 0, v] - 
 10*as^3*G[1 - u, 1 - u, 1, 1 - u, 0, 0, v] + 
 2*as^3*G[1 - u, 1 - u, 1, 1 - u, 0, 1 - u, v] - 
 6*as^3*G[1 - u, 1 - u, 1, 1 - u, 1, 0, v] + 
 2*as^3*G[1 - u, 1 - u, 1, 1 - u, 1 - u, 0, v] - 
 2*as^3*G[1 - u, 1 - u, 1, 1 - u, -u, 1 - u, v] - 
 15*as^3*G[1 - u, 1 - u, 1 - u, 0, 0, 0, v] - 
 15*as^3*G[1 - u, 1 - u, 1 - u, 0, 0, 1 - u, v] - 
 6*as^3*G[1 - u, 1 - u, 1 - u, 0, 1, 0, v] - 
 15*as^3*G[1 - u, 1 - u, 1 - u, 0, 1 - u, 0, v] - 
 15*as^3*G[1 - u, 1 - u, 1 - u, 0, 1 - u, 1 - u, v] + 
 18*as^3*G[1 - u, 1 - u, 1 - u, 0, -u, 1 - u, v] - 
 6*as^3*G[1 - u, 1 - u, 1 - u, 1, 0, 0, v] - 
 12*as^3*G[1 - u, 1 - u, 1 - u, 1, 1, 0, v] - 
 15*as^3*G[1 - u, 1 - u, 1 - u, 1 - u, 0, 0, v] - 
 15*as^3*G[1 - u, 1 - u, 1 - u, 1 - u, 0, 1 - u, v] - 
 6*as^3*G[1 - u, 1 - u, 1 - u, 1 - u, 1, 0, v] - 
 15*as^3*G[1 - u, 1 - u, 1 - u, 1 - u, 1 - u, 0, v] - 
 15*as^3*G[1 - u, 1 - u, 1 - u, 1 - u, 1 - u, 1 - u, v] + 
 30*as^3*G[1 - u, 1 - u, 1 - u, 1 - u, -u, 1 - u, v] + 
 18*as^3*G[1 - u, 1 - u, 1 - u, -u, 0, 1 - u, v] + 
 18*as^3*G[1 - u, 1 - u, 1 - u, -u, 1 - u, 0, v] + 
 24*as^3*G[1 - u, 1 - u, 1 - u, -u, 1 - u, 1 - u, v] - 
 48*as^3*G[1 - u, 1 - u, 1 - u, -u, -u, 1 - u, v] + 
 6*as^3*G[1 - u, 1 - u, -u, 0, 1, 0, v] + 
 20*as^3*G[1 - u, 1 - u, -u, 0, 1 - u, 1 - u, v] - 
 16*as^3*G[1 - u, 1 - u, -u, 0, -u, 1 - u, v] + 
 20*as^3*G[1 - u, 1 - u, -u, 1 - u, 0, 1 - u, v] + 
 6*as^3*G[1 - u, 1 - u, -u, 1 - u, 1, 0, v] + 
 20*as^3*G[1 - u, 1 - u, -u, 1 - u, 1 - u, 0, v] + 
 30*as^3*G[1 - u, 1 - u, -u, 1 - u, 1 - u, 1 - u, v] - 
 52*as^3*G[1 - u, 1 - u, -u, 1 - u, -u, 1 - u, v] - 
 16*as^3*G[1 - u, 1 - u, -u, -u, 0, 1 - u, v] - 
 16*as^3*G[1 - u, 1 - u, -u, -u, 1 - u, 0, v] - 
 48*as^3*G[1 - u, 1 - u, -u, -u, 1 - u, 1 - u, v] + 
 72*as^3*G[1 - u, 1 - u, -u, -u, -u, 1 - u, v] + 
 6*as^3*G[1 - u, -u, 0, 0, 0, 1 - u, v] - 
 4*as^3*G[1 - u, -u, 0, 0, 1, 0, v] + 
 6*as^3*G[1 - u, -u, 0, 0, 1 - u, 0, v] - 
 4*as^3*G[1 - u, -u, 0, 1, 0, 0, v] + 
 4*as^3*G[1 - u, -u, 0, 1, 0, 1 - u, v] + 
 8*as^3*G[1 - u, -u, 0, 1, 1, 0, v] + 
 4*as^3*G[1 - u, -u, 0, 1, 1 - u, 0, v] + 
 6*as^3*G[1 - u, -u, 0, 1 - u, 0, 0, v] + 
 4*as^3*G[1 - u, -u, 0, 1 - u, 1, 0, v] + 
 18*as^3*G[1 - u, -u, 0, 1 - u, 1 - u, 1 - u, v] - 
 16*as^3*G[1 - u, -u, 0, 1 - u, -u, 1 - u, v] - 
 24*as^3*G[1 - u, -u, 0, -u, 1 - u, 1 - u, v] + 
 8*as^3*G[1 - u, -u, 0, -u, -u, 1 - u, v] + 
 6*as^3*G[1 - u, -u, 1 - u, 0, 0, 0, v] + 
 4*as^3*G[1 - u, -u, 1 - u, 0, 1, 0, v] + 
 18*as^3*G[1 - u, -u, 1 - u, 0, 1 - u, 1 - u, v] - 
 16*as^3*G[1 - u, -u, 1 - u, 0, -u, 1 - u, v] - 
 4*as^3*G[1 - u, -u, 1 - u, 1, 0, 0, v] + 
 4*as^3*G[1 - u, -u, 1 - u, 1, 0, 1 - u, v] + 
 8*as^3*G[1 - u, -u, 1 - u, 1, 1, 0, v] + 
 4*as^3*G[1 - u, -u, 1 - u, 1, 1 - u, 0, v] + 
 18*as^3*G[1 - u, -u, 1 - u, 1 - u, 0, 1 - u, v] + 
 12*as^3*G[1 - u, -u, 1 - u, 1 - u, 1, 0, v] + 
 18*as^3*G[1 - u, -u, 1 - u, 1 - u, 1 - u, 0, v] + 
 24*as^3*G[1 - u, -u, 1 - u, 1 - u, 1 - u, 1 - u, v] - 
 48*as^3*G[1 - u, -u, 1 - u, 1 - u, -u, 1 - u, v] - 
 16*as^3*G[1 - u, -u, 1 - u, -u, 0, 1 - u, v] - 
 16*as^3*G[1 - u, -u, 1 - u, -u, 1 - u, 0, v] - 
 48*as^3*G[1 - u, -u, 1 - u, -u, 1 - u, 1 - u, v] + 
 72*as^3*G[1 - u, -u, 1 - u, -u, -u, 1 - u, v] - 
 8*as^3*G[1 - u, -u, -u, 0, 1, 0, v] - 
 24*as^3*G[1 - u, -u, -u, 0, 1 - u, 1 - u, v] + 
 8*as^3*G[1 - u, -u, -u, 0, -u, 1 - u, v] - 
 24*as^3*G[1 - u, -u, -u, 1 - u, 0, 1 - u, v] - 
 8*as^3*G[1 - u, -u, -u, 1 - u, 1, 0, v] - 
 24*as^3*G[1 - u, -u, -u, 1 - u, 1 - u, 0, v] - 
 48*as^3*G[1 - u, -u, -u, 1 - u, 1 - u, 1 - u, v] + 
 72*as^3*G[1 - u, -u, -u, 1 - u, -u, 1 - u, v] + 
 8*as^3*G[1 - u, -u, -u, -u, 0, 1 - u, v] + 
 8*as^3*G[1 - u, -u, -u, -u, 1 - u, 0, v] + 
 80*as^3*G[1 - u, -u, -u, -u, 1 - u, 1 - u, v] - 
 96*as^3*G[1 - u, -u, -u, -u, -u, 1 - u, v] + 
 6*as^3*G[-u, 0, 0, 0, 0, 1 - u, v] + 6*as^3*G[-u, 0, 0, 0, 1 - u, 0, v] + 
 12*as^3*G[-u, 0, 0, 0, 1 - u, 1 - u, v] - 
 2*as^3*G[-u, 0, 0, 0, -u, 1 - u, v] + 2*as^3*G[-u, 0, 0, 1, 0, 0, v] - 
 2*as^3*G[-u, 0, 0, 1, 0, 1 - u, v] - 4*as^3*G[-u, 0, 0, 1, 1, 0, v] - 
 2*as^3*G[-u, 0, 0, 1, 1 - u, 0, v] + 6*as^3*G[-u, 0, 0, 1 - u, 0, 0, v] + 
 12*as^3*G[-u, 0, 0, 1 - u, 0, 1 - u, v] - 
 4*as^3*G[-u, 0, 0, 1 - u, 1, 0, v] + 
 12*as^3*G[-u, 0, 0, 1 - u, 1 - u, 0, v] + 
 18*as^3*G[-u, 0, 0, 1 - u, 1 - u, 1 - u, v] + 
 2*as^3*G[-u, 0, 0, 1 - u, -u, 1 - u, v] + 
 4*as^3*G[-u, 0, 0, -u, 1 - u, 1 - u, v] - 
 2*as^3*G[-u, 0, 1, 0, 0, 1 - u, v] - 2*as^3*G[-u, 0, 1, 0, 1, 0, v] - 
 2*as^3*G[-u, 0, 1, 0, 1 - u, 0, v] + 2*as^3*G[-u, 0, 1, 0, -u, 1 - u, v] - 
 4*as^3*G[-u, 0, 1, 1, 0, 0, v] + 4*as^3*G[-u, 0, 1, 1, 0, 1 - u, v] + 
 8*as^3*G[-u, 0, 1, 1, 1, 0, v] + 4*as^3*G[-u, 0, 1, 1, 1 - u, 0, v] - 
 2*as^3*G[-u, 0, 1, 1 - u, 0, 0, v] + 6*as^3*G[-u, 0, 1, 1 - u, 1, 0, v] + 
 2*as^3*G[-u, 0, 1, 1 - u, -u, 1 - u, v] + 
 6*as^3*G[-u, 0, 1 - u, 0, 0, 0, v] + 
 12*as^3*G[-u, 0, 1 - u, 0, 0, 1 - u, v] - 
 4*as^3*G[-u, 0, 1 - u, 0, 1, 0, v] + 
 12*as^3*G[-u, 0, 1 - u, 0, 1 - u, 0, v] + 
 18*as^3*G[-u, 0, 1 - u, 0, 1 - u, 1 - u, v] - 
 2*as^3*G[-u, 0, 1 - u, 1, 0, 0, v] + 
 2*as^3*G[-u, 0, 1 - u, 1, 0, 1 - u, v] + 
 4*as^3*G[-u, 0, 1 - u, 1, 1, 0, v] + 
 2*as^3*G[-u, 0, 1 - u, 1, 1 - u, 0, v] + 
 12*as^3*G[-u, 0, 1 - u, 1 - u, 0, 0, v] + 
 18*as^3*G[-u, 0, 1 - u, 1 - u, 0, 1 - u, v] + 
 18*as^3*G[-u, 0, 1 - u, 1 - u, 1 - u, 0, v] + 
 24*as^3*G[-u, 0, 1 - u, 1 - u, 1 - u, 1 - u, v] - 
 16*as^3*G[-u, 0, 1 - u, 1 - u, -u, 1 - u, v] + 
 4*as^3*G[-u, 0, 1 - u, -u, 0, 1 - u, v] + 
 4*as^3*G[-u, 0, 1 - u, -u, 1 - u, 0, v] - 
 24*as^3*G[-u, 0, 1 - u, -u, 1 - u, 1 - u, v] + 
 8*as^3*G[-u, 0, 1 - u, -u, -u, 1 - u, v] - 
 2*as^3*G[-u, 0, -u, 0, 0, 1 - u, v] + 2*as^3*G[-u, 0, -u, 0, 1, 0, v] - 
 2*as^3*G[-u, 0, -u, 0, 1 - u, 0, v] + 
 4*as^3*G[-u, 0, -u, 0, 1 - u, 1 - u, v] + 
 4*as^3*G[-u, 0, -u, 0, -u, 1 - u, v] - 2*as^3*G[-u, 0, -u, 1 - u, 0, 0, v] + 
 4*as^3*G[-u, 0, -u, 1 - u, 0, 1 - u, v] + 
 2*as^3*G[-u, 0, -u, 1 - u, 1, 0, v] + 
 4*as^3*G[-u, 0, -u, 1 - u, 1 - u, 0, v] - 
 24*as^3*G[-u, 0, -u, 1 - u, 1 - u, 1 - u, v] + 
 8*as^3*G[-u, 0, -u, 1 - u, -u, 1 - u, v] + 
 16*as^3*G[-u, 0, -u, -u, 1 - u, 1 - u, v] + 
 6*as^3*G[-u, 1 - u, 0, 0, 0, 0, v] + 
 12*as^3*G[-u, 1 - u, 0, 0, 0, 1 - u, v] - 
 4*as^3*G[-u, 1 - u, 0, 0, 1, 0, v] + 
 12*as^3*G[-u, 1 - u, 0, 0, 1 - u, 0, v] + 
 18*as^3*G[-u, 1 - u, 0, 0, 1 - u, 1 - u, v] + 
 2*as^3*G[-u, 1 - u, 0, 0, -u, 1 - u, v] - 
 2*as^3*G[-u, 1 - u, 0, 1, 0, 0, v] + 
 2*as^3*G[-u, 1 - u, 0, 1, 0, 1 - u, v] + 
 4*as^3*G[-u, 1 - u, 0, 1, 1, 0, v] + 
 2*as^3*G[-u, 1 - u, 0, 1, 1 - u, 0, v] + 
 12*as^3*G[-u, 1 - u, 0, 1 - u, 0, 0, v] + 
 18*as^3*G[-u, 1 - u, 0, 1 - u, 0, 1 - u, v] + 
 18*as^3*G[-u, 1 - u, 0, 1 - u, 1 - u, 0, v] + 
 24*as^3*G[-u, 1 - u, 0, 1 - u, 1 - u, 1 - u, v] - 
 18*as^3*G[-u, 1 - u, 0, 1 - u, -u, 1 - u, v] + 
 4*as^3*G[-u, 1 - u, 0, -u, 0, 1 - u, v] + 
 4*as^3*G[-u, 1 - u, 0, -u, 1 - u, 0, v] - 
 24*as^3*G[-u, 1 - u, 0, -u, 1 - u, 1 - u, v] + 
 8*as^3*G[-u, 1 - u, 0, -u, -u, 1 - u, v] - 
 2*as^3*G[-u, 1 - u, 1, 0, 0, 1 - u, v] - 
 2*as^3*G[-u, 1 - u, 1, 0, 1, 0, v] - 
 2*as^3*G[-u, 1 - u, 1, 0, 1 - u, 0, v] + 
 2*as^3*G[-u, 1 - u, 1, 0, -u, 1 - u, v] - 
 4*as^3*G[-u, 1 - u, 1, 1, 0, 0, v] + 
 4*as^3*G[-u, 1 - u, 1, 1, 0, 1 - u, v] + 
 8*as^3*G[-u, 1 - u, 1, 1, 1, 0, v] + 
 4*as^3*G[-u, 1 - u, 1, 1, 1 - u, 0, v] - 
 2*as^3*G[-u, 1 - u, 1, 1 - u, 0, 0, v] + 
 6*as^3*G[-u, 1 - u, 1, 1 - u, 1, 0, v] + 
 2*as^3*G[-u, 1 - u, 1, 1 - u, -u, 1 - u, v] + 
 12*as^3*G[-u, 1 - u, 1 - u, 0, 0, 0, v] + 
 18*as^3*G[-u, 1 - u, 1 - u, 0, 0, 1 - u, v] + 
 18*as^3*G[-u, 1 - u, 1 - u, 0, 1 - u, 0, v] + 
 24*as^3*G[-u, 1 - u, 1 - u, 0, 1 - u, 1 - u, v] - 
 16*as^3*G[-u, 1 - u, 1 - u, 0, -u, 1 - u, v] - 
 6*as^3*G[-u, 1 - u, 1 - u, 1, 0, 0, v] + 
 6*as^3*G[-u, 1 - u, 1 - u, 1, 0, 1 - u, v] + 
 12*as^3*G[-u, 1 - u, 1 - u, 1, 1, 0, v] + 
 6*as^3*G[-u, 1 - u, 1 - u, 1, 1 - u, 0, v] + 
 18*as^3*G[-u, 1 - u, 1 - u, 1 - u, 0, 0, v] + 
 24*as^3*G[-u, 1 - u, 1 - u, 1 - u, 0, 1 - u, v] + 
 12*as^3*G[-u, 1 - u, 1 - u, 1 - u, 1, 0, v] + 
 24*as^3*G[-u, 1 - u, 1 - u, 1 - u, 1 - u, 0, v] + 
 30*as^3*G[-u, 1 - u, 1 - u, 1 - u, 1 - u, 1 - u, v] - 
 48*as^3*G[-u, 1 - u, 1 - u, 1 - u, -u, 1 - u, v] - 
 16*as^3*G[-u, 1 - u, 1 - u, -u, 0, 1 - u, v] - 
 16*as^3*G[-u, 1 - u, 1 - u, -u, 1 - u, 0, v] - 
 44*as^3*G[-u, 1 - u, 1 - u, -u, 1 - u, 1 - u, v] + 
 64*as^3*G[-u, 1 - u, 1 - u, -u, -u, 1 - u, v] + 
 2*as^3*G[-u, 1 - u, -u, 0, 0, 1 - u, v] - 
 6*as^3*G[-u, 1 - u, -u, 0, 1, 0, v] + 
 2*as^3*G[-u, 1 - u, -u, 0, 1 - u, 0, v] - 
 24*as^3*G[-u, 1 - u, -u, 0, 1 - u, 1 - u, v] + 
 8*as^3*G[-u, 1 - u, -u, 0, -u, 1 - u, v] + 
 2*as^3*G[-u, 1 - u, -u, 1 - u, 0, 0, v] - 
 24*as^3*G[-u, 1 - u, -u, 1 - u, 0, 1 - u, v] - 
 6*as^3*G[-u, 1 - u, -u, 1 - u, 1, 0, v] - 
 24*as^3*G[-u, 1 - u, -u, 1 - u, 1 - u, 0, v] - 
 48*as^3*G[-u, 1 - u, -u, 1 - u, 1 - u, 1 - u, v] + 
 68*as^3*G[-u, 1 - u, -u, 1 - u, -u, 1 - u, v] + 
 8*as^3*G[-u, 1 - u, -u, -u, 0, 1 - u, v] + 
 8*as^3*G[-u, 1 - u, -u, -u, 1 - u, 0, v] + 
 72*as^3*G[-u, 1 - u, -u, -u, 1 - u, 1 - u, v] - 
 80*as^3*G[-u, 1 - u, -u, -u, -u, 1 - u, v] + 
 4*as^3*G[-u, -u, 0, 0, 1, 0, v] + 4*as^3*G[-u, -u, 0, 0, 1 - u, 1 - u, v] + 
 4*as^3*G[-u, -u, 0, 1, 0, 0, v] - 4*as^3*G[-u, -u, 0, 1, 0, 1 - u, v] - 
 8*as^3*G[-u, -u, 0, 1, 1, 0, v] - 4*as^3*G[-u, -u, 0, 1, 1 - u, 0, v] + 
 4*as^3*G[-u, -u, 0, 1 - u, 0, 1 - u, v] - 
 4*as^3*G[-u, -u, 0, 1 - u, 1, 0, v] + 
 4*as^3*G[-u, -u, 0, 1 - u, 1 - u, 0, v] - 
 24*as^3*G[-u, -u, 0, 1 - u, 1 - u, 1 - u, v] + 
 8*as^3*G[-u, -u, 0, 1 - u, -u, 1 - u, v] + 
 16*as^3*G[-u, -u, 0, -u, 1 - u, 1 - u, v] + 
 4*as^3*G[-u, -u, 1 - u, 0, 0, 1 - u, v] - 
 4*as^3*G[-u, -u, 1 - u, 0, 1, 0, v] + 
 4*as^3*G[-u, -u, 1 - u, 0, 1 - u, 0, v] - 
 24*as^3*G[-u, -u, 1 - u, 0, 1 - u, 1 - u, v] + 
 8*as^3*G[-u, -u, 1 - u, 0, -u, 1 - u, v] + 
 4*as^3*G[-u, -u, 1 - u, 1, 0, 0, v] - 
 4*as^3*G[-u, -u, 1 - u, 1, 0, 1 - u, v] - 
 8*as^3*G[-u, -u, 1 - u, 1, 1, 0, v] - 
 4*as^3*G[-u, -u, 1 - u, 1, 1 - u, 0, v] + 
 4*as^3*G[-u, -u, 1 - u, 1 - u, 0, 0, v] - 
 24*as^3*G[-u, -u, 1 - u, 1 - u, 0, 1 - u, v] - 
 12*as^3*G[-u, -u, 1 - u, 1 - u, 1, 0, v] - 
 24*as^3*G[-u, -u, 1 - u, 1 - u, 1 - u, 0, v] - 
 48*as^3*G[-u, -u, 1 - u, 1 - u, 1 - u, 1 - u, v] + 
 64*as^3*G[-u, -u, 1 - u, 1 - u, -u, 1 - u, v] + 
 8*as^3*G[-u, -u, 1 - u, -u, 0, 1 - u, v] + 
 8*as^3*G[-u, -u, 1 - u, -u, 1 - u, 0, v] + 
 72*as^3*G[-u, -u, 1 - u, -u, 1 - u, 1 - u, v] - 
 80*as^3*G[-u, -u, 1 - u, -u, -u, 1 - u, v] + 
 8*as^3*G[-u, -u, -u, 0, 1, 0, v] + 
 16*as^3*G[-u, -u, -u, 0, 1 - u, 1 - u, v] + 
 16*as^3*G[-u, -u, -u, 1 - u, 0, 1 - u, v] + 
 8*as^3*G[-u, -u, -u, 1 - u, 1, 0, v] + 
 16*as^3*G[-u, -u, -u, 1 - u, 1 - u, 0, v] + 
 72*as^3*G[-u, -u, -u, 1 - u, 1 - u, 1 - u, v] - 
 80*as^3*G[-u, -u, -u, 1 - u, -u, 1 - u, v] - 
 96*as^3*G[-u, -u, -u, -u, 1 - u, 1 - u, v] + 
 96*as^3*G[-u, -u, -u, -u, -u, 1 - u, v] - as*G[0, u]*Log[Q2] - 
 as*G[0, v]*Log[Q2] - as*G[1, u]*Log[Q2] - as*G[1 - u, v]*Log[Q2] + 
 3*as^2*G[0, v]*G[0, 0, u]*Log[Q2] + 3*as^2*G[1 - u, v]*G[0, 0, u]*Log[Q2] + 
 3*as^2*G[0, u]*G[0, 0, v]*Log[Q2] + 3*as^2*G[1, u]*G[0, 0, v]*Log[Q2] + 
 as^2*G[0, v]*G[0, 1, u]*Log[Q2] + as^2*G[1 - u, v]*G[0, 1, u]*Log[Q2] - 
 2*as^2*G[-u, v]*G[0, 1, u]*Log[Q2] + 3*as^2*G[0, u]*G[0, 1 - u, v]*Log[Q2] + 
 3*as^2*G[1, u]*G[0, 1 - u, v]*Log[Q2] - 2*as^2*G[1, u]*G[0, -u, v]*Log[Q2] + 
 as^2*G[0, v]*G[1, 0, u]*Log[Q2] + as^2*G[1 - u, v]*G[1, 0, u]*Log[Q2] - 
 2*as^2*G[-u, v]*G[1, 0, u]*Log[Q2] - 2*as^2*G[0, u]*G[1, 0, v]*Log[Q2] - 
 2*as^2*G[1, u]*G[1, 0, v]*Log[Q2] + 3*as^2*G[0, v]*G[1, 1, u]*Log[Q2] + 
 3*as^2*G[1 - u, v]*G[1, 1, u]*Log[Q2] - 4*as^2*G[-u, v]*G[1, 1, u]*Log[Q2] + 
 3*as^2*G[0, u]*G[1 - u, 0, v]*Log[Q2] + 3*as^2*G[1, u]*G[1 - u, 0, v]*
  Log[Q2] + 3*as^2*G[0, u]*G[1 - u, 1 - u, v]*Log[Q2] + 
 3*as^2*G[1, u]*G[1 - u, 1 - u, v]*Log[Q2] - 2*as^2*G[1, u]*G[1 - u, -u, v]*
  Log[Q2] - 2*as^2*G[1, u]*G[-u, 0, v]*Log[Q2] - 
 2*as^2*G[0, u]*G[-u, 1 - u, v]*Log[Q2] - 4*as^2*G[1, u]*G[-u, 1 - u, v]*
  Log[Q2] + 3*as^2*G[0, 0, 0, u]*Log[Q2] - 15*as^3*G[0, 0, v]*G[0, 0, 0, u]*
  Log[Q2] - 15*as^3*G[0, 1 - u, v]*G[0, 0, 0, u]*Log[Q2] + 
 6*as^3*G[1, 0, v]*G[0, 0, 0, u]*Log[Q2] - 15*as^3*G[1 - u, 0, v]*
  G[0, 0, 0, u]*Log[Q2] - 15*as^3*G[1 - u, 1 - u, v]*G[0, 0, 0, u]*Log[Q2] + 
 6*as^3*G[-u, 1 - u, v]*G[0, 0, 0, u]*Log[Q2] + 
 3*as^2*G[0, 0, 0, v]*Log[Q2] - 15*as^3*G[0, 0, u]*G[0, 0, 0, v]*Log[Q2] - 
 9*as^3*G[0, 1, u]*G[0, 0, 0, v]*Log[Q2] - 9*as^3*G[1, 0, u]*G[0, 0, 0, v]*
  Log[Q2] - 15*as^3*G[1, 1, u]*G[0, 0, 0, v]*Log[Q2] - 
 as^2*G[0, 0, 1, u]*Log[Q2] - 3*as^3*G[0, 0, v]*G[0, 0, 1, u]*Log[Q2] - 
 11*as^3*G[0, 1 - u, v]*G[0, 0, 1, u]*Log[Q2] + 
 14*as^3*G[0, -u, v]*G[0, 0, 1, u]*Log[Q2] - 2*as^3*G[1, 0, v]*G[0, 0, 1, u]*
  Log[Q2] - 3*as^3*G[1 - u, 0, v]*G[0, 0, 1, u]*Log[Q2] - 
 11*as^3*G[1 - u, 1 - u, v]*G[0, 0, 1, u]*Log[Q2] - 
 2*as^3*G[1 - u, -u, v]*G[0, 0, 1, u]*Log[Q2] + 
 6*as^3*G[-u, 0, v]*G[0, 0, 1, u]*Log[Q2] + 4*as^3*G[-u, 1 - u, v]*
  G[0, 0, 1, u]*Log[Q2] + 16*as^3*G[-u, -u, v]*G[0, 0, 1, u]*Log[Q2] + 
 3*as^2*G[0, 0, 1 - u, v]*Log[Q2] - 7*as^3*G[0, 0, u]*G[0, 0, 1 - u, v]*
  Log[Q2] - 5*as^3*G[0, 1, u]*G[0, 0, 1 - u, v]*Log[Q2] - 
 5*as^3*G[1, 0, u]*G[0, 0, 1 - u, v]*Log[Q2] - 
 15*as^3*G[1, 1, u]*G[0, 0, 1 - u, v]*Log[Q2] + 
 2*as^3*G[0, 1, u]*G[0, 0, -u, v]*Log[Q2] + 2*as^3*G[1, 0, u]*G[0, 0, -u, v]*
  Log[Q2] + 4*as^3*G[1, 1, u]*G[0, 0, -u, v]*Log[Q2] - 
 as^2*G[0, 1, 0, u]*Log[Q2] - 3*as^3*G[0, 0, v]*G[0, 1, 0, u]*Log[Q2] - 
 3*as^3*G[0, 1 - u, v]*G[0, 1, 0, u]*Log[Q2] + 
 6*as^3*G[0, -u, v]*G[0, 1, 0, u]*Log[Q2] - 2*as^3*G[1, 0, v]*G[0, 1, 0, u]*
  Log[Q2] + 5*as^3*G[1 - u, 0, v]*G[0, 1, 0, u]*Log[Q2] - 
 3*as^3*G[1 - u, 1 - u, v]*G[0, 1, 0, u]*Log[Q2] - 
 2*as^3*G[1 - u, -u, v]*G[0, 1, 0, u]*Log[Q2] - 
 2*as^3*G[-u, 0, v]*G[0, 1, 0, u]*Log[Q2] + 4*as^3*G[-u, 1 - u, v]*
  G[0, 1, 0, u]*Log[Q2] + 8*as^3*G[-u, -u, v]*G[0, 1, 0, u]*Log[Q2] - 
 2*as^2*G[0, 1, 0, v]*Log[Q2] + 6*as^3*G[0, 0, u]*G[0, 1, 0, v]*Log[Q2] + 
 2*as^3*G[0, 1, u]*G[0, 1, 0, v]*Log[Q2] + 2*as^3*G[1, 0, u]*G[0, 1, 0, v]*
  Log[Q2] + 6*as^3*G[1, 1, u]*G[0, 1, 0, v]*Log[Q2] - 
 as^2*G[0, 1, 1, u]*Log[Q2] - 3*as^3*G[0, 0, v]*G[0, 1, 1, u]*Log[Q2] - 
 3*as^3*G[0, 1 - u, v]*G[0, 1, 1, u]*Log[Q2] + 
 4*as^3*G[0, -u, v]*G[0, 1, 1, u]*Log[Q2] - 2*as^3*G[1, 0, v]*G[0, 1, 1, u]*
  Log[Q2] + 5*as^3*G[1 - u, 0, v]*G[0, 1, 1, u]*Log[Q2] + 
 5*as^3*G[1 - u, 1 - u, v]*G[0, 1, 1, u]*Log[Q2] - 
 12*as^3*G[1 - u, -u, v]*G[0, 1, 1, u]*Log[Q2] - 
 4*as^3*G[-u, 0, v]*G[0, 1, 1, u]*Log[Q2] - 6*as^3*G[-u, 1 - u, v]*
  G[0, 1, 1, u]*Log[Q2] + 8*as^3*G[-u, -u, v]*G[0, 1, 1, u]*Log[Q2] + 
 3*as^2*G[0, 1 - u, 0, v]*Log[Q2] - 7*as^3*G[0, 0, u]*G[0, 1 - u, 0, v]*
  Log[Q2] - as^3*G[0, 1, u]*G[0, 1 - u, 0, v]*Log[Q2] - 
 as^3*G[1, 0, u]*G[0, 1 - u, 0, v]*Log[Q2] - 
 15*as^3*G[1, 1, u]*G[0, 1 - u, 0, v]*Log[Q2] + 
 3*as^2*G[0, 1 - u, 1 - u, v]*Log[Q2] - 15*as^3*G[0, 0, u]*
  G[0, 1 - u, 1 - u, v]*Log[Q2] - 5*as^3*G[0, 1, u]*G[0, 1 - u, 1 - u, v]*
  Log[Q2] - 13*as^3*G[1, 0, u]*G[0, 1 - u, 1 - u, v]*Log[Q2] - 
 15*as^3*G[1, 1, u]*G[0, 1 - u, 1 - u, v]*Log[Q2] - 
 2*as^3*G[0, 1, u]*G[0, 1 - u, -u, v]*Log[Q2] + 
 6*as^3*G[1, 0, u]*G[0, 1 - u, -u, v]*Log[Q2] + 
 12*as^3*G[1, 1, u]*G[0, 1 - u, -u, v]*Log[Q2] - 
 2*as^3*G[0, 1, u]*G[0, -u, 0, v]*Log[Q2] - 2*as^3*G[1, 0, u]*G[0, -u, 0, v]*
  Log[Q2] + 4*as^3*G[1, 1, u]*G[0, -u, 0, v]*Log[Q2] - 
 2*as^2*G[0, -u, 1 - u, v]*Log[Q2] + 6*as^3*G[0, 0, u]*G[0, -u, 1 - u, v]*
  Log[Q2] + 4*as^3*G[0, 1, u]*G[0, -u, 1 - u, v]*Log[Q2] + 
 12*as^3*G[1, 0, u]*G[0, -u, 1 - u, v]*Log[Q2] + 
 18*as^3*G[1, 1, u]*G[0, -u, 1 - u, v]*Log[Q2] + 
 8*as^3*G[0, 1, u]*G[0, -u, -u, v]*Log[Q2] - 
 8*as^3*G[1, 1, u]*G[0, -u, -u, v]*Log[Q2] - as^2*G[1, 0, 0, u]*Log[Q2] - 
 3*as^3*G[0, 0, v]*G[1, 0, 0, u]*Log[Q2] - 3*as^3*G[0, 1 - u, v]*
  G[1, 0, 0, u]*Log[Q2] + 6*as^3*G[0, -u, v]*G[1, 0, 0, u]*Log[Q2] - 
 2*as^3*G[1, 0, v]*G[1, 0, 0, u]*Log[Q2] + 5*as^3*G[1 - u, 0, v]*
  G[1, 0, 0, u]*Log[Q2] - 11*as^3*G[1 - u, 1 - u, v]*G[1, 0, 0, u]*Log[Q2] + 
 6*as^3*G[1 - u, -u, v]*G[1, 0, 0, u]*Log[Q2] - 
 2*as^3*G[-u, 0, v]*G[1, 0, 0, u]*Log[Q2] + 12*as^3*G[-u, 1 - u, v]*
  G[1, 0, 0, u]*Log[Q2] - 4*as^2*G[1, 0, 0, v]*Log[Q2] + 
 12*as^3*G[0, 0, u]*G[1, 0, 0, v]*Log[Q2] + 4*as^3*G[0, 1, u]*G[1, 0, 0, v]*
  Log[Q2] + 4*as^3*G[1, 0, u]*G[1, 0, 0, v]*Log[Q2] + 
 12*as^3*G[1, 1, u]*G[1, 0, 0, v]*Log[Q2] - as^2*G[1, 0, 1, u]*Log[Q2] - 
 3*as^3*G[0, 0, v]*G[1, 0, 1, u]*Log[Q2] - 3*as^3*G[0, 1 - u, v]*
  G[1, 0, 1, u]*Log[Q2] + 4*as^3*G[0, -u, v]*G[1, 0, 1, u]*Log[Q2] - 
 2*as^3*G[1, 0, v]*G[1, 0, 1, u]*Log[Q2] + 5*as^3*G[1 - u, 0, v]*
  G[1, 0, 1, u]*Log[Q2] - 3*as^3*G[1 - u, 1 - u, v]*G[1, 0, 1, u]*Log[Q2] - 
 4*as^3*G[1 - u, -u, v]*G[1, 0, 1, u]*Log[Q2] - 
 4*as^3*G[-u, 0, v]*G[1, 0, 1, u]*Log[Q2] + 2*as^3*G[-u, 1 - u, v]*
  G[1, 0, 1, u]*Log[Q2] - 2*as^2*G[1, 0, 1 - u, v]*Log[Q2] - 
 2*as^3*G[0, 0, u]*G[1, 0, 1 - u, v]*Log[Q2] - 
 2*as^3*G[0, 1, u]*G[1, 0, 1 - u, v]*Log[Q2] - 
 2*as^3*G[1, 0, u]*G[1, 0, 1 - u, v]*Log[Q2] + 
 6*as^3*G[1, 1, u]*G[1, 0, 1 - u, v]*Log[Q2] - as^2*G[1, 1, 0, u]*Log[Q2] - 
 3*as^3*G[0, 0, v]*G[1, 1, 0, u]*Log[Q2] - 11*as^3*G[0, 1 - u, v]*
  G[1, 1, 0, u]*Log[Q2] + 12*as^3*G[0, -u, v]*G[1, 1, 0, u]*Log[Q2] - 
 2*as^3*G[1, 0, v]*G[1, 1, 0, u]*Log[Q2] - 3*as^3*G[1 - u, 0, v]*
  G[1, 1, 0, u]*Log[Q2] - 27*as^3*G[1 - u, 1 - u, v]*G[1, 1, 0, u]*Log[Q2] + 
 12*as^3*G[1 - u, -u, v]*G[1, 1, 0, u]*Log[Q2] + 
 4*as^3*G[-u, 0, v]*G[1, 1, 0, u]*Log[Q2] + 18*as^3*G[-u, 1 - u, v]*
  G[1, 1, 0, u]*Log[Q2] - 8*as^3*G[-u, -u, v]*G[1, 1, 0, u]*Log[Q2] + 
 3*as^2*G[1, 1, 1, u]*Log[Q2] - 15*as^3*G[0, 0, v]*G[1, 1, 1, u]*Log[Q2] - 
 15*as^3*G[0, 1 - u, v]*G[1, 1, 1, u]*Log[Q2] + 
 18*as^3*G[0, -u, v]*G[1, 1, 1, u]*Log[Q2] + 6*as^3*G[1, 0, v]*G[1, 1, 1, u]*
  Log[Q2] - 15*as^3*G[1 - u, 0, v]*G[1, 1, 1, u]*Log[Q2] - 
 15*as^3*G[1 - u, 1 - u, v]*G[1, 1, 1, u]*Log[Q2] + 
 18*as^3*G[1 - u, -u, v]*G[1, 1, 1, u]*Log[Q2] + 
 18*as^3*G[-u, 0, v]*G[1, 1, 1, u]*Log[Q2] + 24*as^3*G[-u, 1 - u, v]*
  G[1, 1, 1, u]*Log[Q2] - 24*as^3*G[-u, -u, v]*G[1, 1, 1, u]*Log[Q2] - 
 2*as^2*G[1, 1 - u, 0, v]*Log[Q2] - 2*as^3*G[0, 0, u]*G[1, 1 - u, 0, v]*
  Log[Q2] - 2*as^3*G[0, 1, u]*G[1, 1 - u, 0, v]*Log[Q2] - 
 2*as^3*G[1, 0, u]*G[1, 1 - u, 0, v]*Log[Q2] + 
 6*as^3*G[1, 1, u]*G[1, 1 - u, 0, v]*Log[Q2] + 
 3*as^2*G[1 - u, 0, 0, v]*Log[Q2] - 15*as^3*G[0, 0, u]*G[1 - u, 0, 0, v]*
  Log[Q2] - as^3*G[0, 1, u]*G[1 - u, 0, 0, v]*Log[Q2] - 
 as^3*G[1, 0, u]*G[1 - u, 0, 0, v]*Log[Q2] - 
 15*as^3*G[1, 1, u]*G[1 - u, 0, 0, v]*Log[Q2] + 
 3*as^2*G[1 - u, 0, 1 - u, v]*Log[Q2] - 7*as^3*G[0, 0, u]*
  G[1 - u, 0, 1 - u, v]*Log[Q2] + 3*as^3*G[0, 1, u]*G[1 - u, 0, 1 - u, v]*
  Log[Q2] - 5*as^3*G[1, 0, u]*G[1 - u, 0, 1 - u, v]*Log[Q2] - 
 15*as^3*G[1, 1, u]*G[1 - u, 0, 1 - u, v]*Log[Q2] - 
 2*as^3*G[0, 1, u]*G[1 - u, 0, -u, v]*Log[Q2] + 
 6*as^3*G[1, 0, u]*G[1 - u, 0, -u, v]*Log[Q2] + 
 12*as^3*G[1, 1, u]*G[1 - u, 0, -u, v]*Log[Q2] - 
 2*as^2*G[1 - u, 1, 0, v]*Log[Q2] + 6*as^3*G[0, 0, u]*G[1 - u, 1, 0, v]*
  Log[Q2] - 2*as^3*G[0, 1, u]*G[1 - u, 1, 0, v]*Log[Q2] - 
 2*as^3*G[1, 0, u]*G[1 - u, 1, 0, v]*Log[Q2] - 
 2*as^3*G[1, 1, u]*G[1 - u, 1, 0, v]*Log[Q2] + 
 3*as^2*G[1 - u, 1 - u, 0, v]*Log[Q2] - 7*as^3*G[0, 0, u]*
  G[1 - u, 1 - u, 0, v]*Log[Q2] + 7*as^3*G[0, 1, u]*G[1 - u, 1 - u, 0, v]*
  Log[Q2] - as^3*G[1, 0, u]*G[1 - u, 1 - u, 0, v]*Log[Q2] - 
 15*as^3*G[1, 1, u]*G[1 - u, 1 - u, 0, v]*Log[Q2] + 
 3*as^2*G[1 - u, 1 - u, 1 - u, v]*Log[Q2] - 
 15*as^3*G[0, 0, u]*G[1 - u, 1 - u, 1 - u, v]*Log[Q2] + 
 3*as^3*G[0, 1, u]*G[1 - u, 1 - u, 1 - u, v]*Log[Q2] - 
 21*as^3*G[1, 0, u]*G[1 - u, 1 - u, 1 - u, v]*Log[Q2] - 
 15*as^3*G[1, 1, u]*G[1 - u, 1 - u, 1 - u, v]*Log[Q2] - 
 6*as^3*G[0, 1, u]*G[1 - u, 1 - u, -u, v]*Log[Q2] + 
 10*as^3*G[1, 0, u]*G[1 - u, 1 - u, -u, v]*Log[Q2] + 
 20*as^3*G[1, 1, u]*G[1 - u, 1 - u, -u, v]*Log[Q2] - 
 6*as^3*G[0, 1, u]*G[1 - u, -u, 0, v]*Log[Q2] + 
 2*as^3*G[1, 0, u]*G[1 - u, -u, 0, v]*Log[Q2] + 
 12*as^3*G[1, 1, u]*G[1 - u, -u, 0, v]*Log[Q2] - 
 2*as^2*G[1 - u, -u, 1 - u, v]*Log[Q2] + 6*as^3*G[0, 0, u]*
  G[1 - u, -u, 1 - u, v]*Log[Q2] - 4*as^3*G[0, 1, u]*G[1 - u, -u, 1 - u, v]*
  Log[Q2] + 12*as^3*G[1, 0, u]*G[1 - u, -u, 1 - u, v]*Log[Q2] + 
 18*as^3*G[1, 1, u]*G[1 - u, -u, 1 - u, v]*Log[Q2] - 
 8*as^3*G[1, 0, u]*G[1 - u, -u, -u, v]*Log[Q2] - 
 24*as^3*G[1, 1, u]*G[1 - u, -u, -u, v]*Log[Q2] - 
 2*as^3*G[0, 1, u]*G[-u, 0, 0, v]*Log[Q2] - 2*as^3*G[1, 0, u]*G[-u, 0, 0, v]*
  Log[Q2] + 12*as^3*G[1, 1, u]*G[-u, 0, 0, v]*Log[Q2] - 
 2*as^2*G[-u, 0, 1 - u, v]*Log[Q2] - 2*as^3*G[0, 0, u]*G[-u, 0, 1 - u, v]*
  Log[Q2] - 4*as^3*G[0, 1, u]*G[-u, 0, 1 - u, v]*Log[Q2] + 
 4*as^3*G[1, 0, u]*G[-u, 0, 1 - u, v]*Log[Q2] + 
 18*as^3*G[1, 1, u]*G[-u, 0, 1 - u, v]*Log[Q2] + 
 8*as^3*G[0, 1, u]*G[-u, 0, -u, v]*Log[Q2] - 
 8*as^3*G[1, 1, u]*G[-u, 0, -u, v]*Log[Q2] - 2*as^2*G[-u, 1 - u, 0, v]*
  Log[Q2] - 2*as^3*G[0, 0, u]*G[-u, 1 - u, 0, v]*Log[Q2] - 
 4*as^3*G[0, 1, u]*G[-u, 1 - u, 0, v]*Log[Q2] + 
 4*as^3*G[1, 0, u]*G[-u, 1 - u, 0, v]*Log[Q2] + 
 18*as^3*G[1, 1, u]*G[-u, 1 - u, 0, v]*Log[Q2] - 
 4*as^2*G[-u, 1 - u, 1 - u, v]*Log[Q2] + 12*as^3*G[0, 0, u]*
  G[-u, 1 - u, 1 - u, v]*Log[Q2] + 2*as^3*G[0, 1, u]*G[-u, 1 - u, 1 - u, v]*
  Log[Q2] + 18*as^3*G[1, 0, u]*G[-u, 1 - u, 1 - u, v]*Log[Q2] + 
 24*as^3*G[1, 1, u]*G[-u, 1 - u, 1 - u, v]*Log[Q2] - 
 8*as^3*G[1, 0, u]*G[-u, 1 - u, -u, v]*Log[Q2] - 
 24*as^3*G[1, 1, u]*G[-u, 1 - u, -u, v]*Log[Q2] + 
 8*as^3*G[0, 1, u]*G[-u, -u, 0, v]*Log[Q2] - 
 8*as^3*G[1, 1, u]*G[-u, -u, 0, v]*Log[Q2] - 
 8*as^3*G[1, 0, u]*G[-u, -u, 1 - u, v]*Log[Q2] - 
 24*as^3*G[1, 1, u]*G[-u, -u, 1 - u, v]*Log[Q2] + 
 8*as^3*G[0, 1, u]*G[-u, -u, -u, v]*Log[Q2] + 
 8*as^3*G[1, 0, u]*G[-u, -u, -u, v]*Log[Q2] + 
 16*as^3*G[1, 1, u]*G[-u, -u, -u, v]*Log[Q2] - 
 15*as^3*G[0, v]*G[0, 0, 0, 0, u]*Log[Q2] - 
 15*as^3*G[1 - u, v]*G[0, 0, 0, 0, u]*Log[Q2] - 
 15*as^3*G[0, u]*G[0, 0, 0, 0, v]*Log[Q2] - 15*as^3*G[1, u]*G[0, 0, 0, 0, v]*
  Log[Q2] + 3*as^3*G[0, v]*G[0, 0, 0, 1, u]*Log[Q2] - 
 21*as^3*G[1 - u, v]*G[0, 0, 0, 1, u]*Log[Q2] + 
 30*as^3*G[-u, v]*G[0, 0, 0, 1, u]*Log[Q2] - 
 3*as^3*G[0, u]*G[0, 0, 0, 1 - u, v]*Log[Q2] - 
 15*as^3*G[1, u]*G[0, 0, 0, 1 - u, v]*Log[Q2] - 
 6*as^3*G[1, u]*G[0, 0, 0, -u, v]*Log[Q2] + 3*as^3*G[0, v]*G[0, 0, 1, 0, u]*
  Log[Q2] - 5*as^3*G[1 - u, v]*G[0, 0, 1, 0, u]*Log[Q2] + 
 14*as^3*G[-u, v]*G[0, 0, 1, 0, u]*Log[Q2] + 10*as^3*G[0, u]*G[0, 0, 1, 0, v]*
  Log[Q2] + 10*as^3*G[1, u]*G[0, 0, 1, 0, v]*Log[Q2] + 
 as^3*G[0, v]*G[0, 0, 1, 1, u]*Log[Q2] - 15*as^3*G[1 - u, v]*G[0, 0, 1, 1, u]*
  Log[Q2] + 12*as^3*G[-u, v]*G[0, 0, 1, 1, u]*Log[Q2] - 
 3*as^3*G[0, u]*G[0, 0, 1 - u, 0, v]*Log[Q2] - 
 15*as^3*G[1, u]*G[0, 0, 1 - u, 0, v]*Log[Q2] - 
 7*as^3*G[0, u]*G[0, 0, 1 - u, 1 - u, v]*Log[Q2] - 
 15*as^3*G[1, u]*G[0, 0, 1 - u, 1 - u, v]*Log[Q2] + 
 2*as^3*G[1, u]*G[0, 0, 1 - u, -u, v]*Log[Q2] - 
 6*as^3*G[1, u]*G[0, 0, -u, 0, v]*Log[Q2] + 
 2*as^3*G[0, u]*G[0, 0, -u, 1 - u, v]*Log[Q2] + 
 4*as^3*G[1, u]*G[0, 0, -u, 1 - u, v]*Log[Q2] + 
 3*as^3*G[0, v]*G[0, 1, 0, 0, u]*Log[Q2] + 
 3*as^3*G[1 - u, v]*G[0, 1, 0, 0, u]*Log[Q2] + 
 6*as^3*G[-u, v]*G[0, 1, 0, 0, u]*Log[Q2] + 12*as^3*G[0, u]*G[0, 1, 0, 0, v]*
  Log[Q2] + 12*as^3*G[1, u]*G[0, 1, 0, 0, v]*Log[Q2] + 
 as^3*G[0, v]*G[0, 1, 0, 1, u]*Log[Q2] - 7*as^3*G[1 - u, v]*G[0, 1, 0, 1, u]*
  Log[Q2] + 4*as^3*G[-u, v]*G[0, 1, 0, 1, u]*Log[Q2] + 
 2*as^3*G[0, u]*G[0, 1, 0, 1 - u, v]*Log[Q2] + 
 6*as^3*G[1, u]*G[0, 1, 0, 1 - u, v]*Log[Q2] + 
 as^3*G[0, v]*G[0, 1, 1, 0, u]*Log[Q2] - 7*as^3*G[1 - u, v]*G[0, 1, 1, 0, u]*
  Log[Q2] + 4*as^3*G[-u, v]*G[0, 1, 1, 0, u]*Log[Q2] - 
 8*as^3*G[0, u]*G[0, 1, 1, 0, v]*Log[Q2] - 8*as^3*G[1, u]*G[0, 1, 1, 0, v]*
  Log[Q2] + 3*as^3*G[0, v]*G[0, 1, 1, 1, u]*Log[Q2] + 
 3*as^3*G[1 - u, v]*G[0, 1, 1, 1, u]*Log[Q2] - 
 6*as^3*G[-u, v]*G[0, 1, 1, 1, u]*Log[Q2] + 
 2*as^3*G[0, u]*G[0, 1, 1 - u, 0, v]*Log[Q2] + 
 6*as^3*G[1, u]*G[0, 1, 1 - u, 0, v]*Log[Q2] - 
 7*as^3*G[0, u]*G[0, 1 - u, 0, 0, v]*Log[Q2] - 
 15*as^3*G[1, u]*G[0, 1 - u, 0, 0, v]*Log[Q2] - 
 3*as^3*G[0, u]*G[0, 1 - u, 0, 1 - u, v]*Log[Q2] - 
 15*as^3*G[1, u]*G[0, 1 - u, 0, 1 - u, v]*Log[Q2] + 
 2*as^3*G[1, u]*G[0, 1 - u, 0, -u, v]*Log[Q2] + 
 6*as^3*G[0, u]*G[0, 1 - u, 1, 0, v]*Log[Q2] + 
 2*as^3*G[1, u]*G[0, 1 - u, 1, 0, v]*Log[Q2] - 
 3*as^3*G[0, u]*G[0, 1 - u, 1 - u, 0, v]*Log[Q2] - 
 15*as^3*G[1, u]*G[0, 1 - u, 1 - u, 0, v]*Log[Q2] - 
 15*as^3*G[0, u]*G[0, 1 - u, 1 - u, 1 - u, v]*Log[Q2] - 
 15*as^3*G[1, u]*G[0, 1 - u, 1 - u, 1 - u, v]*Log[Q2] + 
 10*as^3*G[1, u]*G[0, 1 - u, 1 - u, -u, v]*Log[Q2] + 
 2*as^3*G[1, u]*G[0, 1 - u, -u, 0, v]*Log[Q2] + 
 6*as^3*G[0, u]*G[0, 1 - u, -u, 1 - u, v]*Log[Q2] + 
 12*as^3*G[1, u]*G[0, 1 - u, -u, 1 - u, v]*Log[Q2] - 
 8*as^3*G[1, u]*G[0, 1 - u, -u, -u, v]*Log[Q2] - 
 2*as^3*G[1, u]*G[0, -u, 0, 0, v]*Log[Q2] - 
 2*as^3*G[0, u]*G[0, -u, 0, 1 - u, v]*Log[Q2] + 
 4*as^3*G[1, u]*G[0, -u, 0, 1 - u, v]*Log[Q2] - 
 2*as^3*G[0, u]*G[0, -u, 1 - u, 0, v]*Log[Q2] + 
 4*as^3*G[1, u]*G[0, -u, 1 - u, 0, v]*Log[Q2] + 
 12*as^3*G[0, u]*G[0, -u, 1 - u, 1 - u, v]*Log[Q2] + 
 18*as^3*G[1, u]*G[0, -u, 1 - u, 1 - u, v]*Log[Q2] - 
 8*as^3*G[1, u]*G[0, -u, 1 - u, -u, v]*Log[Q2] - 
 8*as^3*G[1, u]*G[0, -u, -u, 1 - u, v]*Log[Q2] + 
 8*as^3*G[1, u]*G[0, -u, -u, -u, v]*Log[Q2] + 3*as^3*G[0, v]*G[1, 0, 0, 0, u]*
  Log[Q2] + 3*as^3*G[1 - u, v]*G[1, 0, 0, 0, u]*Log[Q2] + 
 6*as^3*G[-u, v]*G[1, 0, 0, 0, u]*Log[Q2] + 18*as^3*G[0, u]*G[1, 0, 0, 0, v]*
  Log[Q2] + 18*as^3*G[1, u]*G[1, 0, 0, 0, v]*Log[Q2] + 
 as^3*G[0, v]*G[1, 0, 0, 1, u]*Log[Q2] - 7*as^3*G[1 - u, v]*G[1, 0, 0, 1, u]*
  Log[Q2] + 4*as^3*G[-u, v]*G[1, 0, 0, 1, u]*Log[Q2] + 
 4*as^3*G[0, u]*G[1, 0, 0, 1 - u, v]*Log[Q2] + 
 12*as^3*G[1, u]*G[1, 0, 0, 1 - u, v]*Log[Q2] + 
 as^3*G[0, v]*G[1, 0, 1, 0, u]*Log[Q2] - 7*as^3*G[1 - u, v]*G[1, 0, 1, 0, u]*
  Log[Q2] + 4*as^3*G[-u, v]*G[1, 0, 1, 0, u]*Log[Q2] - 
 8*as^3*G[0, u]*G[1, 0, 1, 0, v]*Log[Q2] - 8*as^3*G[1, u]*G[1, 0, 1, 0, v]*
  Log[Q2] + 3*as^3*G[0, v]*G[1, 0, 1, 1, u]*Log[Q2] + 
 3*as^3*G[1 - u, v]*G[1, 0, 1, 1, u]*Log[Q2] - 
 6*as^3*G[-u, v]*G[1, 0, 1, 1, u]*Log[Q2] + 
 4*as^3*G[0, u]*G[1, 0, 1 - u, 0, v]*Log[Q2] + 
 12*as^3*G[1, u]*G[1, 0, 1 - u, 0, v]*Log[Q2] - 
 2*as^3*G[0, u]*G[1, 0, 1 - u, 1 - u, v]*Log[Q2] + 
 6*as^3*G[1, u]*G[1, 0, 1 - u, 1 - u, v]*Log[Q2] + 
 as^3*G[0, v]*G[1, 1, 0, 0, u]*Log[Q2] - 15*as^3*G[1 - u, v]*G[1, 1, 0, 0, u]*
  Log[Q2] + 12*as^3*G[-u, v]*G[1, 1, 0, 0, u]*Log[Q2] - 
 8*as^3*G[0, u]*G[1, 1, 0, 0, v]*Log[Q2] - 8*as^3*G[1, u]*G[1, 1, 0, 0, v]*
  Log[Q2] + 3*as^3*G[0, v]*G[1, 1, 0, 1, u]*Log[Q2] - 
 5*as^3*G[1 - u, v]*G[1, 1, 0, 1, u]*Log[Q2] + 
 2*as^3*G[-u, v]*G[1, 1, 0, 1, u]*Log[Q2] + 3*as^3*G[0, v]*G[1, 1, 1, 0, u]*
  Log[Q2] - 21*as^3*G[1 - u, v]*G[1, 1, 1, 0, u]*Log[Q2] + 
 18*as^3*G[-u, v]*G[1, 1, 1, 0, u]*Log[Q2] + 8*as^3*G[0, u]*G[1, 1, 1, 0, v]*
  Log[Q2] + 8*as^3*G[1, u]*G[1, 1, 1, 0, v]*Log[Q2] - 
 15*as^3*G[0, v]*G[1, 1, 1, 1, u]*Log[Q2] - 
 15*as^3*G[1 - u, v]*G[1, 1, 1, 1, u]*Log[Q2] + 
 24*as^3*G[-u, v]*G[1, 1, 1, 1, u]*Log[Q2] + 
 4*as^3*G[0, u]*G[1, 1 - u, 0, 0, v]*Log[Q2] + 
 12*as^3*G[1, u]*G[1, 1 - u, 0, 0, v]*Log[Q2] - 
 2*as^3*G[0, u]*G[1, 1 - u, 0, 1 - u, v]*Log[Q2] + 
 6*as^3*G[1, u]*G[1, 1 - u, 0, 1 - u, v]*Log[Q2] - 
 2*as^3*G[0, u]*G[1, 1 - u, 1 - u, 0, v]*Log[Q2] + 
 6*as^3*G[1, u]*G[1, 1 - u, 1 - u, 0, v]*Log[Q2] - 
 15*as^3*G[0, u]*G[1 - u, 0, 0, 0, v]*Log[Q2] - 
 15*as^3*G[1, u]*G[1 - u, 0, 0, 0, v]*Log[Q2] - 
 3*as^3*G[0, u]*G[1 - u, 0, 0, 1 - u, v]*Log[Q2] - 
 15*as^3*G[1, u]*G[1 - u, 0, 0, 1 - u, v]*Log[Q2] + 
 2*as^3*G[1, u]*G[1 - u, 0, 0, -u, v]*Log[Q2] + 
 6*as^3*G[0, u]*G[1 - u, 0, 1, 0, v]*Log[Q2] + 
 2*as^3*G[1, u]*G[1 - u, 0, 1, 0, v]*Log[Q2] - 
 3*as^3*G[0, u]*G[1 - u, 0, 1 - u, 0, v]*Log[Q2] - 
 15*as^3*G[1, u]*G[1 - u, 0, 1 - u, 0, v]*Log[Q2] - 
 7*as^3*G[0, u]*G[1 - u, 0, 1 - u, 1 - u, v]*Log[Q2] - 
 15*as^3*G[1, u]*G[1 - u, 0, 1 - u, 1 - u, v]*Log[Q2] + 
 10*as^3*G[1, u]*G[1 - u, 0, 1 - u, -u, v]*Log[Q2] + 
 2*as^3*G[1, u]*G[1 - u, 0, -u, 0, v]*Log[Q2] + 
 6*as^3*G[0, u]*G[1 - u, 0, -u, 1 - u, v]*Log[Q2] + 
 12*as^3*G[1, u]*G[1 - u, 0, -u, 1 - u, v]*Log[Q2] - 
 8*as^3*G[1, u]*G[1 - u, 0, -u, -u, v]*Log[Q2] + 
 12*as^3*G[0, u]*G[1 - u, 1, 0, 0, v]*Log[Q2] + 
 4*as^3*G[1, u]*G[1 - u, 1, 0, 0, v]*Log[Q2] - 
 2*as^3*G[0, u]*G[1 - u, 1, 0, 1 - u, v]*Log[Q2] - 
 2*as^3*G[1, u]*G[1 - u, 1, 0, 1 - u, v]*Log[Q2] - 
 2*as^3*G[0, u]*G[1 - u, 1, 1 - u, 0, v]*Log[Q2] - 
 2*as^3*G[1, u]*G[1 - u, 1, 1 - u, 0, v]*Log[Q2] - 
 7*as^3*G[0, u]*G[1 - u, 1 - u, 0, 0, v]*Log[Q2] - 
 15*as^3*G[1, u]*G[1 - u, 1 - u, 0, 0, v]*Log[Q2] - 
 3*as^3*G[0, u]*G[1 - u, 1 - u, 0, 1 - u, v]*Log[Q2] - 
 15*as^3*G[1, u]*G[1 - u, 1 - u, 0, 1 - u, v]*Log[Q2] + 
 10*as^3*G[1, u]*G[1 - u, 1 - u, 0, -u, v]*Log[Q2] + 
 2*as^3*G[0, u]*G[1 - u, 1 - u, 1, 0, v]*Log[Q2] - 
 6*as^3*G[1, u]*G[1 - u, 1 - u, 1, 0, v]*Log[Q2] - 
 3*as^3*G[0, u]*G[1 - u, 1 - u, 1 - u, 0, v]*Log[Q2] - 
 15*as^3*G[1, u]*G[1 - u, 1 - u, 1 - u, 0, v]*Log[Q2] - 
 15*as^3*G[0, u]*G[1 - u, 1 - u, 1 - u, 1 - u, v]*Log[Q2] - 
 15*as^3*G[1, u]*G[1 - u, 1 - u, 1 - u, 1 - u, v]*Log[Q2] + 
 18*as^3*G[1, u]*G[1 - u, 1 - u, 1 - u, -u, v]*Log[Q2] + 
 10*as^3*G[1, u]*G[1 - u, 1 - u, -u, 0, v]*Log[Q2] + 
 10*as^3*G[0, u]*G[1 - u, 1 - u, -u, 1 - u, v]*Log[Q2] + 
 20*as^3*G[1, u]*G[1 - u, 1 - u, -u, 1 - u, v]*Log[Q2] - 
 16*as^3*G[1, u]*G[1 - u, 1 - u, -u, -u, v]*Log[Q2] + 
 6*as^3*G[1, u]*G[1 - u, -u, 0, 0, v]*Log[Q2] + 
 2*as^3*G[0, u]*G[1 - u, -u, 0, 1 - u, v]*Log[Q2] + 
 12*as^3*G[1, u]*G[1 - u, -u, 0, 1 - u, v]*Log[Q2] - 
 8*as^3*G[1, u]*G[1 - u, -u, 0, -u, v]*Log[Q2] + 
 2*as^3*G[0, u]*G[1 - u, -u, 1 - u, 0, v]*Log[Q2] + 
 12*as^3*G[1, u]*G[1 - u, -u, 1 - u, 0, v]*Log[Q2] + 
 12*as^3*G[0, u]*G[1 - u, -u, 1 - u, 1 - u, v]*Log[Q2] + 
 18*as^3*G[1, u]*G[1 - u, -u, 1 - u, 1 - u, v]*Log[Q2] - 
 16*as^3*G[1, u]*G[1 - u, -u, 1 - u, -u, v]*Log[Q2] - 
 8*as^3*G[1, u]*G[1 - u, -u, -u, 0, v]*Log[Q2] - 
 8*as^3*G[0, u]*G[1 - u, -u, -u, 1 - u, v]*Log[Q2] - 
 24*as^3*G[1, u]*G[1 - u, -u, -u, 1 - u, v]*Log[Q2] + 
 8*as^3*G[1, u]*G[1 - u, -u, -u, -u, v]*Log[Q2] + 
 6*as^3*G[1, u]*G[-u, 0, 0, 0, v]*Log[Q2] - 
 2*as^3*G[0, u]*G[-u, 0, 0, 1 - u, v]*Log[Q2] + 
 12*as^3*G[1, u]*G[-u, 0, 0, 1 - u, v]*Log[Q2] - 
 2*as^3*G[0, u]*G[-u, 0, 1 - u, 0, v]*Log[Q2] + 
 12*as^3*G[1, u]*G[-u, 0, 1 - u, 0, v]*Log[Q2] + 
 4*as^3*G[0, u]*G[-u, 0, 1 - u, 1 - u, v]*Log[Q2] + 
 18*as^3*G[1, u]*G[-u, 0, 1 - u, 1 - u, v]*Log[Q2] - 
 8*as^3*G[1, u]*G[-u, 0, 1 - u, -u, v]*Log[Q2] - 
 8*as^3*G[1, u]*G[-u, 0, -u, 1 - u, v]*Log[Q2] + 
 8*as^3*G[1, u]*G[-u, 0, -u, -u, v]*Log[Q2] - 
 2*as^3*G[0, u]*G[-u, 1 - u, 0, 0, v]*Log[Q2] + 
 12*as^3*G[1, u]*G[-u, 1 - u, 0, 0, v]*Log[Q2] + 
 4*as^3*G[0, u]*G[-u, 1 - u, 0, 1 - u, v]*Log[Q2] + 
 18*as^3*G[1, u]*G[-u, 1 - u, 0, 1 - u, v]*Log[Q2] - 
 8*as^3*G[1, u]*G[-u, 1 - u, 0, -u, v]*Log[Q2] + 
 4*as^3*G[0, u]*G[-u, 1 - u, 1 - u, 0, v]*Log[Q2] + 
 18*as^3*G[1, u]*G[-u, 1 - u, 1 - u, 0, v]*Log[Q2] + 
 18*as^3*G[0, u]*G[-u, 1 - u, 1 - u, 1 - u, v]*Log[Q2] + 
 24*as^3*G[1, u]*G[-u, 1 - u, 1 - u, 1 - u, v]*Log[Q2] - 
 16*as^3*G[1, u]*G[-u, 1 - u, 1 - u, -u, v]*Log[Q2] - 
 8*as^3*G[1, u]*G[-u, 1 - u, -u, 0, v]*Log[Q2] - 
 8*as^3*G[0, u]*G[-u, 1 - u, -u, 1 - u, v]*Log[Q2] - 
 24*as^3*G[1, u]*G[-u, 1 - u, -u, 1 - u, v]*Log[Q2] + 
 8*as^3*G[1, u]*G[-u, 1 - u, -u, -u, v]*Log[Q2] - 
 8*as^3*G[1, u]*G[-u, -u, 0, 1 - u, v]*Log[Q2] + 
 8*as^3*G[1, u]*G[-u, -u, 0, -u, v]*Log[Q2] - 
 8*as^3*G[1, u]*G[-u, -u, 1 - u, 0, v]*Log[Q2] - 
 8*as^3*G[0, u]*G[-u, -u, 1 - u, 1 - u, v]*Log[Q2] - 
 24*as^3*G[1, u]*G[-u, -u, 1 - u, 1 - u, v]*Log[Q2] + 
 8*as^3*G[1, u]*G[-u, -u, 1 - u, -u, v]*Log[Q2] + 
 8*as^3*G[1, u]*G[-u, -u, -u, 0, v]*Log[Q2] + 
 8*as^3*G[0, u]*G[-u, -u, -u, 1 - u, v]*Log[Q2] + 
 16*as^3*G[1, u]*G[-u, -u, -u, 1 - u, v]*Log[Q2] - 
 15*as^3*G[0, 0, 0, 0, 0, u]*Log[Q2] - 15*as^3*G[0, 0, 0, 0, 0, v]*Log[Q2] + 
 9*as^3*G[0, 0, 0, 0, 1, u]*Log[Q2] - 15*as^3*G[0, 0, 0, 0, 1 - u, v]*
  Log[Q2] + 9*as^3*G[0, 0, 0, 1, 0, u]*Log[Q2] + 
 18*as^3*G[0, 0, 0, 1, 0, v]*Log[Q2] - 3*as^3*G[0, 0, 0, 1, 1, u]*Log[Q2] - 
 15*as^3*G[0, 0, 0, 1 - u, 0, v]*Log[Q2] - 
 15*as^3*G[0, 0, 0, 1 - u, 1 - u, v]*Log[Q2] - 
 6*as^3*G[0, 0, 0, -u, 1 - u, v]*Log[Q2] + 9*as^3*G[0, 0, 1, 0, 0, u]*
  Log[Q2] + 20*as^3*G[0, 0, 1, 0, 0, v]*Log[Q2] - 
 3*as^3*G[0, 0, 1, 0, 1, u]*Log[Q2] + 10*as^3*G[0, 0, 1, 0, 1 - u, v]*
  Log[Q2] - 3*as^3*G[0, 0, 1, 1, 0, u]*Log[Q2] - 
 16*as^3*G[0, 0, 1, 1, 0, v]*Log[Q2] - 3*as^3*G[0, 0, 1, 1, 1, u]*Log[Q2] + 
 10*as^3*G[0, 0, 1, 1 - u, 0, v]*Log[Q2] - 15*as^3*G[0, 0, 1 - u, 0, 0, v]*
  Log[Q2] - 15*as^3*G[0, 0, 1 - u, 0, 1 - u, v]*Log[Q2] + 
 10*as^3*G[0, 0, 1 - u, 1, 0, v]*Log[Q2] - 
 15*as^3*G[0, 0, 1 - u, 1 - u, 0, v]*Log[Q2] - 
 15*as^3*G[0, 0, 1 - u, 1 - u, 1 - u, v]*Log[Q2] + 
 2*as^3*G[0, 0, 1 - u, -u, 1 - u, v]*Log[Q2] - 
 6*as^3*G[0, 0, -u, 0, 1 - u, v]*Log[Q2] - 6*as^3*G[0, 0, -u, 1 - u, 0, v]*
  Log[Q2] + 4*as^3*G[0, 0, -u, 1 - u, 1 - u, v]*Log[Q2] + 
 9*as^3*G[0, 1, 0, 0, 0, u]*Log[Q2] + 18*as^3*G[0, 1, 0, 0, 0, v]*Log[Q2] - 
 3*as^3*G[0, 1, 0, 0, 1, u]*Log[Q2] + 12*as^3*G[0, 1, 0, 0, 1 - u, v]*
  Log[Q2] - 3*as^3*G[0, 1, 0, 1, 0, u]*Log[Q2] - 
 16*as^3*G[0, 1, 0, 1, 0, v]*Log[Q2] - 3*as^3*G[0, 1, 0, 1, 1, u]*Log[Q2] + 
 12*as^3*G[0, 1, 0, 1 - u, 0, v]*Log[Q2] + 6*as^3*G[0, 1, 0, 1 - u, 1 - u, v]*
  Log[Q2] - 3*as^3*G[0, 1, 1, 0, 0, u]*Log[Q2] - 
 24*as^3*G[0, 1, 1, 0, 0, v]*Log[Q2] - 3*as^3*G[0, 1, 1, 0, 1, u]*Log[Q2] - 
 8*as^3*G[0, 1, 1, 0, 1 - u, v]*Log[Q2] - 3*as^3*G[0, 1, 1, 1, 0, u]*
  Log[Q2] + 8*as^3*G[0, 1, 1, 1, 0, v]*Log[Q2] + 
 9*as^3*G[0, 1, 1, 1, 1, u]*Log[Q2] - 8*as^3*G[0, 1, 1, 1 - u, 0, v]*
  Log[Q2] + 12*as^3*G[0, 1, 1 - u, 0, 0, v]*Log[Q2] + 
 6*as^3*G[0, 1, 1 - u, 0, 1 - u, v]*Log[Q2] - 8*as^3*G[0, 1, 1 - u, 1, 0, v]*
  Log[Q2] + 6*as^3*G[0, 1, 1 - u, 1 - u, 0, v]*Log[Q2] - 
 15*as^3*G[0, 1 - u, 0, 0, 0, v]*Log[Q2] - 
 15*as^3*G[0, 1 - u, 0, 0, 1 - u, v]*Log[Q2] + 
 10*as^3*G[0, 1 - u, 0, 1, 0, v]*Log[Q2] - 
 15*as^3*G[0, 1 - u, 0, 1 - u, 0, v]*Log[Q2] - 
 15*as^3*G[0, 1 - u, 0, 1 - u, 1 - u, v]*Log[Q2] + 
 2*as^3*G[0, 1 - u, 0, -u, 1 - u, v]*Log[Q2] + 
 12*as^3*G[0, 1 - u, 1, 0, 0, v]*Log[Q2] + 2*as^3*G[0, 1 - u, 1, 0, 1 - u, v]*
  Log[Q2] - 8*as^3*G[0, 1 - u, 1, 1, 0, v]*Log[Q2] + 
 2*as^3*G[0, 1 - u, 1, 1 - u, 0, v]*Log[Q2] - 
 15*as^3*G[0, 1 - u, 1 - u, 0, 0, v]*Log[Q2] - 
 15*as^3*G[0, 1 - u, 1 - u, 0, 1 - u, v]*Log[Q2] + 
 2*as^3*G[0, 1 - u, 1 - u, 1, 0, v]*Log[Q2] - 
 15*as^3*G[0, 1 - u, 1 - u, 1 - u, 0, v]*Log[Q2] - 
 15*as^3*G[0, 1 - u, 1 - u, 1 - u, 1 - u, v]*Log[Q2] + 
 10*as^3*G[0, 1 - u, 1 - u, -u, 1 - u, v]*Log[Q2] + 
 2*as^3*G[0, 1 - u, -u, 0, 1 - u, v]*Log[Q2] + 
 2*as^3*G[0, 1 - u, -u, 1 - u, 0, v]*Log[Q2] + 
 12*as^3*G[0, 1 - u, -u, 1 - u, 1 - u, v]*Log[Q2] - 
 8*as^3*G[0, 1 - u, -u, -u, 1 - u, v]*Log[Q2] - 
 2*as^3*G[0, -u, 0, 0, 1 - u, v]*Log[Q2] - 2*as^3*G[0, -u, 0, 1 - u, 0, v]*
  Log[Q2] + 4*as^3*G[0, -u, 0, 1 - u, 1 - u, v]*Log[Q2] - 
 2*as^3*G[0, -u, 1 - u, 0, 0, v]*Log[Q2] + 
 4*as^3*G[0, -u, 1 - u, 0, 1 - u, v]*Log[Q2] + 
 4*as^3*G[0, -u, 1 - u, 1 - u, 0, v]*Log[Q2] + 
 18*as^3*G[0, -u, 1 - u, 1 - u, 1 - u, v]*Log[Q2] - 
 8*as^3*G[0, -u, 1 - u, -u, 1 - u, v]*Log[Q2] - 
 8*as^3*G[0, -u, -u, 1 - u, 1 - u, v]*Log[Q2] + 
 8*as^3*G[0, -u, -u, -u, 1 - u, v]*Log[Q2] + 9*as^3*G[1, 0, 0, 0, 0, u]*
  Log[Q2] + 24*as^3*G[1, 0, 0, 0, 0, v]*Log[Q2] - 
 3*as^3*G[1, 0, 0, 0, 1, u]*Log[Q2] + 18*as^3*G[1, 0, 0, 0, 1 - u, v]*
  Log[Q2] - 3*as^3*G[1, 0, 0, 1, 0, u]*Log[Q2] - 
 16*as^3*G[1, 0, 0, 1, 0, v]*Log[Q2] - 3*as^3*G[1, 0, 0, 1, 1, u]*Log[Q2] + 
 18*as^3*G[1, 0, 0, 1 - u, 0, v]*Log[Q2] + 
 12*as^3*G[1, 0, 0, 1 - u, 1 - u, v]*Log[Q2] - 
 3*as^3*G[1, 0, 1, 0, 0, u]*Log[Q2] - 24*as^3*G[1, 0, 1, 0, 0, v]*Log[Q2] - 
 3*as^3*G[1, 0, 1, 0, 1, u]*Log[Q2] - 8*as^3*G[1, 0, 1, 0, 1 - u, v]*
  Log[Q2] - 3*as^3*G[1, 0, 1, 1, 0, u]*Log[Q2] + 
 8*as^3*G[1, 0, 1, 1, 0, v]*Log[Q2] + 9*as^3*G[1, 0, 1, 1, 1, u]*Log[Q2] - 
 8*as^3*G[1, 0, 1, 1 - u, 0, v]*Log[Q2] + 18*as^3*G[1, 0, 1 - u, 0, 0, v]*
  Log[Q2] + 12*as^3*G[1, 0, 1 - u, 0, 1 - u, v]*Log[Q2] - 
 8*as^3*G[1, 0, 1 - u, 1, 0, v]*Log[Q2] + 12*as^3*G[1, 0, 1 - u, 1 - u, 0, v]*
  Log[Q2] + 6*as^3*G[1, 0, 1 - u, 1 - u, 1 - u, v]*Log[Q2] - 
 3*as^3*G[1, 1, 0, 0, 0, u]*Log[Q2] - 24*as^3*G[1, 1, 0, 0, 0, v]*Log[Q2] - 
 3*as^3*G[1, 1, 0, 0, 1, u]*Log[Q2] - 8*as^3*G[1, 1, 0, 0, 1 - u, v]*
  Log[Q2] - 3*as^3*G[1, 1, 0, 1, 0, u]*Log[Q2] + 
 8*as^3*G[1, 1, 0, 1, 0, v]*Log[Q2] + 9*as^3*G[1, 1, 0, 1, 1, u]*Log[Q2] - 
 8*as^3*G[1, 1, 0, 1 - u, 0, v]*Log[Q2] - 3*as^3*G[1, 1, 1, 0, 0, u]*
  Log[Q2] + 16*as^3*G[1, 1, 1, 0, 0, v]*Log[Q2] + 
 9*as^3*G[1, 1, 1, 0, 1, u]*Log[Q2] + 8*as^3*G[1, 1, 1, 0, 1 - u, v]*
  Log[Q2] + 9*as^3*G[1, 1, 1, 1, 0, u]*Log[Q2] - 
 15*as^3*G[1, 1, 1, 1, 1, u]*Log[Q2] + 8*as^3*G[1, 1, 1, 1 - u, 0, v]*
  Log[Q2] - 8*as^3*G[1, 1, 1 - u, 0, 0, v]*Log[Q2] + 
 8*as^3*G[1, 1, 1 - u, 1, 0, v]*Log[Q2] + 18*as^3*G[1, 1 - u, 0, 0, 0, v]*
  Log[Q2] + 12*as^3*G[1, 1 - u, 0, 0, 1 - u, v]*Log[Q2] - 
 8*as^3*G[1, 1 - u, 0, 1, 0, v]*Log[Q2] + 12*as^3*G[1, 1 - u, 0, 1 - u, 0, v]*
  Log[Q2] + 6*as^3*G[1, 1 - u, 0, 1 - u, 1 - u, v]*Log[Q2] - 
 8*as^3*G[1, 1 - u, 1, 0, 0, v]*Log[Q2] + 8*as^3*G[1, 1 - u, 1, 1, 0, v]*
  Log[Q2] + 12*as^3*G[1, 1 - u, 1 - u, 0, 0, v]*Log[Q2] + 
 6*as^3*G[1, 1 - u, 1 - u, 0, 1 - u, v]*Log[Q2] + 
 6*as^3*G[1, 1 - u, 1 - u, 1 - u, 0, v]*Log[Q2] - 
 15*as^3*G[1 - u, 0, 0, 0, 0, v]*Log[Q2] - 
 15*as^3*G[1 - u, 0, 0, 0, 1 - u, v]*Log[Q2] + 
 10*as^3*G[1 - u, 0, 0, 1, 0, v]*Log[Q2] - 
 15*as^3*G[1 - u, 0, 0, 1 - u, 0, v]*Log[Q2] - 
 15*as^3*G[1 - u, 0, 0, 1 - u, 1 - u, v]*Log[Q2] + 
 2*as^3*G[1 - u, 0, 0, -u, 1 - u, v]*Log[Q2] + 
 12*as^3*G[1 - u, 0, 1, 0, 0, v]*Log[Q2] + 2*as^3*G[1 - u, 0, 1, 0, 1 - u, v]*
  Log[Q2] - 8*as^3*G[1 - u, 0, 1, 1, 0, v]*Log[Q2] + 
 2*as^3*G[1 - u, 0, 1, 1 - u, 0, v]*Log[Q2] - 
 15*as^3*G[1 - u, 0, 1 - u, 0, 0, v]*Log[Q2] - 
 15*as^3*G[1 - u, 0, 1 - u, 0, 1 - u, v]*Log[Q2] + 
 2*as^3*G[1 - u, 0, 1 - u, 1, 0, v]*Log[Q2] - 
 15*as^3*G[1 - u, 0, 1 - u, 1 - u, 0, v]*Log[Q2] - 
 15*as^3*G[1 - u, 0, 1 - u, 1 - u, 1 - u, v]*Log[Q2] + 
 10*as^3*G[1 - u, 0, 1 - u, -u, 1 - u, v]*Log[Q2] + 
 2*as^3*G[1 - u, 0, -u, 0, 1 - u, v]*Log[Q2] + 
 2*as^3*G[1 - u, 0, -u, 1 - u, 0, v]*Log[Q2] + 
 12*as^3*G[1 - u, 0, -u, 1 - u, 1 - u, v]*Log[Q2] - 
 8*as^3*G[1 - u, 0, -u, -u, 1 - u, v]*Log[Q2] + 
 18*as^3*G[1 - u, 1, 0, 0, 0, v]*Log[Q2] + 4*as^3*G[1 - u, 1, 0, 0, 1 - u, v]*
  Log[Q2] - 8*as^3*G[1 - u, 1, 0, 1, 0, v]*Log[Q2] + 
 4*as^3*G[1 - u, 1, 0, 1 - u, 0, v]*Log[Q2] - 
 2*as^3*G[1 - u, 1, 0, 1 - u, 1 - u, v]*Log[Q2] - 
 8*as^3*G[1 - u, 1, 1, 0, 0, v]*Log[Q2] + 8*as^3*G[1 - u, 1, 1, 1, 0, v]*
  Log[Q2] + 4*as^3*G[1 - u, 1, 1 - u, 0, 0, v]*Log[Q2] - 
 2*as^3*G[1 - u, 1, 1 - u, 0, 1 - u, v]*Log[Q2] - 
 2*as^3*G[1 - u, 1, 1 - u, 1 - u, 0, v]*Log[Q2] - 
 15*as^3*G[1 - u, 1 - u, 0, 0, 0, v]*Log[Q2] - 
 15*as^3*G[1 - u, 1 - u, 0, 0, 1 - u, v]*Log[Q2] + 
 2*as^3*G[1 - u, 1 - u, 0, 1, 0, v]*Log[Q2] - 
 15*as^3*G[1 - u, 1 - u, 0, 1 - u, 0, v]*Log[Q2] - 
 15*as^3*G[1 - u, 1 - u, 0, 1 - u, 1 - u, v]*Log[Q2] + 
 10*as^3*G[1 - u, 1 - u, 0, -u, 1 - u, v]*Log[Q2] + 
 4*as^3*G[1 - u, 1 - u, 1, 0, 0, v]*Log[Q2] - 
 6*as^3*G[1 - u, 1 - u, 1, 0, 1 - u, v]*Log[Q2] - 
 6*as^3*G[1 - u, 1 - u, 1, 1 - u, 0, v]*Log[Q2] - 
 15*as^3*G[1 - u, 1 - u, 1 - u, 0, 0, v]*Log[Q2] - 
 15*as^3*G[1 - u, 1 - u, 1 - u, 0, 1 - u, v]*Log[Q2] - 
 6*as^3*G[1 - u, 1 - u, 1 - u, 1, 0, v]*Log[Q2] - 
 15*as^3*G[1 - u, 1 - u, 1 - u, 1 - u, 0, v]*Log[Q2] - 
 15*as^3*G[1 - u, 1 - u, 1 - u, 1 - u, 1 - u, v]*Log[Q2] + 
 18*as^3*G[1 - u, 1 - u, 1 - u, -u, 1 - u, v]*Log[Q2] + 
 10*as^3*G[1 - u, 1 - u, -u, 0, 1 - u, v]*Log[Q2] + 
 10*as^3*G[1 - u, 1 - u, -u, 1 - u, 0, v]*Log[Q2] + 
 20*as^3*G[1 - u, 1 - u, -u, 1 - u, 1 - u, v]*Log[Q2] - 
 16*as^3*G[1 - u, 1 - u, -u, -u, 1 - u, v]*Log[Q2] + 
 6*as^3*G[1 - u, -u, 0, 0, 1 - u, v]*Log[Q2] + 
 6*as^3*G[1 - u, -u, 0, 1 - u, 0, v]*Log[Q2] + 
 12*as^3*G[1 - u, -u, 0, 1 - u, 1 - u, v]*Log[Q2] - 
 8*as^3*G[1 - u, -u, 0, -u, 1 - u, v]*Log[Q2] + 
 6*as^3*G[1 - u, -u, 1 - u, 0, 0, v]*Log[Q2] + 
 12*as^3*G[1 - u, -u, 1 - u, 0, 1 - u, v]*Log[Q2] + 
 12*as^3*G[1 - u, -u, 1 - u, 1 - u, 0, v]*Log[Q2] + 
 18*as^3*G[1 - u, -u, 1 - u, 1 - u, 1 - u, v]*Log[Q2] - 
 16*as^3*G[1 - u, -u, 1 - u, -u, 1 - u, v]*Log[Q2] - 
 8*as^3*G[1 - u, -u, -u, 0, 1 - u, v]*Log[Q2] - 
 8*as^3*G[1 - u, -u, -u, 1 - u, 0, v]*Log[Q2] - 
 24*as^3*G[1 - u, -u, -u, 1 - u, 1 - u, v]*Log[Q2] + 
 8*as^3*G[1 - u, -u, -u, -u, 1 - u, v]*Log[Q2] + 
 6*as^3*G[-u, 0, 0, 0, 1 - u, v]*Log[Q2] + 6*as^3*G[-u, 0, 0, 1 - u, 0, v]*
  Log[Q2] + 12*as^3*G[-u, 0, 0, 1 - u, 1 - u, v]*Log[Q2] + 
 6*as^3*G[-u, 0, 1 - u, 0, 0, v]*Log[Q2] + 
 12*as^3*G[-u, 0, 1 - u, 0, 1 - u, v]*Log[Q2] + 
 12*as^3*G[-u, 0, 1 - u, 1 - u, 0, v]*Log[Q2] + 
 18*as^3*G[-u, 0, 1 - u, 1 - u, 1 - u, v]*Log[Q2] - 
 8*as^3*G[-u, 0, 1 - u, -u, 1 - u, v]*Log[Q2] - 
 8*as^3*G[-u, 0, -u, 1 - u, 1 - u, v]*Log[Q2] + 
 8*as^3*G[-u, 0, -u, -u, 1 - u, v]*Log[Q2] + 6*as^3*G[-u, 1 - u, 0, 0, 0, v]*
  Log[Q2] + 12*as^3*G[-u, 1 - u, 0, 0, 1 - u, v]*Log[Q2] + 
 12*as^3*G[-u, 1 - u, 0, 1 - u, 0, v]*Log[Q2] + 
 18*as^3*G[-u, 1 - u, 0, 1 - u, 1 - u, v]*Log[Q2] - 
 8*as^3*G[-u, 1 - u, 0, -u, 1 - u, v]*Log[Q2] + 
 12*as^3*G[-u, 1 - u, 1 - u, 0, 0, v]*Log[Q2] + 
 18*as^3*G[-u, 1 - u, 1 - u, 0, 1 - u, v]*Log[Q2] + 
 18*as^3*G[-u, 1 - u, 1 - u, 1 - u, 0, v]*Log[Q2] + 
 24*as^3*G[-u, 1 - u, 1 - u, 1 - u, 1 - u, v]*Log[Q2] - 
 16*as^3*G[-u, 1 - u, 1 - u, -u, 1 - u, v]*Log[Q2] - 
 8*as^3*G[-u, 1 - u, -u, 0, 1 - u, v]*Log[Q2] - 
 8*as^3*G[-u, 1 - u, -u, 1 - u, 0, v]*Log[Q2] - 
 24*as^3*G[-u, 1 - u, -u, 1 - u, 1 - u, v]*Log[Q2] + 
 8*as^3*G[-u, 1 - u, -u, -u, 1 - u, v]*Log[Q2] - 
 8*as^3*G[-u, -u, 0, 1 - u, 1 - u, v]*Log[Q2] + 
 8*as^3*G[-u, -u, 0, -u, 1 - u, v]*Log[Q2] - 
 8*as^3*G[-u, -u, 1 - u, 0, 1 - u, v]*Log[Q2] - 
 8*as^3*G[-u, -u, 1 - u, 1 - u, 0, v]*Log[Q2] - 
 24*as^3*G[-u, -u, 1 - u, 1 - u, 1 - u, v]*Log[Q2] + 
 8*as^3*G[-u, -u, 1 - u, -u, 1 - u, v]*Log[Q2] + 
 8*as^3*G[-u, -u, -u, 0, 1 - u, v]*Log[Q2] + 
 8*as^3*G[-u, -u, -u, 1 - u, 0, v]*Log[Q2] + 
 16*as^3*G[-u, -u, -u, 1 - u, 1 - u, v]*Log[Q2] - (3*as*Log[Q2]^2)/2 + 
 (5*as^2*G[0, u]*G[0, v]*Log[Q2]^2)/2 + (5*as^2*G[0, v]*G[1, u]*Log[Q2]^2)/
  2 + (5*as^2*G[0, u]*G[1 - u, v]*Log[Q2]^2)/2 + 
 (5*as^2*G[1, u]*G[1 - u, v]*Log[Q2]^2)/2 - 3*as^2*G[1, u]*G[-u, v]*
  Log[Q2]^2 + (5*as^2*G[0, 0, u]*Log[Q2]^2)/2 + 
 (5*as^2*G[0, 0, v]*Log[Q2]^2)/2 - (21*as^3*G[0, 0, u]*G[0, 0, v]*Log[Q2]^2)/
  2 - (as^2*G[0, 1, u]*Log[Q2]^2)/2 - 
 (11*as^3*G[0, 0, v]*G[0, 1, u]*Log[Q2]^2)/2 + 
 (5*as^2*G[0, 1 - u, v]*Log[Q2]^2)/2 - 
 (21*as^3*G[0, 0, u]*G[0, 1 - u, v]*Log[Q2]^2)/2 - 
 (11*as^3*G[0, 1, u]*G[0, 1 - u, v]*Log[Q2]^2)/2 + 
 5*as^3*G[0, 1, u]*G[0, -u, v]*Log[Q2]^2 - (as^2*G[1, 0, u]*Log[Q2]^2)/2 - 
 (11*as^3*G[0, 0, v]*G[1, 0, u]*Log[Q2]^2)/2 - 
 (11*as^3*G[0, 1 - u, v]*G[1, 0, u]*Log[Q2]^2)/2 + 
 5*as^3*G[0, -u, v]*G[1, 0, u]*Log[Q2]^2 - 3*as^2*G[1, 0, v]*Log[Q2]^2 + 
 5*as^3*G[0, 0, u]*G[1, 0, v]*Log[Q2]^2 - as^3*G[0, 1, u]*G[1, 0, v]*
  Log[Q2]^2 - as^3*G[1, 0, u]*G[1, 0, v]*Log[Q2]^2 + 
 (5*as^2*G[1, 1, u]*Log[Q2]^2)/2 - (21*as^3*G[0, 0, v]*G[1, 1, u]*Log[Q2]^2)/
  2 - (21*as^3*G[0, 1 - u, v]*G[1, 1, u]*Log[Q2]^2)/2 + 
 10*as^3*G[0, -u, v]*G[1, 1, u]*Log[Q2]^2 + 5*as^3*G[1, 0, v]*G[1, 1, u]*
  Log[Q2]^2 + (5*as^2*G[1 - u, 0, v]*Log[Q2]^2)/2 - 
 (21*as^3*G[0, 0, u]*G[1 - u, 0, v]*Log[Q2]^2)/2 + 
 (as^3*G[0, 1, u]*G[1 - u, 0, v]*Log[Q2]^2)/2 + 
 (as^3*G[1, 0, u]*G[1 - u, 0, v]*Log[Q2]^2)/2 - 
 (21*as^3*G[1, 1, u]*G[1 - u, 0, v]*Log[Q2]^2)/2 + 
 (5*as^2*G[1 - u, 1 - u, v]*Log[Q2]^2)/2 - 
 (21*as^3*G[0, 0, u]*G[1 - u, 1 - u, v]*Log[Q2]^2)/2 + 
 (as^3*G[0, 1, u]*G[1 - u, 1 - u, v]*Log[Q2]^2)/2 - 
 (23*as^3*G[1, 0, u]*G[1 - u, 1 - u, v]*Log[Q2]^2)/2 - 
 (21*as^3*G[1, 1, u]*G[1 - u, 1 - u, v]*Log[Q2]^2)/2 - 
 7*as^3*G[0, 1, u]*G[1 - u, -u, v]*Log[Q2]^2 + 
 5*as^3*G[1, 0, u]*G[1 - u, -u, v]*Log[Q2]^2 + 
 10*as^3*G[1, 1, u]*G[1 - u, -u, v]*Log[Q2]^2 - 
 as^3*G[0, 1, u]*G[-u, 0, v]*Log[Q2]^2 - as^3*G[1, 0, u]*G[-u, 0, v]*
  Log[Q2]^2 + 10*as^3*G[1, 1, u]*G[-u, 0, v]*Log[Q2]^2 - 
 3*as^2*G[-u, 1 - u, v]*Log[Q2]^2 + 5*as^3*G[0, 0, u]*G[-u, 1 - u, v]*
  Log[Q2]^2 - 2*as^3*G[0, 1, u]*G[-u, 1 - u, v]*Log[Q2]^2 + 
 10*as^3*G[1, 0, u]*G[-u, 1 - u, v]*Log[Q2]^2 + 
 15*as^3*G[1, 1, u]*G[-u, 1 - u, v]*Log[Q2]^2 + 
 12*as^3*G[0, 1, u]*G[-u, -u, v]*Log[Q2]^2 - 12*as^3*G[1, 1, u]*G[-u, -u, v]*
  Log[Q2]^2 - (21*as^3*G[0, v]*G[0, 0, 0, u]*Log[Q2]^2)/2 - 
 (21*as^3*G[1 - u, v]*G[0, 0, 0, u]*Log[Q2]^2)/2 - 
 (21*as^3*G[0, u]*G[0, 0, 0, v]*Log[Q2]^2)/2 - 
 (21*as^3*G[1, u]*G[0, 0, 0, v]*Log[Q2]^2)/2 - 
 (as^3*G[0, v]*G[0, 0, 1, u]*Log[Q2]^2)/2 - 
 (25*as^3*G[1 - u, v]*G[0, 0, 1, u]*Log[Q2]^2)/2 + 
 17*as^3*G[-u, v]*G[0, 0, 1, u]*Log[Q2]^2 - 
 (9*as^3*G[0, u]*G[0, 0, 1 - u, v]*Log[Q2]^2)/2 - 
 (21*as^3*G[1, u]*G[0, 0, 1 - u, v]*Log[Q2]^2)/2 - 
 as^3*G[1, u]*G[0, 0, -u, v]*Log[Q2]^2 - 
 (as^3*G[0, v]*G[0, 1, 0, u]*Log[Q2]^2)/2 - 
 (as^3*G[1 - u, v]*G[0, 1, 0, u]*Log[Q2]^2)/2 + 
 5*as^3*G[-u, v]*G[0, 1, 0, u]*Log[Q2]^2 + 5*as^3*G[0, u]*G[0, 1, 0, v]*
  Log[Q2]^2 + 5*as^3*G[1, u]*G[0, 1, 0, v]*Log[Q2]^2 - 
 (as^3*G[0, v]*G[0, 1, 1, u]*Log[Q2]^2)/2 - 
 (as^3*G[1 - u, v]*G[0, 1, 1, u]*Log[Q2]^2)/2 - 
 2*as^3*G[-u, v]*G[0, 1, 1, u]*Log[Q2]^2 - 
 (9*as^3*G[0, u]*G[0, 1 - u, 0, v]*Log[Q2]^2)/2 - 
 (21*as^3*G[1, u]*G[0, 1 - u, 0, v]*Log[Q2]^2)/2 - 
 (21*as^3*G[0, u]*G[0, 1 - u, 1 - u, v]*Log[Q2]^2)/2 - 
 (21*as^3*G[1, u]*G[0, 1 - u, 1 - u, v]*Log[Q2]^2)/2 + 
 5*as^3*G[1, u]*G[0, 1 - u, -u, v]*Log[Q2]^2 - 
 as^3*G[1, u]*G[0, -u, 0, v]*Log[Q2]^2 + 5*as^3*G[0, u]*G[0, -u, 1 - u, v]*
  Log[Q2]^2 + 10*as^3*G[1, u]*G[0, -u, 1 - u, v]*Log[Q2]^2 - 
 (as^3*G[0, v]*G[1, 0, 0, u]*Log[Q2]^2)/2 - 
 (as^3*G[1 - u, v]*G[1, 0, 0, u]*Log[Q2]^2)/2 + 
 5*as^3*G[-u, v]*G[1, 0, 0, u]*Log[Q2]^2 + 10*as^3*G[0, u]*G[1, 0, 0, v]*
  Log[Q2]^2 + 10*as^3*G[1, u]*G[1, 0, 0, v]*Log[Q2]^2 - 
 (as^3*G[0, v]*G[1, 0, 1, u]*Log[Q2]^2)/2 - 
 (as^3*G[1 - u, v]*G[1, 0, 1, u]*Log[Q2]^2)/2 - 
 2*as^3*G[-u, v]*G[1, 0, 1, u]*Log[Q2]^2 - as^3*G[0, u]*G[1, 0, 1 - u, v]*
  Log[Q2]^2 + 5*as^3*G[1, u]*G[1, 0, 1 - u, v]*Log[Q2]^2 - 
 (as^3*G[0, v]*G[1, 1, 0, u]*Log[Q2]^2)/2 - 
 (25*as^3*G[1 - u, v]*G[1, 1, 0, u]*Log[Q2]^2)/2 + 
 10*as^3*G[-u, v]*G[1, 1, 0, u]*Log[Q2]^2 - 
 (21*as^3*G[0, v]*G[1, 1, 1, u]*Log[Q2]^2)/2 - 
 (21*as^3*G[1 - u, v]*G[1, 1, 1, u]*Log[Q2]^2)/2 + 
 15*as^3*G[-u, v]*G[1, 1, 1, u]*Log[Q2]^2 - as^3*G[0, u]*G[1, 1 - u, 0, v]*
  Log[Q2]^2 + 5*as^3*G[1, u]*G[1, 1 - u, 0, v]*Log[Q2]^2 - 
 (21*as^3*G[0, u]*G[1 - u, 0, 0, v]*Log[Q2]^2)/2 - 
 (21*as^3*G[1, u]*G[1 - u, 0, 0, v]*Log[Q2]^2)/2 - 
 (9*as^3*G[0, u]*G[1 - u, 0, 1 - u, v]*Log[Q2]^2)/2 - 
 (21*as^3*G[1, u]*G[1 - u, 0, 1 - u, v]*Log[Q2]^2)/2 + 
 5*as^3*G[1, u]*G[1 - u, 0, -u, v]*Log[Q2]^2 + 
 5*as^3*G[0, u]*G[1 - u, 1, 0, v]*Log[Q2]^2 - as^3*G[1, u]*G[1 - u, 1, 0, v]*
  Log[Q2]^2 - (9*as^3*G[0, u]*G[1 - u, 1 - u, 0, v]*Log[Q2]^2)/2 - 
 (21*as^3*G[1, u]*G[1 - u, 1 - u, 0, v]*Log[Q2]^2)/2 - 
 (21*as^3*G[0, u]*G[1 - u, 1 - u, 1 - u, v]*Log[Q2]^2)/2 - 
 (21*as^3*G[1, u]*G[1 - u, 1 - u, 1 - u, v]*Log[Q2]^2)/2 + 
 11*as^3*G[1, u]*G[1 - u, 1 - u, -u, v]*Log[Q2]^2 + 
 5*as^3*G[1, u]*G[1 - u, -u, 0, v]*Log[Q2]^2 + 
 5*as^3*G[0, u]*G[1 - u, -u, 1 - u, v]*Log[Q2]^2 + 
 10*as^3*G[1, u]*G[1 - u, -u, 1 - u, v]*Log[Q2]^2 - 
 12*as^3*G[1, u]*G[1 - u, -u, -u, v]*Log[Q2]^2 + 
 5*as^3*G[1, u]*G[-u, 0, 0, v]*Log[Q2]^2 - as^3*G[0, u]*G[-u, 0, 1 - u, v]*
  Log[Q2]^2 + 10*as^3*G[1, u]*G[-u, 0, 1 - u, v]*Log[Q2]^2 - 
 as^3*G[0, u]*G[-u, 1 - u, 0, v]*Log[Q2]^2 + 
 10*as^3*G[1, u]*G[-u, 1 - u, 0, v]*Log[Q2]^2 + 
 10*as^3*G[0, u]*G[-u, 1 - u, 1 - u, v]*Log[Q2]^2 + 
 15*as^3*G[1, u]*G[-u, 1 - u, 1 - u, v]*Log[Q2]^2 - 
 12*as^3*G[1, u]*G[-u, 1 - u, -u, v]*Log[Q2]^2 - 
 12*as^3*G[1, u]*G[-u, -u, 1 - u, v]*Log[Q2]^2 + 
 12*as^3*G[1, u]*G[-u, -u, -u, v]*Log[Q2]^2 - 
 (21*as^3*G[0, 0, 0, 0, u]*Log[Q2]^2)/2 - 
 (21*as^3*G[0, 0, 0, 0, v]*Log[Q2]^2)/2 + (9*as^3*G[0, 0, 0, 1, u]*Log[Q2]^2)/
  2 - (21*as^3*G[0, 0, 0, 1 - u, v]*Log[Q2]^2)/2 + 
 (9*as^3*G[0, 0, 1, 0, u]*Log[Q2]^2)/2 + 11*as^3*G[0, 0, 1, 0, v]*Log[Q2]^2 - 
 (5*as^3*G[0, 0, 1, 1, u]*Log[Q2]^2)/2 - 
 (21*as^3*G[0, 0, 1 - u, 0, v]*Log[Q2]^2)/2 - 
 (21*as^3*G[0, 0, 1 - u, 1 - u, v]*Log[Q2]^2)/2 - 
 as^3*G[0, 0, -u, 1 - u, v]*Log[Q2]^2 + (9*as^3*G[0, 1, 0, 0, u]*Log[Q2]^2)/
  2 + 10*as^3*G[0, 1, 0, 0, v]*Log[Q2]^2 - 
 (5*as^3*G[0, 1, 0, 1, u]*Log[Q2]^2)/2 + 5*as^3*G[0, 1, 0, 1 - u, v]*
  Log[Q2]^2 - (5*as^3*G[0, 1, 1, 0, u]*Log[Q2]^2)/2 - 
 12*as^3*G[0, 1, 1, 0, v]*Log[Q2]^2 + (9*as^3*G[0, 1, 1, 1, u]*Log[Q2]^2)/2 + 
 5*as^3*G[0, 1, 1 - u, 0, v]*Log[Q2]^2 - 
 (21*as^3*G[0, 1 - u, 0, 0, v]*Log[Q2]^2)/2 - 
 (21*as^3*G[0, 1 - u, 0, 1 - u, v]*Log[Q2]^2)/2 + 
 5*as^3*G[0, 1 - u, 1, 0, v]*Log[Q2]^2 - 
 (21*as^3*G[0, 1 - u, 1 - u, 0, v]*Log[Q2]^2)/2 - 
 (21*as^3*G[0, 1 - u, 1 - u, 1 - u, v]*Log[Q2]^2)/2 + 
 5*as^3*G[0, 1 - u, -u, 1 - u, v]*Log[Q2]^2 - 
 as^3*G[0, -u, 0, 1 - u, v]*Log[Q2]^2 - as^3*G[0, -u, 1 - u, 0, v]*
  Log[Q2]^2 + 10*as^3*G[0, -u, 1 - u, 1 - u, v]*Log[Q2]^2 + 
 (9*as^3*G[1, 0, 0, 0, u]*Log[Q2]^2)/2 + 15*as^3*G[1, 0, 0, 0, v]*Log[Q2]^2 - 
 (5*as^3*G[1, 0, 0, 1, u]*Log[Q2]^2)/2 + 10*as^3*G[1, 0, 0, 1 - u, v]*
  Log[Q2]^2 - (5*as^3*G[1, 0, 1, 0, u]*Log[Q2]^2)/2 - 
 12*as^3*G[1, 0, 1, 0, v]*Log[Q2]^2 + (9*as^3*G[1, 0, 1, 1, u]*Log[Q2]^2)/2 + 
 10*as^3*G[1, 0, 1 - u, 0, v]*Log[Q2]^2 + 5*as^3*G[1, 0, 1 - u, 1 - u, v]*
  Log[Q2]^2 - (5*as^3*G[1, 1, 0, 0, u]*Log[Q2]^2)/2 - 
 12*as^3*G[1, 1, 0, 0, v]*Log[Q2]^2 + (9*as^3*G[1, 1, 0, 1, u]*Log[Q2]^2)/2 + 
 (9*as^3*G[1, 1, 1, 0, u]*Log[Q2]^2)/2 + 12*as^3*G[1, 1, 1, 0, v]*Log[Q2]^2 - 
 (21*as^3*G[1, 1, 1, 1, u]*Log[Q2]^2)/2 + 10*as^3*G[1, 1 - u, 0, 0, v]*
  Log[Q2]^2 + 5*as^3*G[1, 1 - u, 0, 1 - u, v]*Log[Q2]^2 + 
 5*as^3*G[1, 1 - u, 1 - u, 0, v]*Log[Q2]^2 - 
 (21*as^3*G[1 - u, 0, 0, 0, v]*Log[Q2]^2)/2 - 
 (21*as^3*G[1 - u, 0, 0, 1 - u, v]*Log[Q2]^2)/2 + 
 5*as^3*G[1 - u, 0, 1, 0, v]*Log[Q2]^2 - 
 (21*as^3*G[1 - u, 0, 1 - u, 0, v]*Log[Q2]^2)/2 - 
 (21*as^3*G[1 - u, 0, 1 - u, 1 - u, v]*Log[Q2]^2)/2 + 
 5*as^3*G[1 - u, 0, -u, 1 - u, v]*Log[Q2]^2 + 10*as^3*G[1 - u, 1, 0, 0, v]*
  Log[Q2]^2 - as^3*G[1 - u, 1, 0, 1 - u, v]*Log[Q2]^2 - 
 as^3*G[1 - u, 1, 1 - u, 0, v]*Log[Q2]^2 - 
 (21*as^3*G[1 - u, 1 - u, 0, 0, v]*Log[Q2]^2)/2 - 
 (21*as^3*G[1 - u, 1 - u, 0, 1 - u, v]*Log[Q2]^2)/2 - 
 as^3*G[1 - u, 1 - u, 1, 0, v]*Log[Q2]^2 - 
 (21*as^3*G[1 - u, 1 - u, 1 - u, 0, v]*Log[Q2]^2)/2 - 
 (21*as^3*G[1 - u, 1 - u, 1 - u, 1 - u, v]*Log[Q2]^2)/2 + 
 11*as^3*G[1 - u, 1 - u, -u, 1 - u, v]*Log[Q2]^2 + 
 5*as^3*G[1 - u, -u, 0, 1 - u, v]*Log[Q2]^2 + 
 5*as^3*G[1 - u, -u, 1 - u, 0, v]*Log[Q2]^2 + 
 10*as^3*G[1 - u, -u, 1 - u, 1 - u, v]*Log[Q2]^2 - 
 12*as^3*G[1 - u, -u, -u, 1 - u, v]*Log[Q2]^2 + 
 5*as^3*G[-u, 0, 0, 1 - u, v]*Log[Q2]^2 + 5*as^3*G[-u, 0, 1 - u, 0, v]*
  Log[Q2]^2 + 10*as^3*G[-u, 0, 1 - u, 1 - u, v]*Log[Q2]^2 + 
 5*as^3*G[-u, 1 - u, 0, 0, v]*Log[Q2]^2 + 10*as^3*G[-u, 1 - u, 0, 1 - u, v]*
  Log[Q2]^2 + 10*as^3*G[-u, 1 - u, 1 - u, 0, v]*Log[Q2]^2 + 
 15*as^3*G[-u, 1 - u, 1 - u, 1 - u, v]*Log[Q2]^2 - 
 12*as^3*G[-u, 1 - u, -u, 1 - u, v]*Log[Q2]^2 - 
 12*as^3*G[-u, -u, 1 - u, 1 - u, v]*Log[Q2]^2 + 
 12*as^3*G[-u, -u, -u, 1 - u, v]*Log[Q2]^2 + (3*as^2*G[0, u]*Log[Q2]^3)/2 + 
 (3*as^2*G[0, v]*Log[Q2]^3)/2 + (3*as^2*G[1, u]*Log[Q2]^3)/2 + 
 (3*as^2*G[1 - u, v]*Log[Q2]^3)/2 - (11*as^3*G[0, v]*G[0, 0, u]*Log[Q2]^3)/
  2 - (11*as^3*G[1 - u, v]*G[0, 0, u]*Log[Q2]^3)/2 - 
 (11*as^3*G[0, u]*G[0, 0, v]*Log[Q2]^3)/2 - 
 (11*as^3*G[1, u]*G[0, 0, v]*Log[Q2]^3)/2 - 
 (5*as^3*G[0, v]*G[0, 1, u]*Log[Q2]^3)/2 - 
 (5*as^3*G[1 - u, v]*G[0, 1, u]*Log[Q2]^3)/2 + 
 3*as^3*G[-u, v]*G[0, 1, u]*Log[Q2]^3 - 
 (11*as^3*G[0, u]*G[0, 1 - u, v]*Log[Q2]^3)/2 - 
 (11*as^3*G[1, u]*G[0, 1 - u, v]*Log[Q2]^3)/2 + 
 3*as^3*G[1, u]*G[0, -u, v]*Log[Q2]^3 - (5*as^3*G[0, v]*G[1, 0, u]*Log[Q2]^3)/
  2 - (5*as^3*G[1 - u, v]*G[1, 0, u]*Log[Q2]^3)/2 + 
 3*as^3*G[-u, v]*G[1, 0, u]*Log[Q2]^3 + 3*as^3*G[0, u]*G[1, 0, v]*Log[Q2]^3 + 
 3*as^3*G[1, u]*G[1, 0, v]*Log[Q2]^3 - (11*as^3*G[0, v]*G[1, 1, u]*Log[Q2]^3)/
  2 - (11*as^3*G[1 - u, v]*G[1, 1, u]*Log[Q2]^3)/2 + 
 6*as^3*G[-u, v]*G[1, 1, u]*Log[Q2]^3 - 
 (11*as^3*G[0, u]*G[1 - u, 0, v]*Log[Q2]^3)/2 - 
 (11*as^3*G[1, u]*G[1 - u, 0, v]*Log[Q2]^3)/2 - 
 (11*as^3*G[0, u]*G[1 - u, 1 - u, v]*Log[Q2]^3)/2 - 
 (11*as^3*G[1, u]*G[1 - u, 1 - u, v]*Log[Q2]^3)/2 + 
 3*as^3*G[1, u]*G[1 - u, -u, v]*Log[Q2]^3 + 3*as^3*G[1, u]*G[-u, 0, v]*
  Log[Q2]^3 + 3*as^3*G[0, u]*G[-u, 1 - u, v]*Log[Q2]^3 + 
 6*as^3*G[1, u]*G[-u, 1 - u, v]*Log[Q2]^3 - (11*as^3*G[0, 0, 0, u]*Log[Q2]^3)/
  2 - (11*as^3*G[0, 0, 0, v]*Log[Q2]^3)/2 + (as^3*G[0, 0, 1, u]*Log[Q2]^3)/
  2 - (11*as^3*G[0, 0, 1 - u, v]*Log[Q2]^3)/2 + 
 (as^3*G[0, 1, 0, u]*Log[Q2]^3)/2 + 3*as^3*G[0, 1, 0, v]*Log[Q2]^3 + 
 (as^3*G[0, 1, 1, u]*Log[Q2]^3)/2 - (11*as^3*G[0, 1 - u, 0, v]*Log[Q2]^3)/2 - 
 (11*as^3*G[0, 1 - u, 1 - u, v]*Log[Q2]^3)/2 + 
 3*as^3*G[0, -u, 1 - u, v]*Log[Q2]^3 + (as^3*G[1, 0, 0, u]*Log[Q2]^3)/2 + 
 6*as^3*G[1, 0, 0, v]*Log[Q2]^3 + (as^3*G[1, 0, 1, u]*Log[Q2]^3)/2 + 
 3*as^3*G[1, 0, 1 - u, v]*Log[Q2]^3 + (as^3*G[1, 1, 0, u]*Log[Q2]^3)/2 - 
 (11*as^3*G[1, 1, 1, u]*Log[Q2]^3)/2 + 3*as^3*G[1, 1 - u, 0, v]*Log[Q2]^3 - 
 (11*as^3*G[1 - u, 0, 0, v]*Log[Q2]^3)/2 - 
 (11*as^3*G[1 - u, 0, 1 - u, v]*Log[Q2]^3)/2 + 
 3*as^3*G[1 - u, 1, 0, v]*Log[Q2]^3 - 
 (11*as^3*G[1 - u, 1 - u, 0, v]*Log[Q2]^3)/2 - 
 (11*as^3*G[1 - u, 1 - u, 1 - u, v]*Log[Q2]^3)/2 + 
 3*as^3*G[1 - u, -u, 1 - u, v]*Log[Q2]^3 + 3*as^3*G[-u, 0, 1 - u, v]*
  Log[Q2]^3 + 3*as^3*G[-u, 1 - u, 0, v]*Log[Q2]^3 + 
 6*as^3*G[-u, 1 - u, 1 - u, v]*Log[Q2]^3 + (9*as^2*Log[Q2]^4)/8 - 
 (21*as^3*G[0, u]*G[0, v]*Log[Q2]^4)/8 - (21*as^3*G[0, v]*G[1, u]*Log[Q2]^4)/
  8 - (21*as^3*G[0, u]*G[1 - u, v]*Log[Q2]^4)/8 - 
 (21*as^3*G[1, u]*G[1 - u, v]*Log[Q2]^4)/8 + 
 (9*as^3*G[1, u]*G[-u, v]*Log[Q2]^4)/4 - (21*as^3*G[0, 0, u]*Log[Q2]^4)/8 - 
 (21*as^3*G[0, 0, v]*Log[Q2]^4)/8 - (3*as^3*G[0, 1, u]*Log[Q2]^4)/8 - 
 (21*as^3*G[0, 1 - u, v]*Log[Q2]^4)/8 - (3*as^3*G[1, 0, u]*Log[Q2]^4)/8 + 
 (9*as^3*G[1, 0, v]*Log[Q2]^4)/4 - (21*as^3*G[1, 1, u]*Log[Q2]^4)/8 - 
 (21*as^3*G[1 - u, 0, v]*Log[Q2]^4)/8 - 
 (21*as^3*G[1 - u, 1 - u, v]*Log[Q2]^4)/8 + 
 (9*as^3*G[-u, 1 - u, v]*Log[Q2]^4)/4 - (9*as^3*G[0, u]*Log[Q2]^5)/8 - 
 (9*as^3*G[0, v]*Log[Q2]^5)/8 - (9*as^3*G[1, u]*Log[Q2]^5)/8 - 
 (9*as^3*G[1 - u, v]*Log[Q2]^5)/8 - (9*as^3*Log[Q2]^6)/16 + (as*Z[2])/2 + 
 (3*as^2*G[0, u]*G[0, v]*Z[2])/2 + (3*as^2*G[0, v]*G[1, u]*Z[2])/2 + 
 (3*as^2*G[0, u]*G[1 - u, v]*Z[2])/2 - (13*as^2*G[1, u]*G[1 - u, v]*Z[2])/2 + 
 5*as^2*G[1, u]*G[-u, v]*Z[2] + (3*as^2*G[0, 0, u]*Z[2])/2 + 
 (3*as^2*G[0, 0, v]*Z[2])/2 - (21*as^3*G[0, 0, u]*G[0, 0, v]*Z[2])/2 - 
 (3*as^2*G[0, 1, u]*Z[2])/2 - (7*as^3*G[0, 0, v]*G[0, 1, u]*Z[2])/2 - 
 8*as^2*G[0, 1, v]*Z[2] + 4*as^3*G[0, 0, u]*G[0, 1, v]*Z[2] - 
 4*as^3*G[0, 1, u]*G[0, 1, v]*Z[2] + (3*as^2*G[0, 1 - u, v]*Z[2])/2 - 
 (21*as^3*G[0, 0, u]*G[0, 1 - u, v]*Z[2])/2 + 
 (9*as^3*G[0, 1, u]*G[0, 1 - u, v]*Z[2])/2 - as^3*G[0, 1, u]*G[0, -u, v]*
  Z[2] - (3*as^2*G[1, 0, u]*Z[2])/2 - (7*as^3*G[0, 0, v]*G[1, 0, u]*Z[2])/2 - 
 4*as^3*G[0, 1, v]*G[1, 0, u]*Z[2] + (9*as^3*G[0, 1 - u, v]*G[1, 0, u]*Z[2])/
  2 - as^3*G[0, -u, v]*G[1, 0, u]*Z[2] - 3*as^2*G[1, 0, v]*Z[2] + 
 7*as^3*G[0, 0, u]*G[1, 0, v]*Z[2] - 7*as^3*G[0, 1, u]*G[1, 0, v]*Z[2] - 
 7*as^3*G[1, 0, u]*G[1, 0, v]*Z[2] + (3*as^2*G[1, 1, u]*Z[2])/2 - 
 (21*as^3*G[0, 0, v]*G[1, 1, u]*Z[2])/2 + 4*as^3*G[0, 1, v]*G[1, 1, u]*Z[2] + 
 (11*as^3*G[0, 1 - u, v]*G[1, 1, u]*Z[2])/2 - 2*as^3*G[0, -u, v]*G[1, 1, u]*
  Z[2] + 7*as^3*G[1, 0, v]*G[1, 1, u]*Z[2] + 8*as^2*G[1, 1, v]*Z[2] - 
 4*as^3*G[0, 0, u]*G[1, 1, v]*Z[2] + 4*as^3*G[0, 1, u]*G[1, 1, v]*Z[2] + 
 4*as^3*G[1, 0, u]*G[1, 1, v]*Z[2] - 4*as^3*G[1, 1, u]*G[1, 1, v]*Z[2] + 
 (3*as^2*G[1 - u, 0, v]*Z[2])/2 - (21*as^3*G[0, 0, u]*G[1 - u, 0, v]*Z[2])/
  2 + (29*as^3*G[0, 1, u]*G[1 - u, 0, v]*Z[2])/2 + 
 (29*as^3*G[1, 0, u]*G[1 - u, 0, v]*Z[2])/2 - 
 (21*as^3*G[1, 1, u]*G[1 - u, 0, v]*Z[2])/2 - 
 (13*as^2*G[1 - u, 1 - u, v]*Z[2])/2 - 
 (13*as^3*G[0, 0, u]*G[1 - u, 1 - u, v]*Z[2])/2 - 
 (59*as^3*G[0, 1, u]*G[1 - u, 1 - u, v]*Z[2])/2 - 
 (19*as^3*G[1, 0, u]*G[1 - u, 1 - u, v]*Z[2])/2 + 
 (115*as^3*G[1, 1, u]*G[1 - u, 1 - u, v]*Z[2])/2 + 
 27*as^3*G[0, 1, u]*G[1 - u, -u, v]*Z[2] + 7*as^3*G[1, 0, u]*G[1 - u, -u, v]*
  Z[2] - 50*as^3*G[1, 1, u]*G[1 - u, -u, v]*Z[2] - 
 11*as^3*G[0, 1, u]*G[-u, 0, v]*Z[2] - 11*as^3*G[1, 0, u]*G[-u, 0, v]*Z[2] + 
 14*as^3*G[1, 1, u]*G[-u, 0, v]*Z[2] + 5*as^2*G[-u, 1 - u, v]*Z[2] + 
 3*as^3*G[0, 0, u]*G[-u, 1 - u, v]*Z[2] + 34*as^3*G[0, 1, u]*G[-u, 1 - u, v]*
  Z[2] + 14*as^3*G[1, 0, u]*G[-u, 1 - u, v]*Z[2] - 
 63*as^3*G[1, 1, u]*G[-u, 1 - u, v]*Z[2] - 28*as^3*G[0, 1, u]*G[-u, -u, v]*
  Z[2] - 8*as^3*G[1, 0, u]*G[-u, -u, v]*Z[2] + 
 52*as^3*G[1, 1, u]*G[-u, -u, v]*Z[2] - (21*as^3*G[0, v]*G[0, 0, 0, u]*Z[2])/
  2 - (21*as^3*G[1 - u, v]*G[0, 0, 0, u]*Z[2])/2 - 
 (21*as^3*G[0, u]*G[0, 0, 0, v]*Z[2])/2 - 
 (21*as^3*G[1, u]*G[0, 0, 0, v]*Z[2])/2 + (7*as^3*G[0, v]*G[0, 0, 1, u]*Z[2])/
  2 + (55*as^3*G[1 - u, v]*G[0, 0, 1, u]*Z[2])/2 - 
 17*as^3*G[-u, v]*G[0, 0, 1, u]*Z[2] + 10*as^3*G[0, u]*G[0, 0, 1, v]*Z[2] + 
 22*as^3*G[1, u]*G[0, 0, 1, v]*Z[2] + 
 (11*as^3*G[0, u]*G[0, 0, 1 - u, v]*Z[2])/2 - 
 (41*as^3*G[1, u]*G[0, 0, 1 - u, v]*Z[2])/2 + as^3*G[1, u]*G[0, 0, -u, v]*
  Z[2] + (7*as^3*G[0, v]*G[0, 1, 0, u]*Z[2])/2 + 
 (15*as^3*G[1 - u, v]*G[0, 1, 0, u]*Z[2])/2 + 3*as^3*G[-u, v]*G[0, 1, 0, u]*
  Z[2] + 11*as^3*G[0, u]*G[0, 1, 0, v]*Z[2] + 19*as^3*G[1, u]*G[0, 1, 0, v]*
  Z[2] + (7*as^3*G[0, v]*G[0, 1, 1, u]*Z[2])/2 - 
 (89*as^3*G[1 - u, v]*G[0, 1, 1, u]*Z[2])/2 + 34*as^3*G[-u, v]*G[0, 1, 1, u]*
  Z[2] - 16*as^3*G[1, u]*G[0, 1, 1, v]*Z[2] - 
 4*as^3*G[0, u]*G[0, 1, 1 - u, v]*Z[2] + 4*as^3*G[1, u]*G[0, 1, 1 - u, v]*
  Z[2] + (7*as^3*G[0, u]*G[0, 1 - u, 0, v]*Z[2])/2 - 
 (37*as^3*G[1, u]*G[0, 1 - u, 0, v]*Z[2])/2 - 
 2*as^3*G[0, u]*G[0, 1 - u, 1, v]*Z[2] + 2*as^3*G[1, u]*G[0, 1 - u, 1, v]*
  Z[2] - (9*as^3*G[0, u]*G[0, 1 - u, 1 - u, v]*Z[2])/2 + 
 (31*as^3*G[1, u]*G[0, 1 - u, 1 - u, v]*Z[2])/2 - 
 as^3*G[1, u]*G[0, 1 - u, -u, v]*Z[2] + as^3*G[1, u]*G[0, -u, 0, v]*Z[2] - 
 as^3*G[0, u]*G[0, -u, 1 - u, v]*Z[2] - 2*as^3*G[1, u]*G[0, -u, 1 - u, v]*
  Z[2] + (7*as^3*G[0, v]*G[1, 0, 0, u]*Z[2])/2 + 
 (15*as^3*G[1 - u, v]*G[1, 0, 0, u]*Z[2])/2 + 3*as^3*G[-u, v]*G[1, 0, 0, u]*
  Z[2] + 14*as^3*G[0, u]*G[1, 0, 0, v]*Z[2] + 14*as^3*G[1, u]*G[1, 0, 0, v]*
  Z[2] + (7*as^3*G[0, v]*G[1, 0, 1, u]*Z[2])/2 - 
 (89*as^3*G[1 - u, v]*G[1, 0, 1, u]*Z[2])/2 + 34*as^3*G[-u, v]*G[1, 0, 1, u]*
  Z[2] - 2*as^3*G[0, u]*G[1, 0, 1, v]*Z[2] - 14*as^3*G[1, u]*G[1, 0, 1, v]*
  Z[2] - 9*as^3*G[0, u]*G[1, 0, 1 - u, v]*Z[2] + 
 9*as^3*G[1, u]*G[1, 0, 1 - u, v]*Z[2] + (7*as^3*G[0, v]*G[1, 1, 0, u]*Z[2])/
  2 - (49*as^3*G[1 - u, v]*G[1, 1, 0, u]*Z[2])/2 + 
 14*as^3*G[-u, v]*G[1, 1, 0, u]*Z[2] - 4*as^3*G[0, u]*G[1, 1, 0, v]*Z[2] - 
 12*as^3*G[1, u]*G[1, 1, 0, v]*Z[2] - (21*as^3*G[0, v]*G[1, 1, 1, u]*Z[2])/
  2 + (147*as^3*G[1 - u, v]*G[1, 1, 1, u]*Z[2])/2 - 
 63*as^3*G[-u, v]*G[1, 1, 1, u]*Z[2] - 8*as^3*G[0, u]*G[1, 1, 1, v]*Z[2] + 
 8*as^3*G[1, u]*G[1, 1, 1, v]*Z[2] + 4*as^3*G[0, u]*G[1, 1, 1 - u, v]*Z[2] - 
 4*as^3*G[1, u]*G[1, 1, 1 - u, v]*Z[2] - 7*as^3*G[0, u]*G[1, 1 - u, 0, v]*
  Z[2] + 7*as^3*G[1, u]*G[1, 1 - u, 0, v]*Z[2] + 
 2*as^3*G[0, u]*G[1, 1 - u, 1, v]*Z[2] - 2*as^3*G[1, u]*G[1, 1 - u, 1, v]*
  Z[2] + 2*as^3*G[0, u]*G[1, 1 - u, 1 - u, v]*Z[2] - 
 2*as^3*G[1, u]*G[1, 1 - u, 1 - u, v]*Z[2] - 
 (21*as^3*G[0, u]*G[1 - u, 0, 0, v]*Z[2])/2 - 
 (13*as^3*G[1, u]*G[1 - u, 0, 0, v]*Z[2])/2 + 
 4*as^3*G[0, u]*G[1 - u, 0, 1, v]*Z[2] - 4*as^3*G[1, u]*G[1 - u, 0, 1, v]*
  Z[2] + (7*as^3*G[0, u]*G[1 - u, 0, 1 - u, v]*Z[2])/2 + 
 (19*as^3*G[1, u]*G[1 - u, 0, 1 - u, v]*Z[2])/2 - 
 as^3*G[1, u]*G[1 - u, 0, -u, v]*Z[2] + 7*as^3*G[0, u]*G[1 - u, 1, 0, v]*
  Z[2] - 7*as^3*G[1, u]*G[1 - u, 1, 0, v]*Z[2] - 
 8*as^3*G[0, u]*G[1 - u, 1, 1, v]*Z[2] + 8*as^3*G[1, u]*G[1 - u, 1, 1, v]*
  Z[2] + (15*as^3*G[0, u]*G[1 - u, 1 - u, 0, v]*Z[2])/2 - 
 (5*as^3*G[1, u]*G[1 - u, 1 - u, 0, v]*Z[2])/2 - 
 4*as^3*G[0, u]*G[1 - u, 1 - u, 1, v]*Z[2] + 
 4*as^3*G[1, u]*G[1 - u, 1 - u, 1, v]*Z[2] + 
 (3*as^3*G[0, u]*G[1 - u, 1 - u, 1 - u, v]*Z[2])/2 + 
 (75*as^3*G[1, u]*G[1 - u, 1 - u, 1 - u, v]*Z[2])/2 - 
 35*as^3*G[1, u]*G[1 - u, 1 - u, -u, v]*Z[2] + 
 7*as^3*G[1, u]*G[1 - u, -u, 0, v]*Z[2] + 
 7*as^3*G[0, u]*G[1 - u, -u, 1 - u, v]*Z[2] - 
 50*as^3*G[1, u]*G[1 - u, -u, 1 - u, v]*Z[2] + 
 36*as^3*G[1, u]*G[1 - u, -u, -u, v]*Z[2] + 3*as^3*G[1, u]*G[-u, 0, 0, v]*
  Z[2] + 4*as^3*G[0, u]*G[-u, 0, 1, v]*Z[2] - 4*as^3*G[1, u]*G[-u, 0, 1, v]*
  Z[2] - 7*as^3*G[0, u]*G[-u, 0, 1 - u, v]*Z[2] + 
 2*as^3*G[1, u]*G[-u, 0, 1 - u, v]*Z[2] - 11*as^3*G[0, u]*G[-u, 1 - u, 0, v]*
  Z[2] + 14*as^3*G[1, u]*G[-u, 1 - u, 0, v]*Z[2] + 
 4*as^3*G[0, u]*G[-u, 1 - u, 1, v]*Z[2] - 4*as^3*G[1, u]*G[-u, 1 - u, 1, v]*
  Z[2] + 10*as^3*G[0, u]*G[-u, 1 - u, 1 - u, v]*Z[2] - 
 51*as^3*G[1, u]*G[-u, 1 - u, 1 - u, v]*Z[2] + 
 36*as^3*G[1, u]*G[-u, 1 - u, -u, v]*Z[2] - 8*as^3*G[1, u]*G[-u, -u, 0, v]*
  Z[2] - 8*as^3*G[0, u]*G[-u, -u, 1 - u, v]*Z[2] + 
 52*as^3*G[1, u]*G[-u, -u, 1 - u, v]*Z[2] - 36*as^3*G[1, u]*G[-u, -u, -u, v]*
  Z[2] - (21*as^3*G[0, 0, 0, 0, u]*Z[2])/2 - (21*as^3*G[0, 0, 0, 0, v]*Z[2])/
  2 + (21*as^3*G[0, 0, 0, 1, u]*Z[2])/2 + 48*as^3*G[0, 0, 0, 1, v]*Z[2] - 
 (45*as^3*G[0, 0, 0, 1 - u, v]*Z[2])/2 + (21*as^3*G[0, 0, 1, 0, u]*Z[2])/2 + 
 23*as^3*G[0, 0, 1, 0, v]*Z[2] - (21*as^3*G[0, 0, 1, 1, u]*Z[2])/2 - 
 72*as^3*G[0, 0, 1, 1, v]*Z[2] + 22*as^3*G[0, 0, 1, 1 - u, v]*Z[2] - 
 (33*as^3*G[0, 0, 1 - u, 0, v]*Z[2])/2 + 16*as^3*G[0, 0, 1 - u, 1, v]*Z[2] - 
 (17*as^3*G[0, 0, 1 - u, 1 - u, v]*Z[2])/2 + as^3*G[0, 0, -u, 1 - u, v]*
  Z[2] + (21*as^3*G[0, 1, 0, 0, u]*Z[2])/2 + 18*as^3*G[0, 1, 0, 0, v]*Z[2] - 
 (21*as^3*G[0, 1, 0, 1, u]*Z[2])/2 - 72*as^3*G[0, 1, 0, 1, v]*Z[2] + 
 27*as^3*G[0, 1, 0, 1 - u, v]*Z[2] - (21*as^3*G[0, 1, 1, 0, u]*Z[2])/2 - 
 44*as^3*G[0, 1, 1, 0, v]*Z[2] + (21*as^3*G[0, 1, 1, 1, u]*Z[2])/2 + 
 96*as^3*G[0, 1, 1, 1, v]*Z[2] - 16*as^3*G[0, 1, 1, 1 - u, v]*Z[2] + 
 19*as^3*G[0, 1, 1 - u, 0, v]*Z[2] - 8*as^3*G[0, 1, 1 - u, 1, v]*Z[2] - 
 4*as^3*G[0, 1, 1 - u, 1 - u, v]*Z[2] - (21*as^3*G[0, 1 - u, 0, 0, v]*Z[2])/
  2 + 16*as^3*G[0, 1 - u, 0, 1, v]*Z[2] - 
 (29*as^3*G[0, 1 - u, 0, 1 - u, v]*Z[2])/2 + 13*as^3*G[0, 1 - u, 1, 0, v]*
  Z[2] - 8*as^3*G[0, 1 - u, 1, 1, v]*Z[2] + 2*as^3*G[0, 1 - u, 1, 1 - u, v]*
  Z[2] - (25*as^3*G[0, 1 - u, 1 - u, 0, v]*Z[2])/2 + 
 (23*as^3*G[0, 1 - u, 1 - u, 1 - u, v]*Z[2])/2 - 
 as^3*G[0, 1 - u, -u, 1 - u, v]*Z[2] + as^3*G[0, -u, 0, 1 - u, v]*Z[2] + 
 as^3*G[0, -u, 1 - u, 0, v]*Z[2] - 2*as^3*G[0, -u, 1 - u, 1 - u, v]*Z[2] + 
 (21*as^3*G[1, 0, 0, 0, u]*Z[2])/2 + 21*as^3*G[1, 0, 0, 0, v]*Z[2] - 
 (21*as^3*G[1, 0, 0, 1, u]*Z[2])/2 - 64*as^3*G[1, 0, 0, 1, v]*Z[2] + 
 26*as^3*G[1, 0, 0, 1 - u, v]*Z[2] - (21*as^3*G[1, 0, 1, 0, u]*Z[2])/2 - 
 38*as^3*G[1, 0, 1, 0, v]*Z[2] + (21*as^3*G[1, 0, 1, 1, u]*Z[2])/2 + 
 80*as^3*G[1, 0, 1, 1, v]*Z[2] - 14*as^3*G[1, 0, 1, 1 - u, v]*Z[2] + 
 20*as^3*G[1, 0, 1 - u, 0, v]*Z[2] - 8*as^3*G[1, 0, 1 - u, 1, v]*Z[2] - 
 3*as^3*G[1, 0, 1 - u, 1 - u, v]*Z[2] - (21*as^3*G[1, 1, 0, 0, u]*Z[2])/2 - 
 32*as^3*G[1, 1, 0, 0, v]*Z[2] + (21*as^3*G[1, 1, 0, 1, u]*Z[2])/2 + 
 80*as^3*G[1, 1, 0, 1, v]*Z[2] - 20*as^3*G[1, 1, 0, 1 - u, v]*Z[2] + 
 (21*as^3*G[1, 1, 1, 0, u]*Z[2])/2 + 52*as^3*G[1, 1, 1, 0, v]*Z[2] - 
 (21*as^3*G[1, 1, 1, 1, u]*Z[2])/2 - 96*as^3*G[1, 1, 1, 1, v]*Z[2] + 
 8*as^3*G[1, 1, 1, 1 - u, v]*Z[2] - 12*as^3*G[1, 1, 1 - u, 0, v]*Z[2] + 
 4*as^3*G[1, 1, 1 - u, 1 - u, v]*Z[2] + 14*as^3*G[1, 1 - u, 0, 0, v]*Z[2] - 
 8*as^3*G[1, 1 - u, 0, 1, v]*Z[2] + 3*as^3*G[1, 1 - u, 0, 1 - u, v]*Z[2] - 
 6*as^3*G[1, 1 - u, 1, 0, v]*Z[2] - 2*as^3*G[1, 1 - u, 1, 1 - u, v]*Z[2] + 
 as^3*G[1, 1 - u, 1 - u, 0, v]*Z[2] + 2*as^3*G[1, 1 - u, 1 - u, 1 - u, v]*
  Z[2] - (21*as^3*G[1 - u, 0, 0, 0, v]*Z[2])/2 + 
 12*as^3*G[1 - u, 0, 0, 1, v]*Z[2] - (21*as^3*G[1 - u, 0, 0, 1 - u, v]*Z[2])/
  2 + 11*as^3*G[1 - u, 0, 1, 0, v]*Z[2] - 4*as^3*G[1 - u, 0, 1, 1 - u, v]*
  Z[2] - (21*as^3*G[1 - u, 0, 1 - u, 0, v]*Z[2])/2 - 
 4*as^3*G[1 - u, 0, 1 - u, 1, v]*Z[2] + 
 (27*as^3*G[1 - u, 0, 1 - u, 1 - u, v]*Z[2])/2 - 
 as^3*G[1 - u, 0, -u, 1 - u, v]*Z[2] + 14*as^3*G[1 - u, 1, 0, 0, v]*Z[2] - 
 8*as^3*G[1 - u, 1, 0, 1, v]*Z[2] - 7*as^3*G[1 - u, 1, 0, 1 - u, v]*Z[2] - 
 8*as^3*G[1 - u, 1, 1, 0, v]*Z[2] + 8*as^3*G[1 - u, 1, 1, 1 - u, v]*Z[2] - 
 7*as^3*G[1 - u, 1, 1 - u, 0, v]*Z[2] + 8*as^3*G[1 - u, 1, 1 - u, 1, v]*
  Z[2] - (13*as^3*G[1 - u, 1 - u, 0, 0, v]*Z[2])/2 - 
 4*as^3*G[1 - u, 1 - u, 0, 1, v]*Z[2] + 
 (19*as^3*G[1 - u, 1 - u, 0, 1 - u, v]*Z[2])/2 - 
 11*as^3*G[1 - u, 1 - u, 1, 0, v]*Z[2] + 16*as^3*G[1 - u, 1 - u, 1, 1, v]*
  Z[2] + 4*as^3*G[1 - u, 1 - u, 1, 1 - u, v]*Z[2] + 
 (3*as^3*G[1 - u, 1 - u, 1 - u, 0, v]*Z[2])/2 + 
 12*as^3*G[1 - u, 1 - u, 1 - u, 1, v]*Z[2] + 
 (51*as^3*G[1 - u, 1 - u, 1 - u, 1 - u, v]*Z[2])/2 - 
 35*as^3*G[1 - u, 1 - u, -u, 1 - u, v]*Z[2] - 8*as^3*G[1 - u, -u, 0, 1, v]*
  Z[2] - as^3*G[1 - u, -u, 0, 1 - u, v]*Z[2] + 
 7*as^3*G[1 - u, -u, 1 - u, 0, v]*Z[2] - 8*as^3*G[1 - u, -u, 1 - u, 1, v]*
  Z[2] - 42*as^3*G[1 - u, -u, 1 - u, 1 - u, v]*Z[2] + 
 36*as^3*G[1 - u, -u, -u, 1 - u, v]*Z[2] + 4*as^3*G[-u, 0, 0, 1, v]*Z[2] + 
 7*as^3*G[-u, 0, 0, 1 - u, v]*Z[2] + 4*as^3*G[-u, 0, 1, 0, v]*Z[2] - 
 8*as^3*G[-u, 0, 1, 1, v]*Z[2] - 4*as^3*G[-u, 0, 1, 1 - u, v]*Z[2] + 
 7*as^3*G[-u, 0, 1 - u, 0, v]*Z[2] - 4*as^3*G[-u, 0, 1 - u, 1, v]*Z[2] - 
 2*as^3*G[-u, 0, 1 - u, 1 - u, v]*Z[2] + 3*as^3*G[-u, 1 - u, 0, 0, v]*Z[2] - 
 4*as^3*G[-u, 1 - u, 0, 1, v]*Z[2] + 2*as^3*G[-u, 1 - u, 0, 1 - u, v]*Z[2] + 
 4*as^3*G[-u, 1 - u, 1, 0, v]*Z[2] - 8*as^3*G[-u, 1 - u, 1, 1, v]*Z[2] - 
 4*as^3*G[-u, 1 - u, 1, 1 - u, v]*Z[2] + 10*as^3*G[-u, 1 - u, 1 - u, 0, v]*
  Z[2] - 12*as^3*G[-u, 1 - u, 1 - u, 1, v]*Z[2] - 
 39*as^3*G[-u, 1 - u, 1 - u, 1 - u, v]*Z[2] + 
 36*as^3*G[-u, 1 - u, -u, 1 - u, v]*Z[2] + 8*as^3*G[-u, -u, 0, 1, v]*Z[2] - 
 8*as^3*G[-u, -u, 1 - u, 0, v]*Z[2] + 8*as^3*G[-u, -u, 1 - u, 1, v]*Z[2] + 
 44*as^3*G[-u, -u, 1 - u, 1 - u, v]*Z[2] - 36*as^3*G[-u, -u, -u, 1 - u, v]*
  Z[2] + (3*as^2*G[0, u]*Log[Q2]*Z[2])/2 + (3*as^2*G[0, v]*Log[Q2]*Z[2])/2 + 
 (3*as^2*G[1, u]*Log[Q2]*Z[2])/2 + (3*as^2*G[1 - u, v]*Log[Q2]*Z[2])/2 - 
 (21*as^3*G[0, v]*G[0, 0, u]*Log[Q2]*Z[2])/2 - 
 (21*as^3*G[1 - u, v]*G[0, 0, u]*Log[Q2]*Z[2])/2 - 
 (21*as^3*G[0, u]*G[0, 0, v]*Log[Q2]*Z[2])/2 - 
 (21*as^3*G[1, u]*G[0, 0, v]*Log[Q2]*Z[2])/2 - 
 (7*as^3*G[0, v]*G[0, 1, u]*Log[Q2]*Z[2])/2 + 
 (9*as^3*G[1 - u, v]*G[0, 1, u]*Log[Q2]*Z[2])/2 - 
 as^3*G[-u, v]*G[0, 1, u]*Log[Q2]*Z[2] + 8*as^3*G[0, u]*G[0, 1, v]*Log[Q2]*
  Z[2] + 8*as^3*G[1, u]*G[0, 1, v]*Log[Q2]*Z[2] - 
 (21*as^3*G[0, u]*G[0, 1 - u, v]*Log[Q2]*Z[2])/2 - 
 (5*as^3*G[1, u]*G[0, 1 - u, v]*Log[Q2]*Z[2])/2 - 
 as^3*G[1, u]*G[0, -u, v]*Log[Q2]*Z[2] - 
 (7*as^3*G[0, v]*G[1, 0, u]*Log[Q2]*Z[2])/2 + 
 (9*as^3*G[1 - u, v]*G[1, 0, u]*Log[Q2]*Z[2])/2 - 
 as^3*G[-u, v]*G[1, 0, u]*Log[Q2]*Z[2] + 7*as^3*G[0, u]*G[1, 0, v]*Log[Q2]*
  Z[2] + 7*as^3*G[1, u]*G[1, 0, v]*Log[Q2]*Z[2] - 
 (21*as^3*G[0, v]*G[1, 1, u]*Log[Q2]*Z[2])/2 + 
 (11*as^3*G[1 - u, v]*G[1, 1, u]*Log[Q2]*Z[2])/2 - 
 2*as^3*G[-u, v]*G[1, 1, u]*Log[Q2]*Z[2] - 8*as^3*G[0, u]*G[1, 1, v]*Log[Q2]*
  Z[2] - 8*as^3*G[1, u]*G[1, 1, v]*Log[Q2]*Z[2] - 
 (21*as^3*G[0, u]*G[1 - u, 0, v]*Log[Q2]*Z[2])/2 - 
 (5*as^3*G[1, u]*G[1 - u, 0, v]*Log[Q2]*Z[2])/2 - 
 (5*as^3*G[0, u]*G[1 - u, 1 - u, v]*Log[Q2]*Z[2])/2 + 
 (27*as^3*G[1, u]*G[1 - u, 1 - u, v]*Log[Q2]*Z[2])/2 - 
 as^3*G[1, u]*G[1 - u, -u, v]*Log[Q2]*Z[2] - as^3*G[1, u]*G[-u, 0, v]*Log[Q2]*
  Z[2] - as^3*G[0, u]*G[-u, 1 - u, v]*Log[Q2]*Z[2] - 
 2*as^3*G[1, u]*G[-u, 1 - u, v]*Log[Q2]*Z[2] - 
 (21*as^3*G[0, 0, 0, u]*Log[Q2]*Z[2])/2 - 
 (21*as^3*G[0, 0, 0, v]*Log[Q2]*Z[2])/2 + (7*as^3*G[0, 0, 1, u]*Log[Q2]*Z[2])/
  2 + 16*as^3*G[0, 0, 1, v]*Log[Q2]*Z[2] - 
 (21*as^3*G[0, 0, 1 - u, v]*Log[Q2]*Z[2])/2 + 
 (7*as^3*G[0, 1, 0, u]*Log[Q2]*Z[2])/2 + 15*as^3*G[0, 1, 0, v]*Log[Q2]*Z[2] + 
 (7*as^3*G[0, 1, 1, u]*Log[Q2]*Z[2])/2 - 8*as^3*G[0, 1, 1, v]*Log[Q2]*Z[2] + 
 8*as^3*G[0, 1, 1 - u, v]*Log[Q2]*Z[2] - 
 (21*as^3*G[0, 1 - u, 0, v]*Log[Q2]*Z[2])/2 + 
 8*as^3*G[0, 1 - u, 1, v]*Log[Q2]*Z[2] - 
 (5*as^3*G[0, 1 - u, 1 - u, v]*Log[Q2]*Z[2])/2 - 
 as^3*G[0, -u, 1 - u, v]*Log[Q2]*Z[2] + (7*as^3*G[1, 0, 0, u]*Log[Q2]*Z[2])/
  2 + 14*as^3*G[1, 0, 0, v]*Log[Q2]*Z[2] + 
 (7*as^3*G[1, 0, 1, u]*Log[Q2]*Z[2])/2 - 8*as^3*G[1, 0, 1, v]*Log[Q2]*Z[2] + 
 7*as^3*G[1, 0, 1 - u, v]*Log[Q2]*Z[2] + (7*as^3*G[1, 1, 0, u]*Log[Q2]*Z[2])/
  2 - 8*as^3*G[1, 1, 0, v]*Log[Q2]*Z[2] - 
 (21*as^3*G[1, 1, 1, u]*Log[Q2]*Z[2])/2 - 8*as^3*G[1, 1, 1 - u, v]*Log[Q2]*
  Z[2] + 7*as^3*G[1, 1 - u, 0, v]*Log[Q2]*Z[2] - 
 8*as^3*G[1, 1 - u, 1, v]*Log[Q2]*Z[2] - 
 (21*as^3*G[1 - u, 0, 0, v]*Log[Q2]*Z[2])/2 + 
 8*as^3*G[1 - u, 0, 1, v]*Log[Q2]*Z[2] - 
 (5*as^3*G[1 - u, 0, 1 - u, v]*Log[Q2]*Z[2])/2 + 
 7*as^3*G[1 - u, 1, 0, v]*Log[Q2]*Z[2] - 8*as^3*G[1 - u, 1, 1, v]*Log[Q2]*
  Z[2] - (5*as^3*G[1 - u, 1 - u, 0, v]*Log[Q2]*Z[2])/2 + 
 (27*as^3*G[1 - u, 1 - u, 1 - u, v]*Log[Q2]*Z[2])/2 - 
 as^3*G[1 - u, -u, 1 - u, v]*Log[Q2]*Z[2] - as^3*G[-u, 0, 1 - u, v]*Log[Q2]*
  Z[2] - as^3*G[-u, 1 - u, 0, v]*Log[Q2]*Z[2] - 
 2*as^3*G[-u, 1 - u, 1 - u, v]*Log[Q2]*Z[2] + (9*as^2*Log[Q2]^2*Z[2])/4 - 
 (35*as^3*G[0, u]*G[0, v]*Log[Q2]^2*Z[2])/4 - 
 (35*as^3*G[0, v]*G[1, u]*Log[Q2]^2*Z[2])/4 - 
 (35*as^3*G[0, u]*G[1 - u, v]*Log[Q2]^2*Z[2])/4 + 
 (13*as^3*G[1, u]*G[1 - u, v]*Log[Q2]^2*Z[2])/4 - 
 (3*as^3*G[1, u]*G[-u, v]*Log[Q2]^2*Z[2])/2 - 
 (35*as^3*G[0, 0, u]*Log[Q2]^2*Z[2])/4 - (35*as^3*G[0, 0, v]*Log[Q2]^2*Z[2])/
  4 + (7*as^3*G[0, 1, u]*Log[Q2]^2*Z[2])/4 + 12*as^3*G[0, 1, v]*Log[Q2]^2*
  Z[2] - (35*as^3*G[0, 1 - u, v]*Log[Q2]^2*Z[2])/4 + 
 (7*as^3*G[1, 0, u]*Log[Q2]^2*Z[2])/4 + (21*as^3*G[1, 0, v]*Log[Q2]^2*Z[2])/
  2 - (35*as^3*G[1, 1, u]*Log[Q2]^2*Z[2])/4 - 12*as^3*G[1, 1, v]*Log[Q2]^2*
  Z[2] - (35*as^3*G[1 - u, 0, v]*Log[Q2]^2*Z[2])/4 + 
 (13*as^3*G[1 - u, 1 - u, v]*Log[Q2]^2*Z[2])/4 - 
 (3*as^3*G[-u, 1 - u, v]*Log[Q2]^2*Z[2])/2 - (21*as^3*G[0, u]*Log[Q2]^3*Z[2])/
  4 - (21*as^3*G[0, v]*Log[Q2]^3*Z[2])/4 - (21*as^3*G[1, u]*Log[Q2]^3*Z[2])/
  4 - (21*as^3*G[1 - u, v]*Log[Q2]^3*Z[2])/4 - (63*as^3*Log[Q2]^4*Z[2])/16 + 
 (53*as^2*Z[4])/16 - (365*as^3*G[0, u]*G[0, v]*Z[4])/16 - 
 (365*as^3*G[0, v]*G[1, u]*Z[4])/16 - (365*as^3*G[0, u]*G[1 - u, v]*Z[4])/
  16 + (707*as^3*G[1, u]*G[1 - u, v]*Z[4])/16 - 
 (171*as^3*G[1, u]*G[-u, v]*Z[4])/8 - (365*as^3*G[0, 0, u]*Z[4])/16 - 
 (365*as^3*G[0, 0, v]*Z[4])/16 + (365*as^3*G[0, 1, u]*Z[4])/16 + 
 67*as^3*G[0, 1, v]*Z[4] - (365*as^3*G[0, 1 - u, v]*Z[4])/16 + 
 (365*as^3*G[1, 0, u]*Z[4])/16 + (365*as^3*G[1, 0, v]*Z[4])/8 - 
 (365*as^3*G[1, 1, u]*Z[4])/16 - 67*as^3*G[1, 1, v]*Z[4] - 
 (365*as^3*G[1 - u, 0, v]*Z[4])/16 + (707*as^3*G[1 - u, 1 - u, v]*Z[4])/16 - 
 (171*as^3*G[-u, 1 - u, v]*Z[4])/8 - (365*as^3*G[0, u]*Log[Q2]*Z[4])/16 - 
 (365*as^3*G[0, v]*Log[Q2]*Z[4])/16 - (365*as^3*G[1, u]*Log[Q2]*Z[4])/16 - 
 (365*as^3*G[1 - u, v]*Log[Q2]*Z[4])/16 - (1095*as^3*Log[Q2]^2*Z[4])/32 - 
 (105287*as^3*Z[6])/1152 - as^2*G[0, u]*Zeta[3] - as^2*G[0, v]*Zeta[3] - 
 as^2*G[1, u]*Zeta[3] - as^2*G[1 - u, v]*Zeta[3] + 
 3*as^3*G[0, v]*G[0, 0, u]*Zeta[3] + 3*as^3*G[1 - u, v]*G[0, 0, u]*Zeta[3] + 
 3*as^3*G[0, u]*G[0, 0, v]*Zeta[3] + 3*as^3*G[1, u]*G[0, 0, v]*Zeta[3] + 
 as^3*G[0, v]*G[0, 1, u]*Zeta[3] - 3*as^3*G[1 - u, v]*G[0, 1, u]*Zeta[3] + 
 2*as^3*G[-u, v]*G[0, 1, u]*Zeta[3] - 4*as^3*G[0, u]*G[0, 1, v]*Zeta[3] + 
 4*as^3*G[1, u]*G[0, 1, v]*Zeta[3] + 3*as^3*G[0, u]*G[0, 1 - u, v]*Zeta[3] + 
 3*as^3*G[1, u]*G[0, 1 - u, v]*Zeta[3] - 2*as^3*G[1, u]*G[0, -u, v]*Zeta[3] + 
 as^3*G[0, v]*G[1, 0, u]*Zeta[3] - 3*as^3*G[1 - u, v]*G[1, 0, u]*Zeta[3] + 
 2*as^3*G[-u, v]*G[1, 0, u]*Zeta[3] - 2*as^3*G[0, u]*G[1, 0, v]*Zeta[3] - 
 2*as^3*G[1, u]*G[1, 0, v]*Zeta[3] + 3*as^3*G[0, v]*G[1, 1, u]*Zeta[3] + 
 19*as^3*G[1 - u, v]*G[1, 1, u]*Zeta[3] - 20*as^3*G[-u, v]*G[1, 1, u]*
  Zeta[3] + 4*as^3*G[0, u]*G[1, 1, v]*Zeta[3] - 
 4*as^3*G[1, u]*G[1, 1, v]*Zeta[3] + 3*as^3*G[0, u]*G[1 - u, 0, v]*Zeta[3] - 
 as^3*G[1, u]*G[1 - u, 0, v]*Zeta[3] - as^3*G[0, u]*G[1 - u, 1 - u, v]*
  Zeta[3] + 19*as^3*G[1, u]*G[1 - u, 1 - u, v]*Zeta[3] - 
 10*as^3*G[1, u]*G[1 - u, -u, v]*Zeta[3] + 2*as^3*G[1, u]*G[-u, 0, v]*
  Zeta[3] + 2*as^3*G[0, u]*G[-u, 1 - u, v]*Zeta[3] - 
 20*as^3*G[1, u]*G[-u, 1 - u, v]*Zeta[3] + 8*as^3*G[1, u]*G[-u, -u, v]*
  Zeta[3] + 3*as^3*G[0, 0, 0, u]*Zeta[3] + 3*as^3*G[0, 0, 0, v]*Zeta[3] - 
 as^3*G[0, 0, 1, u]*Zeta[3] + 2*as^3*G[0, 0, 1, v]*Zeta[3] - 
 3*as^3*G[0, 0, 1 - u, v]*Zeta[3] - as^3*G[0, 1, 0, u]*Zeta[3] - 
 6*as^3*G[0, 1, 0, v]*Zeta[3] - as^3*G[0, 1, 1, u]*Zeta[3] + 
 8*as^3*G[0, 1, 1, v]*Zeta[3] + 4*as^3*G[0, 1, 1 - u, v]*Zeta[3] + 
 3*as^3*G[0, 1 - u, 0, v]*Zeta[3] - 2*as^3*G[0, 1 - u, 1, v]*Zeta[3] + 
 9*as^3*G[0, 1 - u, 1 - u, v]*Zeta[3] - 2*as^3*G[0, -u, 1 - u, v]*Zeta[3] - 
 as^3*G[1, 0, 0, u]*Zeta[3] - 4*as^3*G[1, 0, 0, v]*Zeta[3] - 
 as^3*G[1, 0, 1, u]*Zeta[3] - 2*as^3*G[1, 0, 1, v]*Zeta[3] + 
 4*as^3*G[1, 0, 1 - u, v]*Zeta[3] - as^3*G[1, 1, 0, u]*Zeta[3] + 
 4*as^3*G[1, 1, 0, v]*Zeta[3] + 3*as^3*G[1, 1, 1, u]*Zeta[3] - 
 8*as^3*G[1, 1, 1, v]*Zeta[3] - 4*as^3*G[1, 1, 1 - u, v]*Zeta[3] - 
 2*as^3*G[1, 1 - u, 0, v]*Zeta[3] + 2*as^3*G[1, 1 - u, 1, v]*Zeta[3] - 
 6*as^3*G[1, 1 - u, 1 - u, v]*Zeta[3] + 3*as^3*G[1 - u, 0, 0, v]*Zeta[3] + 
 4*as^3*G[1 - u, 0, 1, v]*Zeta[3] + 3*as^3*G[1 - u, 0, 1 - u, v]*Zeta[3] - 
 2*as^3*G[1 - u, 1, 0, v]*Zeta[3] - as^3*G[1 - u, 1 - u, 0, v]*Zeta[3] + 
 4*as^3*G[1 - u, 1 - u, 1, v]*Zeta[3] + 15*as^3*G[1 - u, 1 - u, 1 - u, v]*
  Zeta[3] - 10*as^3*G[1 - u, -u, 1 - u, v]*Zeta[3] - 
 4*as^3*G[-u, 0, 1, v]*Zeta[3] - 2*as^3*G[-u, 0, 1 - u, v]*Zeta[3] + 
 2*as^3*G[-u, 1 - u, 0, v]*Zeta[3] - 4*as^3*G[-u, 1 - u, 1, v]*Zeta[3] - 
 16*as^3*G[-u, 1 - u, 1 - u, v]*Zeta[3] + 8*as^3*G[-u, -u, 1 - u, v]*
  Zeta[3] - 3*as^2*Log[Q2]*Zeta[3] + 5*as^3*G[0, u]*G[0, v]*Log[Q2]*Zeta[3] + 
 5*as^3*G[0, v]*G[1, u]*Log[Q2]*Zeta[3] + 5*as^3*G[0, u]*G[1 - u, v]*Log[Q2]*
  Zeta[3] + 5*as^3*G[1, u]*G[1 - u, v]*Log[Q2]*Zeta[3] - 
 6*as^3*G[1, u]*G[-u, v]*Log[Q2]*Zeta[3] + 5*as^3*G[0, 0, u]*Log[Q2]*
  Zeta[3] + 5*as^3*G[0, 0, v]*Log[Q2]*Zeta[3] - 
 as^3*G[0, 1, u]*Log[Q2]*Zeta[3] + 5*as^3*G[0, 1 - u, v]*Log[Q2]*Zeta[3] - 
 as^3*G[1, 0, u]*Log[Q2]*Zeta[3] - 6*as^3*G[1, 0, v]*Log[Q2]*Zeta[3] + 
 5*as^3*G[1, 1, u]*Log[Q2]*Zeta[3] + 5*as^3*G[1 - u, 0, v]*Log[Q2]*Zeta[3] + 
 5*as^3*G[1 - u, 1 - u, v]*Log[Q2]*Zeta[3] - 6*as^3*G[-u, 1 - u, v]*Log[Q2]*
  Zeta[3] + (9*as^3*G[0, u]*Log[Q2]^2*Zeta[3])/2 + 
 (9*as^3*G[0, v]*Log[Q2]^2*Zeta[3])/2 + (9*as^3*G[1, u]*Log[Q2]^2*Zeta[3])/
  2 + (9*as^3*G[1 - u, v]*Log[Q2]^2*Zeta[3])/2 + 
 (9*as^3*Log[Q2]^3*Zeta[3])/2 + (37*as^3*G[0, u]*Z[2]*Zeta[3])/6 + 
 (37*as^3*G[0, v]*Z[2]*Zeta[3])/6 + (37*as^3*G[1, u]*Z[2]*Zeta[3])/6 + 
 (37*as^3*G[1 - u, v]*Z[2]*Zeta[3])/6 + (37*as^3*Log[Q2]*Z[2]*Zeta[3])/2 - 
 (76*as^3*Zeta[3]^2)/3 + 8*as^3*G[0, u]*Zeta[5] + 8*as^3*G[0, v]*Zeta[5] + 
 8*as^3*G[1, u]*Zeta[5] + 8*as^3*G[1 - u, v]*Zeta[5] + 24*as^3*Log[Q2]*Zeta[5]


==> anc/FF2_SLC.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
48*as^3*G[0, 0, 1, u]*G[0, 0, 1, v] - 96*as^3*G[0, 0, 1, u]*
  G[0, 0, 1 - u, v] - 48*as^3*G[0, 0, 1, u]*G[0, 0, -u, v] - 
 48*as^3*G[0, 0, 1, v]*G[0, 1, 0, u] - 96*as^3*G[0, 0, 1 - u, v]*
  G[0, 1, 0, u] + 48*as^3*G[0, 0, 1, u]*G[0, 1, 0, v] - 
 48*as^3*G[0, 1, 0, u]*G[0, 1, 0, v] + 48*as^3*G[0, 0, 1 - u, v]*
  G[0, 1, 1, u] + 48*as^3*G[0, 0, -u, v]*G[0, 1, 1, u] - 
 48*as^3*G[0, 1, 1, u]*G[0, 1, 1 - u, v] - 48*as^3*G[0, 0, 1, u]*
  G[0, 1 - u, 0, v] + 48*as^3*G[0, 1, 0, u]*G[0, 1 - u, 0, v] - 
 48*as^3*G[0, 1, 1, u]*G[0, 1 - u, 0, v] + 96*as^3*G[0, 0, 1, u]*
  G[0, 1 - u, 1 - u, v] - 48*as^3*G[0, 1, 0, u]*G[0, 1 - u, 1 - u, v] + 
 48*as^3*G[0, 1, 1, u]*G[0, 1 - u, 1 - u, v] + 
 96*as^3*G[0, 0, 1, u]*G[0, 1 - u, -u, v] - 48*as^3*G[0, 1, 0, u]*
  G[0, 1 - u, -u, v] + 48*as^3*G[0, 1, 1, u]*G[0, 1 - u, -u, v] - 
 48*as^3*G[0, 1, 0, u]*G[0, -u, 0, v] - 48*as^3*G[0, 1, 1, u]*
  G[0, -u, 1 - u, v] - 48*as^3*G[0, 0, 1, u]*G[0, -u, -u, v] - 
 48*as^3*G[0, 0, 1 - u, v]*G[1, 0, 0, u] - 48*as^3*G[0, 0, -u, v]*
  G[1, 0, 0, u] + 48*as^3*G[0, 1, 1 - u, v]*G[1, 0, 0, u] - 
 48*as^3*G[0, 1 - u, 1 - u, v]*G[1, 0, 0, u] - 
 48*as^3*G[0, 1 - u, -u, v]*G[1, 0, 0, u] + 48*as^3*G[0, -u, 0, v]*
  G[1, 0, 0, u] - 96*as^3*G[0, -u, 1 - u, v]*G[1, 0, 0, u] + 
 48*as^3*G[0, -u, -u, v]*G[1, 0, 0, u] - 48*as^3*G[0, 0, 1, v]*
  G[1, 0, 1, u] + 96*as^3*G[0, 0, -u, v]*G[1, 0, 1, u] - 
 48*as^3*G[0, 1, 0, v]*G[1, 0, 1, u] + 48*as^3*G[0, 1 - u, 0, v]*
  G[1, 0, 1, u] - 48*as^3*G[0, 1 - u, 1 - u, v]*G[1, 0, 1, u] - 
 48*as^3*G[0, -u, 0, v]*G[1, 0, 1, u] + 48*as^3*G[0, -u, 1 - u, v]*
  G[1, 0, 1, u] - 48*as^3*G[0, 0, 1, u]*G[1, 0, 1, v] + 
 48*as^3*G[0, 1, 0, u]*G[1, 0, 1, v] + 48*as^3*G[1, 0, 1, u]*G[1, 0, 1, v] + 
 96*as^3*G[0, 0, 1, u]*G[1, 0, 1 - u, v] + 48*as^3*G[0, 1, 0, u]*
  G[1, 0, 1 - u, v] - 48*as^3*G[0, 1, 1, u]*G[1, 0, 1 - u, v] + 
 96*as^3*G[1, 0, 0, u]*G[1, 0, 1 - u, v] - 48*as^3*G[1, 0, 1, u]*
  G[1, 0, 1 - u, v] - 96*as^3*G[0, 0, 1, u]*G[1, 0, -u, v] + 
 48*as^3*G[0, 1, 0, u]*G[1, 0, -u, v] - 96*as^3*G[0, 1, 1, u]*
  G[1, 0, -u, v] + 48*as^3*G[1, 0, 0, u]*G[1, 0, -u, v] - 
 48*as^3*G[1, 0, 1, u]*G[1, 0, -u, v] + 48*as^3*G[0, 0, 1, v]*G[1, 1, 0, u] + 
 48*as^3*G[0, 0, 1 - u, v]*G[1, 1, 0, u] + 96*as^3*G[0, 0, -u, v]*
  G[1, 1, 0, u] + 48*as^3*G[0, 1, 0, v]*G[1, 1, 0, u] - 
 96*as^3*G[0, 1 - u, 1 - u, v]*G[1, 1, 0, u] + 
 48*as^3*G[0, 1 - u, -u, v]*G[1, 1, 0, u] + 48*as^3*G[0, -u, 0, v]*
  G[1, 1, 0, u] - 48*as^3*G[0, -u, 1 - u, v]*G[1, 1, 0, u] + 
 48*as^3*G[0, -u, -u, v]*G[1, 1, 0, u] - 48*as^3*G[1, 0, 1, v]*
  G[1, 1, 0, u] + 96*as^3*G[1, 0, 1 - u, v]*G[1, 1, 0, u] - 
 96*as^3*G[1, 0, -u, v]*G[1, 1, 0, u] - 48*as^3*G[0, 0, 1, u]*G[1, 1, 0, v] + 
 48*as^3*G[0, 1, 0, u]*G[1, 1, 0, v] + 48*as^3*G[1, 0, 1, u]*G[1, 1, 0, v] - 
 48*as^3*G[1, 1, 0, u]*G[1, 1, 0, v] + 48*as^3*G[0, 0, 1, u]*
  G[1, 1, 1 - u, v] + 96*as^3*G[0, 1, 1, u]*G[1, 1, 1 - u, v] - 
 96*as^3*G[1, 0, 0, u]*G[1, 1, 1 - u, v] - 48*as^3*G[1, 1, 0, u]*
  G[1, 1, 1 - u, v] + 48*as^3*G[0, 0, 1, u]*G[1, 1 - u, 0, v] - 
 48*as^3*G[1, 0, 1, u]*G[1, 1 - u, 0, v] - 48*as^3*G[0, 0, 1, u]*
  G[1, 1 - u, 1, v] - 48*as^3*G[0, 1, 0, u]*G[1, 1 - u, 1, v] + 
 48*as^3*G[1, 0, 1, u]*G[1, 1 - u, 1, v] + 48*as^3*G[1, 1, 0, u]*
  G[1, 1 - u, 1, v] - 48*as^3*G[0, 1, 1, u]*G[1, 1 - u, 1 - u, v] + 
 48*as^3*G[1, 0, 0, u]*G[1, 1 - u, 1 - u, v] - 
 48*as^3*G[1, 0, 1, u]*G[1, 1 - u, 1 - u, v] - 
 96*as^3*G[0, 0, 1, u]*G[1, 1 - u, -u, v] + 48*as^3*G[0, 1, 0, u]*
  G[1, 1 - u, -u, v] - 48*as^3*G[0, 1, 1, u]*G[1, 1 - u, -u, v] + 
 48*as^3*G[1, 0, 0, u]*G[1, 1 - u, -u, v] - 48*as^3*G[1, 1, 0, u]*
  G[1, 1 - u, -u, v] + 48*as^3*G[0, 1, 0, u]*G[1, -u, 0, v] - 
 48*as^3*G[1, 1, 0, u]*G[1, -u, 0, v] + 48*as^3*G[0, 1, 0, u]*
  G[1, -u, 1 - u, v] + 48*as^3*G[0, 1, 1, u]*G[1, -u, 1 - u, v] + 
 48*as^3*G[1, 0, 1, u]*G[1, -u, 1 - u, v] - 48*as^3*G[0, 0, 1, u]*
  G[1 - u, 0, 0, v] - 48*as^3*G[0, 1, 0, u]*G[1 - u, 0, 0, v] - 
 96*as^3*G[0, 1, 1, u]*G[1 - u, 0, 0, v] - 96*as^3*G[1, 0, 0, u]*
  G[1 - u, 0, 0, v] + 48*as^3*G[0, 0, 1, u]*G[1 - u, 0, 1 - u, v] + 
 96*as^3*G[0, 1, 0, u]*G[1 - u, 0, 1 - u, v] + 
 96*as^3*G[1, 0, 0, u]*G[1 - u, 0, 1 - u, v] + 
 96*as^3*G[0, 0, 1, u]*G[1 - u, 0, -u, v] + 48*as^3*G[0, 1, 0, u]*
  G[1 - u, 0, -u, v] + 96*as^3*G[0, 1, 1, u]*G[1 - u, 0, -u, v] + 
 96*as^3*G[1, 0, 1, u]*G[1 - u, 0, -u, v] + 96*as^3*G[1, 1, 0, u]*
  G[1 - u, 0, -u, v] + 48*as^3*G[0, 0, 1, u]*G[1 - u, 1, 0, v] - 
 48*as^3*G[0, 1, 0, u]*G[1 - u, 1, 0, v] + 48*as^3*G[0, 1, 1, u]*
  G[1 - u, 1, 0, v] - 48*as^3*G[1, 0, 0, u]*G[1 - u, 1, 0, v] + 
 48*as^3*G[0, 0, 1, u]*G[1 - u, 1, 1, v] + 48*as^3*G[0, 1, 0, u]*
  G[1 - u, 1, 1, v] - 48*as^3*G[1, 0, 1, u]*G[1 - u, 1, 1, v] - 
 48*as^3*G[1, 1, 0, u]*G[1 - u, 1, 1, v] - 48*as^3*G[0, 1, 0, u]*
  G[1 - u, 1, 1 - u, v] + 96*as^3*G[1, 0, 0, u]*G[1 - u, 1, 1 - u, v] + 
 96*as^3*G[1, 1, 0, u]*G[1 - u, 1, 1 - u, v] + 
 192*as^3*G[0, 0, 1, u]*G[1 - u, 1 - u, 0, v] + 
 192*as^3*G[0, 1, 0, u]*G[1 - u, 1 - u, 0, v] + 
 48*as^3*G[0, 1, 1, u]*G[1 - u, 1 - u, 0, v] + 
 144*as^3*G[1, 0, 0, u]*G[1 - u, 1 - u, 0, v] + 
 48*as^3*G[1, 0, 1, u]*G[1 - u, 1 - u, 0, v] - 
 48*as^3*G[1, 0, 0, u]*G[1 - u, 1 - u, 1 - u, v] - 
 48*as^3*G[1, 0, 1, u]*G[1 - u, 1 - u, 1 - u, v] + 
 48*as^3*G[1, 1, 0, u]*G[1 - u, 1 - u, 1 - u, v] - 
 144*as^3*G[0, 0, 1, u]*G[1 - u, 1 - u, -u, v] - 
 192*as^3*G[0, 1, 0, u]*G[1 - u, 1 - u, -u, v] - 
 144*as^3*G[1, 0, 0, u]*G[1 - u, 1 - u, -u, v] - 
 48*as^3*G[1, 1, 0, u]*G[1 - u, 1 - u, -u, v] - 
 48*as^3*G[0, 1, 0, u]*G[1 - u, -u, 0, v] + 144*as^3*G[0, 1, 1, u]*
  G[1 - u, -u, 0, v] + 48*as^3*G[1, 0, 0, u]*G[1 - u, -u, 0, v] + 
 96*as^3*G[1, 0, 1, u]*G[1 - u, -u, 0, v] + 144*as^3*G[1, 1, 0, u]*
  G[1 - u, -u, 0, v] - 144*as^3*G[0, 0, 1, u]*G[1 - u, -u, 1 - u, v] - 
 192*as^3*G[0, 1, 0, u]*G[1 - u, -u, 1 - u, v] - 
 192*as^3*G[1, 0, 0, u]*G[1 - u, -u, 1 - u, v] + 
 48*as^3*G[1, 0, 1, u]*G[1 - u, -u, 1 - u, v] + 
 96*as^3*G[0, 1, 1, u]*G[-u, 0, 0, v] + 96*as^3*G[1, 0, 0, u]*
  G[-u, 0, 0, v] + 48*as^3*G[1, 0, 1, u]*G[-u, 0, 0, v] + 
 48*as^3*G[1, 1, 0, u]*G[-u, 0, 0, v] - 144*as^3*G[0, 0, 1, u]*
  G[-u, 0, 1 - u, v] - 96*as^3*G[0, 1, 0, u]*G[-u, 0, 1 - u, v] - 
 48*as^3*G[0, 1, 1, u]*G[-u, 0, 1 - u, v] - 96*as^3*G[1, 0, 0, u]*
  G[-u, 0, 1 - u, v] - 48*as^3*G[1, 1, 0, u]*G[-u, 0, 1 - u, v] + 
 48*as^3*G[0, 0, 1, u]*G[-u, 0, -u, v] - 96*as^3*G[0, 1, 1, u]*
  G[-u, 0, -u, v] - 48*as^3*G[1, 0, 0, u]*G[-u, 0, -u, v] - 
 96*as^3*G[1, 0, 1, u]*G[-u, 0, -u, v] - 144*as^3*G[1, 1, 0, u]*
  G[-u, 0, -u, v] + 48*as^3*G[0, 1, 0, u]*G[-u, 1, 0, v] - 
 48*as^3*G[1, 1, 0, u]*G[-u, 1, 0, v] + 48*as^3*G[0, 1, 0, u]*
  G[-u, 1, 1 - u, v] + 48*as^3*G[0, 1, 1, u]*G[-u, 1, 1 - u, v] + 
 48*as^3*G[1, 0, 1, u]*G[-u, 1, 1 - u, v] - 192*as^3*G[0, 0, 1, u]*
  G[-u, 1 - u, 0, v] - 192*as^3*G[0, 1, 0, u]*G[-u, 1 - u, 0, v] - 
 48*as^3*G[0, 1, 1, u]*G[-u, 1 - u, 0, v] - 96*as^3*G[1, 0, 0, u]*
  G[-u, 1 - u, 0, v] - 96*as^3*G[1, 0, 1, u]*G[-u, 1 - u, 0, v] - 
 48*as^3*G[1, 1, 0, u]*G[-u, 1 - u, 0, v] + 48*as^3*G[1, 0, 1, u]*
  G[-u, 1 - u, 1 - u, v] + 144*as^3*G[0, 0, 1, u]*G[-u, 1 - u, -u, v] + 
 192*as^3*G[0, 1, 0, u]*G[-u, 1 - u, -u, v] + 
 144*as^3*G[1, 0, 0, u]*G[-u, 1 - u, -u, v] + 
 48*as^3*G[1, 1, 0, u]*G[-u, 1 - u, -u, v] + 
 96*as^3*G[0, 1, 0, u]*G[-u, -u, 0, v] - 144*as^3*G[0, 1, 1, u]*
  G[-u, -u, 0, v] - 96*as^3*G[1, 0, 0, u]*G[-u, -u, 0, v] - 
 96*as^3*G[1, 1, 0, u]*G[-u, -u, 0, v] + 144*as^3*G[0, 0, 1, u]*
  G[-u, -u, 1 - u, v] + 192*as^3*G[0, 1, 0, u]*G[-u, -u, 1 - u, v] + 
 240*as^3*G[1, 0, 0, u]*G[-u, -u, 1 - u, v] - 
 144*as^3*G[1, 0, 1, u]*G[-u, -u, 1 - u, v] - 
 48*as^3*G[1, 1, 0, u]*G[-u, -u, 1 - u, v] + 
 48*as^3*G[0, 1 - u, v]*G[0, 0, 0, 1, u] - 
 48*as^3*G[1, 1, v]*G[0, 0, 0, 1, u] - 48*as^3*G[1, 1 - u, v]*
  G[0, 0, 0, 1, u] + 48*as^3*G[1 - u, 0, v]*G[0, 0, 0, 1, u] - 
 48*as^3*G[1 - u, 1, v]*G[0, 0, 0, 1, u] - 240*as^3*G[1 - u, 1 - u, v]*
  G[0, 0, 0, 1, u] + 240*as^3*G[-u, 1 - u, v]*G[0, 0, 0, 1, u] + 
 48*as^3*G[0, 0, u]*G[0, 0, 0, 1 - u, v] + 
 48*as^3*G[0, 1, u]*G[0, 0, 0, 1 - u, v] - 
 48*as^3*G[1, 0, u]*G[0, 0, 0, 1 - u, v] + 
 48*as^3*G[0, 1, u]*G[0, 0, 0, -u, v] - 48*as^3*G[1, 0, u]*
  G[0, 0, 0, -u, v] - 48*as^3*G[1, 1, u]*G[0, 0, 0, -u, v] - 
 48*as^3*G[0, 1 - u, v]*G[0, 0, 1, 0, u] + 
 48*as^3*G[0, -u, v]*G[0, 0, 1, 0, u] + 96*as^3*G[1, 1 - u, v]*
  G[0, 0, 1, 0, u] - 48*as^3*G[1, -u, v]*G[0, 0, 1, 0, u] + 
 96*as^3*G[1 - u, 0, v]*G[0, 0, 1, 0, u] - 288*as^3*G[1 - u, 1 - u, v]*
  G[0, 0, 1, 0, u] + 48*as^3*G[1 - u, -u, v]*G[0, 0, 1, 0, u] - 
 48*as^3*G[-u, 1, v]*G[0, 0, 1, 0, u] + 240*as^3*G[-u, 1 - u, v]*
  G[0, 0, 1, 0, u] - 96*as^3*G[-u, -u, v]*G[0, 0, 1, 0, u] - 
 144*as^3*G[0, 0, u]*G[0, 0, 1, 0, v] + 144*as^3*G[0, 1, u]*
  G[0, 0, 1, 0, v] + 144*as^3*G[1, 0, u]*G[0, 0, 1, 0, v] - 
 144*as^3*G[1, 1, u]*G[0, 0, 1, 0, v] + 48*as^3*G[0, 1, v]*G[0, 0, 1, 1, u] + 
 96*as^3*G[0, 1 - u, v]*G[0, 0, 1, 1, u] + 
 48*as^3*G[0, -u, v]*G[0, 0, 1, 1, u] - 96*as^3*G[1, 1, v]*G[0, 0, 1, 1, u] - 
 48*as^3*G[1, -u, v]*G[0, 0, 1, 1, u] + 144*as^3*G[1 - u, 0, v]*
  G[0, 0, 1, 1, u] - 144*as^3*G[1 - u, -u, v]*G[0, 0, 1, 1, u] - 
 192*as^3*G[-u, 0, v]*G[0, 0, 1, 1, u] - 48*as^3*G[-u, 1, v]*
  G[0, 0, 1, 1, u] + 144*as^3*G[-u, -u, v]*G[0, 0, 1, 1, u] - 
 48*as^3*G[0, 1, u]*G[0, 0, 1, 1 - u, v] + 
 48*as^3*G[1, 0, u]*G[0, 0, 1, 1 - u, v] + 
 96*as^3*G[0, 0, u]*G[0, 0, 1 - u, 0, v] - 
 48*as^3*G[1, 0, u]*G[0, 0, 1 - u, 0, v] - 
 96*as^3*G[0, 0, u]*G[0, 0, 1 - u, 1 - u, v] + 
 48*as^3*G[1, 0, u]*G[0, 0, 1 - u, 1 - u, v] + 
 48*as^3*G[0, 1, u]*G[0, 0, 1 - u, -u, v] + 
 48*as^3*G[1, 1, u]*G[0, 0, 1 - u, -u, v] + 
 48*as^3*G[0, 1, u]*G[0, 0, -u, 0, v] - 96*as^3*G[1, 1, u]*
  G[0, 0, -u, 0, v] - 48*as^3*G[0, 0, u]*G[0, 0, -u, 1 - u, v] + 
 96*as^3*G[0, 1, u]*G[0, 0, -u, 1 - u, v] + 
 96*as^3*G[1, 0, u]*G[0, 0, -u, 1 - u, v] - 
 48*as^3*G[0, 1, u]*G[0, 0, -u, -u, v] + 48*as^3*G[1, 0, u]*
  G[0, 0, -u, -u, v] - 48*as^3*G[1, 1, u]*G[0, 0, -u, -u, v] - 
 48*as^3*G[0, 1, v]*G[0, 1, 0, 0, u] + 48*as^3*G[0, 1 - u, v]*
  G[0, 1, 0, 0, u] - 48*as^3*G[0, -u, v]*G[0, 1, 0, 0, u] + 
 96*as^3*G[1, 1, v]*G[0, 1, 0, 0, u] + 96*as^3*G[1 - u, 0, v]*
  G[0, 1, 0, 0, u] - 96*as^3*G[1 - u, 1, v]*G[0, 1, 0, 0, u] - 
 96*as^3*G[1 - u, 1 - u, v]*G[0, 1, 0, 0, u] - 
 48*as^3*G[1 - u, -u, v]*G[0, 1, 0, 0, u] - 
 96*as^3*G[-u, 0, v]*G[0, 1, 0, 0, u] + 96*as^3*G[-u, 1 - u, v]*
  G[0, 1, 0, 0, u] + 96*as^3*G[-u, -u, v]*G[0, 1, 0, 0, u] - 
 144*as^3*G[0, 0, u]*G[0, 1, 0, 0, v] + 144*as^3*G[0, 1, u]*
  G[0, 1, 0, 0, v] + 144*as^3*G[1, 0, u]*G[0, 1, 0, 0, v] - 
 144*as^3*G[1, 1, u]*G[0, 1, 0, 0, v] + 96*as^3*G[0, -u, v]*
  G[0, 1, 0, 1, u] - 48*as^3*G[1, -u, v]*G[0, 1, 0, 1, u] + 
 192*as^3*G[1 - u, 0, v]*G[0, 1, 0, 1, u] + 48*as^3*G[1 - u, 1, v]*
  G[0, 1, 0, 1, u] - 48*as^3*G[1 - u, 1 - u, v]*G[0, 1, 0, 1, u] - 
 96*as^3*G[1 - u, -u, v]*G[0, 1, 0, 1, u] - 
 144*as^3*G[-u, 0, v]*G[0, 1, 0, 1, u] - 48*as^3*G[-u, 1, v]*
  G[0, 1, 0, 1, u] + 96*as^3*G[-u, 1 - u, v]*G[0, 1, 0, 1, u] + 
 48*as^3*G[0, 0, u]*G[0, 1, 0, 1 - u, v] + 
 96*as^3*G[1, 0, u]*G[0, 1, 0, 1 - u, v] - 
 48*as^3*G[0, 1, u]*G[0, 1, 0, -u, v] - 48*as^3*G[1, 0, u]*
  G[0, 1, 0, -u, v] - 48*as^3*G[1, 1, u]*G[0, 1, 0, -u, v] + 
 48*as^3*G[1, 1, v]*G[0, 1, 1, 0, u] - 96*as^3*G[1, 1 - u, v]*
  G[0, 1, 1, 0, u] + 192*as^3*G[1 - u, 0, v]*G[0, 1, 1, 0, u] - 
 48*as^3*G[1 - u, 1, v]*G[0, 1, 1, 0, u] - 48*as^3*G[1 - u, 1 - u, v]*
  G[0, 1, 1, 0, u] - 144*as^3*G[1 - u, -u, v]*G[0, 1, 1, 0, u] - 
 144*as^3*G[-u, 0, v]*G[0, 1, 1, 0, u] + 144*as^3*G[-u, 1 - u, v]*
  G[0, 1, 1, 0, u] + 96*as^3*G[-u, -u, v]*G[0, 1, 1, 0, u] - 
 48*as^3*G[0, 1, u]*G[0, 1, 1 - u, 0, v] + 
 48*as^3*G[1, 0, u]*G[0, 1, 1 - u, 0, v] - 
 48*as^3*G[0, 1, u]*G[0, 1, 1 - u, 1 - u, v] - 
 48*as^3*G[1, 0, u]*G[0, 1, 1 - u, 1 - u, v] - 
 48*as^3*G[0, 1, u]*G[0, 1, 1 - u, -u, v] - 
 48*as^3*G[1, 0, u]*G[0, 1, 1 - u, -u, v] - 
 48*as^3*G[1, 1, u]*G[0, 1, 1 - u, -u, v] + 
 48*as^3*G[0, 0, u]*G[0, 1 - u, 0, 0, v] - 
 48*as^3*G[0, 1, u]*G[0, 1 - u, 0, 0, v] - 
 48*as^3*G[0, 0, u]*G[0, 1 - u, 0, 1 - u, v] - 
 48*as^3*G[0, 1, u]*G[0, 1 - u, 0, 1 - u, v] + 
 96*as^3*G[1, 0, u]*G[0, 1 - u, 0, -u, v] - 
 48*as^3*G[1, 1, u]*G[0, 1 - u, 0, -u, v] - 
 48*as^3*G[0, 0, u]*G[0, 1 - u, 1 - u, 0, v] + 
 48*as^3*G[0, 1, u]*G[0, 1 - u, 1 - u, 0, v] + 
 96*as^3*G[1, 0, u]*G[0, 1 - u, 1 - u, 0, v] + 
 96*as^3*G[0, 1, u]*G[0, 1 - u, 1 - u, 1 - u, v] + 
 48*as^3*G[1, 0, u]*G[0, 1 - u, 1 - u, 1 - u, v] + 
 48*as^3*G[0, 1, u]*G[0, 1 - u, 1 - u, -u, v] + 
 48*as^3*G[1, 1, u]*G[0, 1 - u, 1 - u, -u, v] + 
 48*as^3*G[1, 0, u]*G[0, 1 - u, -u, 0, v] - 
 48*as^3*G[1, 1, u]*G[0, 1 - u, -u, 0, v] - 
 48*as^3*G[0, 0, u]*G[0, 1 - u, -u, 1 - u, v] + 
 48*as^3*G[1, 0, u]*G[0, 1 - u, -u, 1 - u, v] + 
 144*as^3*G[0, 1, u]*G[0, 1 - u, -u, -u, v] + 
 48*as^3*G[1, 0, u]*G[0, -u, 0, 0, v] - 48*as^3*G[1, 1, u]*
  G[0, -u, 0, 0, v] - 48*as^3*G[0, 0, u]*G[0, -u, 0, 1 - u, v] + 
 48*as^3*G[0, 1, u]*G[0, -u, 0, 1 - u, v] - 
 48*as^3*G[0, 1, u]*G[0, -u, 0, -u, v] - 48*as^3*G[1, 0, u]*
  G[0, -u, 0, -u, v] - 48*as^3*G[1, 1, u]*G[0, -u, 0, -u, v] + 
 48*as^3*G[0, 0, u]*G[0, -u, 1 - u, 0, v] - 
 48*as^3*G[0, 1, u]*G[0, -u, 1 - u, 0, v] + 
 48*as^3*G[1, 0, u]*G[0, -u, 1 - u, 0, v] - 
 48*as^3*G[0, 1, u]*G[0, -u, 1 - u, 1 - u, v] - 
 48*as^3*G[1, 1, u]*G[0, -u, 1 - u, -u, v] + 
 48*as^3*G[0, 1, u]*G[0, -u, -u, 0, v] + 48*as^3*G[0, 0, u]*
  G[0, -u, -u, 1 - u, v] + 48*as^3*G[1, 0, u]*G[0, -u, -u, 1 - u, v] - 
 96*as^3*G[0, 1, u]*G[0, -u, -u, -u, v] - 96*as^3*G[1, 0, u]*
  G[0, -u, -u, -u, v] + 48*as^3*G[1, 1, v]*G[1, 0, 0, 1, u] + 
 48*as^3*G[1, 1 - u, v]*G[1, 0, 0, 1, u] + 144*as^3*G[1 - u, 0, v]*
  G[1, 0, 0, 1, u] - 96*as^3*G[1 - u, 1 - u, v]*G[1, 0, 0, 1, u] - 
 144*as^3*G[1 - u, -u, v]*G[1, 0, 0, 1, u] - 
 192*as^3*G[-u, 0, v]*G[1, 0, 0, 1, u] + 96*as^3*G[-u, 1 - u, v]*
  G[1, 0, 0, 1, u] + 144*as^3*G[-u, -u, v]*G[1, 0, 0, 1, u] + 
 48*as^3*G[1, 0, u]*G[1, 0, 0, 1 - u, v] - 
 48*as^3*G[0, 1, u]*G[1, 0, 0, -u, v] - 96*as^3*G[0, 1 - u, v]*
  G[1, 0, 1, 0, u] + 48*as^3*G[1, -u, v]*G[1, 0, 1, 0, u] + 
 144*as^3*G[1 - u, 0, v]*G[1, 0, 1, 0, u] - 48*as^3*G[1 - u, 1, v]*
  G[1, 0, 1, 0, u] - 96*as^3*G[1 - u, 1 - u, v]*G[1, 0, 1, 0, u] - 
 192*as^3*G[1 - u, -u, v]*G[1, 0, 1, 0, u] - 
 192*as^3*G[-u, 0, v]*G[1, 0, 1, 0, u] + 48*as^3*G[-u, 1, v]*
  G[1, 0, 1, 0, u] + 144*as^3*G[-u, 1 - u, v]*G[1, 0, 1, 0, u] + 
 192*as^3*G[-u, -u, v]*G[1, 0, 1, 0, u] + 144*as^3*G[0, 0, u]*
  G[1, 0, 1, 0, v] - 144*as^3*G[0, 1, u]*G[1, 0, 1, 0, v] - 
 144*as^3*G[1, 0, u]*G[1, 0, 1, 0, v] + 144*as^3*G[1, 1, u]*
  G[1, 0, 1, 0, v] - 48*as^3*G[0, 1, v]*G[1, 0, 1, 1, u] + 
 48*as^3*G[0, 1 - u, v]*G[1, 0, 1, 1, u] - 
 48*as^3*G[0, -u, v]*G[1, 0, 1, 1, u] + 96*as^3*G[1, 1, v]*G[1, 0, 1, 1, u] - 
 96*as^3*G[1, 1 - u, v]*G[1, 0, 1, 1, u] + 
 48*as^3*G[1, -u, v]*G[1, 0, 1, 1, u] + 96*as^3*G[1 - u, 0, v]*
  G[1, 0, 1, 1, u] - 48*as^3*G[1 - u, 1 - u, v]*G[1, 0, 1, 1, u] - 
 96*as^3*G[-u, 0, v]*G[1, 0, 1, 1, u] + 48*as^3*G[-u, 1, v]*
  G[1, 0, 1, 1, u] + 48*as^3*G[-u, 1 - u, v]*G[1, 0, 1, 1, u] + 
 48*as^3*G[0, 1, u]*G[1, 0, 1, 1 - u, v] - 
 48*as^3*G[1, 0, u]*G[1, 0, 1, 1 - u, v] - 
 96*as^3*G[0, 0, u]*G[1, 0, 1 - u, 0, v] + 
 48*as^3*G[0, 1, u]*G[1, 0, 1 - u, 0, v] + 
 96*as^3*G[0, 0, u]*G[1, 0, 1 - u, 1 - u, v] - 
 48*as^3*G[0, 1, u]*G[1, 0, 1 - u, 1 - u, v] - 
 48*as^3*G[0, 1, u]*G[1, 0, 1 - u, -u, v] - 
 48*as^3*G[1, 0, u]*G[1, 0, 1 - u, -u, v] - 
 48*as^3*G[1, 1, u]*G[1, 0, 1 - u, -u, v] - 
 48*as^3*G[1, 0, u]*G[1, 0, -u, 0, v] + 96*as^3*G[1, 1, u]*
  G[1, 0, -u, 0, v] + 48*as^3*G[0, 0, u]*G[1, 0, -u, 1 - u, v] - 
 48*as^3*G[0, 1, u]*G[1, 0, -u, 1 - u, v] - 
 96*as^3*G[1, 0, u]*G[1, 0, -u, 1 - u, v] - 
 144*as^3*G[0, 1, u]*G[1, 0, -u, -u, v] + 48*as^3*G[0, 1, v]*
  G[1, 1, 0, 0, u] - 48*as^3*G[0, 1 - u, v]*G[1, 1, 0, 0, u] - 
 96*as^3*G[0, -u, v]*G[1, 1, 0, 0, u] - 96*as^3*G[1, 1, v]*G[1, 1, 0, 0, u] + 
 96*as^3*G[1, 1 - u, v]*G[1, 1, 0, 0, u] + 192*as^3*G[1 - u, 0, v]*
  G[1, 1, 0, 0, u] + 96*as^3*G[1 - u, 1, v]*G[1, 1, 0, 0, u] - 
 192*as^3*G[1 - u, 1 - u, v]*G[1, 1, 0, 0, u] - 
 192*as^3*G[1 - u, -u, v]*G[1, 1, 0, 0, u] - 
 144*as^3*G[-u, 0, v]*G[1, 1, 0, 0, u] + 96*as^3*G[-u, 1 - u, v]*
  G[1, 1, 0, 0, u] + 240*as^3*G[-u, -u, v]*G[1, 1, 0, 0, u] + 
 144*as^3*G[0, 0, u]*G[1, 1, 0, 0, v] - 144*as^3*G[0, 1, u]*
  G[1, 1, 0, 0, v] - 144*as^3*G[1, 0, u]*G[1, 1, 0, 0, v] + 
 144*as^3*G[1, 1, u]*G[1, 1, 0, 0, v] - 48*as^3*G[0, 1 - u, v]*
  G[1, 1, 0, 1, u] + 48*as^3*G[0, -u, v]*G[1, 1, 0, 1, u] - 
 96*as^3*G[1, 1 - u, v]*G[1, 1, 0, 1, u] + 
 48*as^3*G[1, -u, v]*G[1, 1, 0, 1, u] - 48*as^3*G[1 - u, 1 - u, v]*
  G[1, 1, 0, 1, u] + 48*as^3*G[1 - u, -u, v]*G[1, 1, 0, 1, u] - 
 96*as^3*G[-u, 0, v]*G[1, 1, 0, 1, u] + 48*as^3*G[-u, 1, v]*
  G[1, 1, 0, 1, u] + 144*as^3*G[-u, 1 - u, v]*G[1, 1, 0, 1, u] - 
 144*as^3*G[-u, -u, v]*G[1, 1, 0, 1, u] - 96*as^3*G[0, 0, u]*
  G[1, 1, 0, 1 - u, v] - 48*as^3*G[0, 1, u]*G[1, 1, 0, 1 - u, v] - 
 192*as^3*G[1, 0, u]*G[1, 1, 0, 1 - u, v] + 
 144*as^3*G[0, 1, u]*G[1, 1, 0, -u, v] + 96*as^3*G[1, 0, u]*
  G[1, 1, 0, -u, v] + 96*as^3*G[1, 1, u]*G[1, 1, 0, -u, v] - 
 48*as^3*G[0, -u, v]*G[1, 1, 1, 0, u] - 48*as^3*G[1, 1, v]*G[1, 1, 1, 0, u] + 
 96*as^3*G[1, 1 - u, v]*G[1, 1, 1, 0, u] + 96*as^3*G[1 - u, 1, v]*
  G[1, 1, 1, 0, u] - 48*as^3*G[-u, 0, v]*G[1, 1, 1, 0, u] - 
 48*as^3*G[-u, -u, v]*G[1, 1, 1, 0, u] + 48*as^3*G[0, 1, u]*
  G[1, 1, 1 - u, 0, v] - 48*as^3*G[1, 0, u]*G[1, 1, 1 - u, 0, v] + 
 96*as^3*G[0, 1, u]*G[1, 1, 1 - u, 1 - u, v] + 
 96*as^3*G[1, 0, u]*G[1, 1, 1 - u, 1 - u, v] + 
 144*as^3*G[0, 1, u]*G[1, 1, 1 - u, -u, v] + 
 96*as^3*G[1, 0, u]*G[1, 1, 1 - u, -u, v] + 
 96*as^3*G[1, 1, u]*G[1, 1, 1 - u, -u, v] - 
 48*as^3*G[0, 0, u]*G[1, 1 - u, 0, 0, v] + 
 48*as^3*G[0, 1, u]*G[1, 1 - u, 0, 0, v] + 
 48*as^3*G[0, 0, u]*G[1, 1 - u, 0, 1 - u, v] + 
 96*as^3*G[1, 0, u]*G[1, 1 - u, 0, 1 - u, v] - 
 48*as^3*G[0, 1, u]*G[1, 1 - u, 0, -u, v] - 
 48*as^3*G[1, 0, u]*G[1, 1 - u, 0, -u, v] - 
 48*as^3*G[1, 1, u]*G[1, 1 - u, 0, -u, v] - 
 48*as^3*G[0, 0, u]*G[1, 1 - u, 1, 0, v] + 
 48*as^3*G[0, 1, u]*G[1, 1 - u, 1, 0, v] - 
 48*as^3*G[1, 0, u]*G[1, 1 - u, 1, 0, v] + 
 48*as^3*G[1, 1, u]*G[1, 1 - u, 1, 0, v] + 
 48*as^3*G[0, 1, u]*G[1, 1 - u, 1, 1 - u, v] + 
 48*as^3*G[1, 0, u]*G[1, 1 - u, 1, 1 - u, v] + 
 48*as^3*G[0, 0, u]*G[1, 1 - u, 1 - u, 0, v] - 
 96*as^3*G[0, 1, u]*G[1, 1 - u, 1 - u, 0, v] - 
 96*as^3*G[0, 1, u]*G[1, 1 - u, 1 - u, 1 - u, v] - 
 48*as^3*G[1, 0, u]*G[1, 1 - u, 1 - u, 1 - u, v] - 
 96*as^3*G[0, 1, u]*G[1, 1 - u, 1 - u, -u, v] - 
 48*as^3*G[1, 0, u]*G[1, 1 - u, 1 - u, -u, v] - 
 48*as^3*G[1, 1, u]*G[1, 1 - u, 1 - u, -u, v] - 
 48*as^3*G[1, 0, u]*G[1, 1 - u, -u, 0, v] + 
 48*as^3*G[1, 1, u]*G[1, 1 - u, -u, 0, v] + 
 48*as^3*G[0, 0, u]*G[1, 1 - u, -u, 1 - u, v] - 
 48*as^3*G[1, 0, u]*G[1, 1 - u, -u, 1 - u, v] - 
 144*as^3*G[0, 1, u]*G[1, 1 - u, -u, -u, v] - 
 48*as^3*G[1, 0, u]*G[1, -u, 0, 0, v] + 48*as^3*G[1, 1, u]*
  G[1, -u, 0, 0, v] - 48*as^3*G[1, 0, u]*G[1, -u, 0, 1 - u, v] + 
 48*as^3*G[0, 1, u]*G[1, -u, 0, -u, v] + 48*as^3*G[1, 0, u]*
  G[1, -u, 0, -u, v] + 48*as^3*G[1, 1, u]*G[1, -u, 0, -u, v] - 
 48*as^3*G[1, 0, u]*G[1, -u, 1 - u, 0, v] + 
 48*as^3*G[0, 1, u]*G[1, -u, 1 - u, 1 - u, v] + 
 48*as^3*G[0, 1, u]*G[1, -u, 1 - u, -u, v] + 
 48*as^3*G[1, 0, u]*G[1, -u, 1 - u, -u, v] + 
 48*as^3*G[1, 1, u]*G[1, -u, 1 - u, -u, v] - 
 48*as^3*G[0, 0, u]*G[1 - u, 0, 0, 1 - u, v] - 
 144*as^3*G[0, 1, u]*G[1 - u, 0, 0, 1 - u, v] - 
 144*as^3*G[1, 0, u]*G[1 - u, 0, 0, 1 - u, v] + 
 96*as^3*G[0, 1, u]*G[1 - u, 0, 0, -u, v] + 
 48*as^3*G[1, 0, u]*G[1 - u, 0, 0, -u, v] - 
 48*as^3*G[0, 0, u]*G[1 - u, 0, 1, 0, v] + 
 48*as^3*G[0, 1, u]*G[1 - u, 0, 1, 0, v] + 
 48*as^3*G[1, 0, u]*G[1 - u, 0, 1, 0, v] - 
 48*as^3*G[1, 1, u]*G[1 - u, 0, 1, 0, v] - 
 48*as^3*G[0, 0, u]*G[1 - u, 0, 1 - u, 0, v] + 
 48*as^3*G[0, 0, u]*G[1 - u, 0, 1 - u, 1 - u, v] + 
 96*as^3*G[1, 0, u]*G[1 - u, 0, 1 - u, 1 - u, v] - 
 48*as^3*G[0, 1, u]*G[1 - u, 0, 1 - u, -u, v] + 
 48*as^3*G[1, 0, u]*G[1 - u, 0, 1 - u, -u, v] - 
 48*as^3*G[0, 1, u]*G[1 - u, 0, -u, 0, v] - 
 96*as^3*G[1, 1, u]*G[1 - u, 0, -u, 0, v] + 
 96*as^3*G[0, 1, u]*G[1 - u, 0, -u, 1 - u, v] + 
 96*as^3*G[1, 0, u]*G[1 - u, 0, -u, 1 - u, v] + 
 48*as^3*G[0, 1, u]*G[1 - u, 0, -u, -u, v] + 
 48*as^3*G[1, 0, u]*G[1 - u, 0, -u, -u, v] + 
 48*as^3*G[1, 0, u]*G[1 - u, 1, 0, 0, v] - 
 48*as^3*G[1, 1, u]*G[1 - u, 1, 0, 0, v] + 
 48*as^3*G[0, 0, u]*G[1 - u, 1, 0, 1 - u, v] + 
 144*as^3*G[1, 0, u]*G[1 - u, 1, 0, 1 - u, v] - 
 96*as^3*G[1, 0, u]*G[1 - u, 1, 0, -u, v] + 
 48*as^3*G[0, 0, u]*G[1 - u, 1, 1, 0, v] - 
 48*as^3*G[0, 1, u]*G[1 - u, 1, 1, 0, v] + 
 48*as^3*G[1, 0, u]*G[1 - u, 1, 1, 0, v] - 
 48*as^3*G[1, 1, u]*G[1 - u, 1, 1, 0, v] - 
 48*as^3*G[0, 1, u]*G[1 - u, 1, 1, 1 - u, v] - 
 48*as^3*G[1, 0, u]*G[1 - u, 1, 1, 1 - u, v] - 
 48*as^3*G[0, 0, u]*G[1 - u, 1, 1 - u, 0, v] - 
 48*as^3*G[1, 0, u]*G[1 - u, 1, 1 - u, 1 - u, v] - 
 96*as^3*G[1, 0, u]*G[1 - u, 1, 1 - u, -u, v] - 
 96*as^3*G[0, 0, u]*G[1 - u, 1 - u, 0, 0, v] - 
 48*as^3*G[0, 1, u]*G[1 - u, 1 - u, 0, 0, v] + 
 96*as^3*G[0, 0, u]*G[1 - u, 1 - u, 0, 1 - u, v] + 
 48*as^3*G[0, 1, u]*G[1 - u, 1 - u, 0, 1 - u, v] + 
 96*as^3*G[0, 1, u]*G[1 - u, 1 - u, 0, -u, v] + 
 96*as^3*G[1, 0, u]*G[1 - u, 1 - u, 0, -u, v] - 
 48*as^3*G[0, 0, u]*G[1 - u, 1 - u, 1, 0, v] - 
 48*as^3*G[1, 1, u]*G[1 - u, 1 - u, 1, 0, v] + 
 48*as^3*G[0, 0, u]*G[1 - u, 1 - u, 1 - u, 0, v] + 
 48*as^3*G[0, 1, u]*G[1 - u, 1 - u, 1 - u, 0, v] - 
 48*as^3*G[1, 0, u]*G[1 - u, 1 - u, 1 - u, 0, v] + 
 144*as^3*G[0, 1, u]*G[1 - u, 1 - u, -u, 0, v] + 
 192*as^3*G[1, 0, u]*G[1 - u, 1 - u, -u, 0, v] - 
 144*as^3*G[0, 0, u]*G[1 - u, 1 - u, -u, 1 - u, v] - 
 48*as^3*G[1, 0, u]*G[1 - u, 1 - u, -u, 1 - u, v] + 
 48*as^3*G[1, 0, u]*G[1 - u, -u, 0, 0, v] - 
 144*as^3*G[1, 1, u]*G[1 - u, -u, 0, 0, v] + 
 144*as^3*G[0, 1, u]*G[1 - u, -u, 0, 1 - u, v] + 
 192*as^3*G[1, 0, u]*G[1 - u, -u, 0, 1 - u, v] - 
 96*as^3*G[0, 1, u]*G[1 - u, -u, 0, -u, v] - 
 96*as^3*G[1, 0, u]*G[1 - u, -u, 0, -u, v] + 
 48*as^3*G[0, 0, u]*G[1 - u, -u, 1 - u, 0, v] + 
 96*as^3*G[0, 1, u]*G[1 - u, -u, 1 - u, 0, v] + 
 144*as^3*G[1, 0, u]*G[1 - u, -u, 1 - u, 0, v] - 
 144*as^3*G[0, 0, u]*G[1 - u, -u, 1 - u, 1 - u, v] - 
 48*as^3*G[1, 0, u]*G[1 - u, -u, 1 - u, 1 - u, v] + 
 48*as^3*G[0, 0, u]*G[-u, 0, 0, 1 - u, v] + 
 96*as^3*G[0, 1, u]*G[-u, 0, 0, 1 - u, v] + 
 96*as^3*G[1, 0, u]*G[-u, 0, 0, 1 - u, v] - 
 192*as^3*G[0, 1, u]*G[-u, 0, 0, -u, v] - 96*as^3*G[1, 0, u]*
  G[-u, 0, 0, -u, v] + 48*as^3*G[1, 1, u]*G[-u, 0, 0, -u, v] + 
 48*as^3*G[0, 0, u]*G[-u, 0, 1, 0, v] - 48*as^3*G[0, 1, u]*
  G[-u, 0, 1, 0, v] - 48*as^3*G[1, 0, u]*G[-u, 0, 1, 0, v] + 
 48*as^3*G[1, 1, u]*G[-u, 0, 1, 0, v] + 48*as^3*G[0, 0, u]*
  G[-u, 0, 1 - u, 0, v] - 48*as^3*G[0, 0, u]*G[-u, 0, 1 - u, 1 - u, v] - 
 48*as^3*G[0, 1, u]*G[-u, 0, 1 - u, 1 - u, v] - 
 48*as^3*G[1, 0, u]*G[-u, 0, 1 - u, 1 - u, v] - 
 48*as^3*G[0, 1, u]*G[-u, 0, 1 - u, -u, v] - 
 48*as^3*G[1, 0, u]*G[-u, 0, 1 - u, -u, v] - 
 48*as^3*G[1, 1, u]*G[-u, 0, 1 - u, -u, v] - 
 48*as^3*G[0, 1, u]*G[-u, 0, -u, 0, v] + 96*as^3*G[1, 1, u]*
  G[-u, 0, -u, 0, v] - 48*as^3*G[0, 0, u]*G[-u, 0, -u, 1 - u, v] - 
 96*as^3*G[0, 1, u]*G[-u, 0, -u, 1 - u, v] - 
 144*as^3*G[1, 0, u]*G[-u, 0, -u, 1 - u, v] + 
 96*as^3*G[0, 1, u]*G[-u, 0, -u, -u, v] + 96*as^3*G[1, 0, u]*
  G[-u, 0, -u, -u, v] - 48*as^3*G[1, 0, u]*G[-u, 1, 0, 0, v] + 
 48*as^3*G[1, 1, u]*G[-u, 1, 0, 0, v] - 48*as^3*G[1, 0, u]*
  G[-u, 1, 0, 1 - u, v] + 48*as^3*G[0, 1, u]*G[-u, 1, 0, -u, v] + 
 48*as^3*G[1, 0, u]*G[-u, 1, 0, -u, v] + 48*as^3*G[1, 1, u]*
  G[-u, 1, 0, -u, v] - 48*as^3*G[1, 0, u]*G[-u, 1, 1 - u, 0, v] + 
 48*as^3*G[0, 1, u]*G[-u, 1, 1 - u, 1 - u, v] + 
 48*as^3*G[0, 1, u]*G[-u, 1, 1 - u, -u, v] + 
 48*as^3*G[1, 0, u]*G[-u, 1, 1 - u, -u, v] + 
 48*as^3*G[1, 1, u]*G[-u, 1, 1 - u, -u, v] + 
 96*as^3*G[0, 0, u]*G[-u, 1 - u, 0, 0, v] + 
 48*as^3*G[0, 1, u]*G[-u, 1 - u, 0, 0, v] + 
 48*as^3*G[1, 0, u]*G[-u, 1 - u, 0, 0, v] - 
 96*as^3*G[0, 0, u]*G[-u, 1 - u, 0, 1 - u, v] - 
 48*as^3*G[0, 1, u]*G[-u, 1 - u, 0, 1 - u, v] - 
 96*as^3*G[1, 0, u]*G[-u, 1 - u, 0, 1 - u, v] - 
 96*as^3*G[0, 1, u]*G[-u, 1 - u, 0, -u, v] - 
 96*as^3*G[1, 0, u]*G[-u, 1 - u, 0, -u, v] + 
 48*as^3*G[0, 0, u]*G[-u, 1 - u, 1, 0, v] - 
 48*as^3*G[0, 1, u]*G[-u, 1 - u, 1, 0, v] - 
 48*as^3*G[1, 0, u]*G[-u, 1 - u, 1, 0, v] + 
 48*as^3*G[1, 1, u]*G[-u, 1 - u, 1, 0, v] - 
 48*as^3*G[0, 1, u]*G[-u, 1 - u, 1 - u, 0, v] - 
 144*as^3*G[0, 1, u]*G[-u, 1 - u, -u, 0, v] - 
 192*as^3*G[1, 0, u]*G[-u, 1 - u, -u, 0, v] + 
 144*as^3*G[0, 0, u]*G[-u, 1 - u, -u, 1 - u, v] + 
 48*as^3*G[1, 0, u]*G[-u, 1 - u, -u, 1 - u, v] - 
 96*as^3*G[1, 0, u]*G[-u, -u, 0, 0, v] + 144*as^3*G[1, 1, u]*
  G[-u, -u, 0, 0, v] - 144*as^3*G[0, 1, u]*G[-u, -u, 0, 1 - u, v] - 
 192*as^3*G[1, 0, u]*G[-u, -u, 0, 1 - u, v] + 
 192*as^3*G[0, 1, u]*G[-u, -u, 0, -u, v] + 
 192*as^3*G[1, 0, u]*G[-u, -u, 0, -u, v] - 
 96*as^3*G[0, 0, u]*G[-u, -u, 1 - u, 0, v] - 
 96*as^3*G[1, 0, u]*G[-u, -u, 1 - u, 0, v] + 
 144*as^3*G[0, 0, u]*G[-u, -u, 1 - u, 1 - u, v] + 
 48*as^3*G[1, 0, u]*G[-u, -u, 1 - u, 1 - u, v] + 
 96*as^3*G[1, v]*G[0, 0, 0, 0, 1, u] - 96*as^3*G[1 - u, v]*
  G[0, 0, 0, 0, 1, u] - 144*as^3*G[1, v]*G[0, 0, 0, 1, 0, u] + 
 48*as^3*G[1, v]*G[0, 0, 0, 1, 1, u] - 240*as^3*G[1 - u, v]*
  G[0, 0, 0, 1, 1, u] + 288*as^3*G[-u, v]*G[0, 0, 0, 1, 1, u] + 
 48*as^3*G[0, u]*G[0, 0, 0, 1 - u, 0, v] + 
 48*as^3*G[0, u]*G[0, 0, 0, 1 - u, 1 - u, v] - 
 48*as^3*G[1, u]*G[0, 0, 0, -u, 0, v] - 
 48*as^3*G[0, u]*G[0, 0, 0, -u, 1 - u, v] - 
 48*as^3*G[1, u]*G[0, 0, 0, -u, 1 - u, v] + 
 96*as^3*G[1, u]*G[0, 0, 0, -u, -u, v] - 
 96*as^3*G[1, v]*G[0, 0, 1, 0, 0, u] + 96*as^3*G[-u, v]*G[0, 0, 1, 0, 0, u] - 
 48*as^3*G[1, v]*G[0, 0, 1, 0, 1, u] - 288*as^3*G[1 - u, v]*
  G[0, 0, 1, 0, 1, u] + 240*as^3*G[-u, v]*G[0, 0, 1, 0, 1, u] + 
 192*as^3*G[0, u]*G[0, 0, 1, 0, 1 - u, v] - 
 144*as^3*G[1, u]*G[0, 0, 1, 0, 1 - u, v] - 
 48*as^3*G[1, u]*G[0, 0, 1, 0, -u, v] + 48*as^3*G[1, v]*G[0, 0, 1, 1, 0, u] - 
 336*as^3*G[1 - u, v]*G[0, 0, 1, 1, 0, u] + 
 240*as^3*G[-u, v]*G[0, 0, 1, 1, 0, u] + 
 144*as^3*G[0, u]*G[0, 0, 1, 1 - u, 0, v] - 
 144*as^3*G[1, u]*G[0, 0, 1, 1 - u, 0, v] - 
 48*as^3*G[1, u]*G[0, 0, 1, 1 - u, -u, v] + 
 48*as^3*G[0, u]*G[0, 0, 1 - u, 0, 0, v] + 
 96*as^3*G[0, u]*G[0, 0, 1 - u, 1, 0, v] - 
 96*as^3*G[1, u]*G[0, 0, 1 - u, 1, 0, v] - 
 48*as^3*G[0, u]*G[0, 0, 1 - u, 1 - u, 0, v] - 
 48*as^3*G[1, u]*G[0, 0, 1 - u, -u, 0, v] + 
 48*as^3*G[1, u]*G[0, 0, 1 - u, -u, 1 - u, v] + 
 48*as^3*G[1, u]*G[0, 0, 1 - u, -u, -u, v] - 
 48*as^3*G[1, u]*G[0, 0, -u, 0, 0, v] - 
 96*as^3*G[1, u]*G[0, 0, -u, 0, 1 - u, v] + 
 48*as^3*G[1, u]*G[0, 0, -u, 0, -u, v] - 
 96*as^3*G[1, u]*G[0, 0, -u, 1 - u, 0, v] + 
 96*as^3*G[0, u]*G[0, 0, -u, 1 - u, 1 - u, v] + 
 48*as^3*G[1, u]*G[0, 0, -u, -u, 0, v] + 
 48*as^3*G[0, u]*G[0, 0, -u, -u, 1 - u, v] - 
 48*as^3*G[1, u]*G[0, 0, -u, -u, 1 - u, v] - 
 96*as^3*G[1, u]*G[0, 0, -u, -u, -u, v] - 
 96*as^3*G[1, v]*G[0, 1, 0, 0, 1, u] - 288*as^3*G[1 - u, v]*
  G[0, 1, 0, 0, 1, u] + 288*as^3*G[-u, v]*G[0, 1, 0, 0, 1, u] + 
 192*as^3*G[0, u]*G[0, 1, 0, 0, 1 - u, v] - 
 144*as^3*G[1, u]*G[0, 1, 0, 0, 1 - u, v] - 
 48*as^3*G[1, u]*G[0, 1, 0, 0, -u, v] + 48*as^3*G[1, v]*G[0, 1, 0, 1, 0, u] - 
 336*as^3*G[1 - u, v]*G[0, 1, 0, 1, 0, u] + 
 288*as^3*G[-u, v]*G[0, 1, 0, 1, 0, u] + 
 48*as^3*G[1, v]*G[0, 1, 0, 1, 1, u] - 48*as^3*G[1 - u, v]*
  G[0, 1, 0, 1, 1, u] + 96*as^3*G[0, u]*G[0, 1, 0, 1 - u, 0, v] - 
 144*as^3*G[1, u]*G[0, 1, 0, 1 - u, 0, v] + 
 48*as^3*G[0, u]*G[0, 1, 0, 1 - u, 1 - u, v] - 
 48*as^3*G[1, u]*G[0, 1, 0, 1 - u, -u, v] + 
 48*as^3*G[1, u]*G[0, 1, 0, -u, 0, v] - 
 48*as^3*G[0, u]*G[0, 1, 0, -u, 1 - u, v] - 
 48*as^3*G[1, u]*G[0, 1, 0, -u, 1 - u, v] - 
 288*as^3*G[1 - u, v]*G[0, 1, 1, 0, 0, u] + 
 240*as^3*G[-u, v]*G[0, 1, 1, 0, 0, u] + 
 144*as^3*G[1, v]*G[0, 1, 1, 0, 1, u] - 96*as^3*G[1 - u, v]*
  G[0, 1, 1, 0, 1, u] - 48*as^3*G[1, v]*G[0, 1, 1, 1, 0, u] - 
 96*as^3*G[1 - u, v]*G[0, 1, 1, 1, 0, u] + 
 48*as^3*G[-u, v]*G[0, 1, 1, 1, 0, u] + 
 144*as^3*G[0, u]*G[0, 1, 1 - u, 0, 0, v] - 
 144*as^3*G[1, u]*G[0, 1, 1 - u, 0, 0, v] - 
 48*as^3*G[1, u]*G[0, 1, 1 - u, 0, -u, v] - 
 96*as^3*G[0, u]*G[0, 1, 1 - u, 1, 0, v] + 
 96*as^3*G[1, u]*G[0, 1, 1 - u, 1, 0, v] + 
 96*as^3*G[0, u]*G[0, 1, 1 - u, 1 - u, 0, v] - 
 48*as^3*G[1, u]*G[0, 1, 1 - u, 1 - u, -u, v] + 
 48*as^3*G[1, u]*G[0, 1, 1 - u, -u, 0, v] - 
 48*as^3*G[0, u]*G[0, 1, 1 - u, -u, 1 - u, v] - 
 48*as^3*G[1, u]*G[0, 1, 1 - u, -u, 1 - u, v] - 
 96*as^3*G[0, u]*G[0, 1 - u, 0, 0, 1 - u, v] + 
 48*as^3*G[1, u]*G[0, 1 - u, 0, 0, -u, v] + 
 48*as^3*G[0, u]*G[0, 1 - u, 0, 1, 0, v] - 
 48*as^3*G[1, u]*G[0, 1 - u, 0, 1 - u, -u, v] - 
 48*as^3*G[1, u]*G[0, 1 - u, 0, -u, 0, v] + 
 96*as^3*G[0, u]*G[0, 1 - u, 0, -u, 1 - u, v] - 
 48*as^3*G[1, u]*G[0, 1 - u, 0, -u, 1 - u, v] - 
 96*as^3*G[1, u]*G[0, 1 - u, 0, -u, -u, v] + 
 96*as^3*G[0, u]*G[0, 1 - u, 1, 0, 0, v] - 
 96*as^3*G[1, u]*G[0, 1 - u, 1, 0, 0, v] + 
 48*as^3*G[0, u]*G[0, 1 - u, 1, 1, 0, v] - 
 48*as^3*G[1, u]*G[0, 1 - u, 1, 1, 0, v] - 
 96*as^3*G[0, u]*G[0, 1 - u, 1 - u, 0, 0, v] + 
 144*as^3*G[0, u]*G[0, 1 - u, 1 - u, 0, 1 - u, v] - 
 96*as^3*G[1, u]*G[0, 1 - u, 1 - u, 0, -u, v] + 
 48*as^3*G[0, u]*G[0, 1 - u, 1 - u, 1, 0, v] - 
 96*as^3*G[1, u]*G[0, 1 - u, 1 - u, 1, 0, v] - 
 48*as^3*G[0, u]*G[0, 1 - u, 1 - u, 1 - u, 0, v] + 
 96*as^3*G[1, u]*G[0, 1 - u, 1 - u, 1 - u, -u, v] - 
 48*as^3*G[1, u]*G[0, 1 - u, 1 - u, -u, 0, v] + 
 48*as^3*G[1, u]*G[0, 1 - u, 1 - u, -u, 1 - u, v] + 
 48*as^3*G[1, u]*G[0, 1 - u, 1 - u, -u, -u, v] - 
 48*as^3*G[1, u]*G[0, 1 - u, -u, 0, 0, v] + 
 48*as^3*G[0, u]*G[0, 1 - u, -u, 0, 1 - u, v] - 
 48*as^3*G[1, u]*G[0, 1 - u, -u, 0, 1 - u, v] - 
 48*as^3*G[1, u]*G[0, 1 - u, -u, 0, -u, v] + 
 48*as^3*G[0, u]*G[0, 1 - u, -u, 1 - u, 0, v] - 
 48*as^3*G[1, u]*G[0, 1 - u, -u, 1 - u, 0, v] + 
 48*as^3*G[0, u]*G[0, 1 - u, -u, 1 - u, 1 - u, v] - 
 48*as^3*G[1, u]*G[0, 1 - u, -u, 1 - u, -u, v] - 
 48*as^3*G[1, u]*G[0, 1 - u, -u, -u, 0, v] + 
 144*as^3*G[1, u]*G[0, 1 - u, -u, -u, -u, v] + 
 96*as^3*G[0, u]*G[0, -u, 0, 0, 1 - u, v] - 
 48*as^3*G[1, u]*G[0, -u, 0, 0, 1 - u, v] - 
 96*as^3*G[1, u]*G[0, -u, 0, 0, -u, v] - 
 96*as^3*G[0, u]*G[0, -u, 0, 1, 0, v] + 
 48*as^3*G[1, u]*G[0, -u, 0, 1, 0, v] + 
 48*as^3*G[0, u]*G[0, -u, 0, 1 - u, 0, v] - 
 48*as^3*G[1, u]*G[0, -u, 0, 1 - u, 0, v] + 
 48*as^3*G[0, u]*G[0, -u, 0, 1 - u, 1 - u, v] + 
 48*as^3*G[1, u]*G[0, -u, 0, -u, 0, v] - 
 48*as^3*G[0, u]*G[0, -u, 0, -u, 1 - u, v] - 
 48*as^3*G[1, u]*G[0, -u, 0, -u, 1 - u, v] + 
 48*as^3*G[0, u]*G[0, -u, 1 - u, 0, 0, v] - 
 48*as^3*G[1, u]*G[0, -u, 1 - u, 0, 0, v] - 
 48*as^3*G[0, u]*G[0, -u, 1 - u, 0, 1 - u, v] - 
 96*as^3*G[0, u]*G[0, -u, 1 - u, 1, 0, v] + 
 48*as^3*G[1, u]*G[0, -u, 1 - u, 1, 0, v] + 
 48*as^3*G[0, u]*G[0, -u, 1 - u, 1 - u, 0, v] - 
 48*as^3*G[1, u]*G[0, -u, 1 - u, 1 - u, -u, v] - 
 48*as^3*G[1, u]*G[0, -u, 1 - u, -u, 1 - u, v] - 
 48*as^3*G[1, u]*G[0, -u, -u, 0, 0, v] + 
 48*as^3*G[0, u]*G[0, -u, -u, 0, 1 - u, v] + 
 96*as^3*G[1, u]*G[0, -u, -u, -u, 0, v] - 
 96*as^3*G[0, u]*G[0, -u, -u, -u, 1 - u, v] - 
 48*as^3*G[1, v]*G[1, 0, 0, 0, 1, u] - 144*as^3*G[1 - u, v]*
  G[1, 0, 0, 0, 1, u] + 240*as^3*G[-u, v]*G[1, 0, 0, 0, 1, u] + 
 144*as^3*G[1, v]*G[1, 0, 0, 1, 0, u] - 288*as^3*G[1 - u, v]*
  G[1, 0, 0, 1, 0, u] + 240*as^3*G[-u, v]*G[1, 0, 0, 1, 0, u] - 
 48*as^3*G[1 - u, v]*G[1, 0, 0, 1, 1, u] + 
 96*as^3*G[-u, v]*G[1, 0, 0, 1, 1, u] - 
 48*as^3*G[0, u]*G[1, 0, 0, 1 - u, 0, v] + 
 48*as^3*G[1, u]*G[1, 0, 0, -u, 0, v] - 
 48*as^3*G[1, u]*G[1, 0, 0, -u, -u, v] + 
 48*as^3*G[1, v]*G[1, 0, 1, 0, 0, u] - 144*as^3*G[1 - u, v]*
  G[1, 0, 1, 0, 0, u] + 144*as^3*G[-u, v]*G[1, 0, 1, 0, 0, u] + 
 48*as^3*G[1, v]*G[1, 0, 1, 0, 1, u] - 144*as^3*G[1 - u, v]*
  G[1, 0, 1, 0, 1, u] + 144*as^3*G[-u, v]*G[1, 0, 1, 0, 1, u] - 
 192*as^3*G[0, u]*G[1, 0, 1, 0, 1 - u, v] + 
 144*as^3*G[1, u]*G[1, 0, 1, 0, 1 - u, v] + 
 48*as^3*G[1, u]*G[1, 0, 1, 0, -u, v] - 96*as^3*G[1, v]*G[1, 0, 1, 1, 0, u] - 
 96*as^3*G[1 - u, v]*G[1, 0, 1, 1, 0, u] + 
 192*as^3*G[-u, v]*G[1, 0, 1, 1, 0, u] - 
 144*as^3*G[0, u]*G[1, 0, 1, 1 - u, 0, v] + 
 144*as^3*G[1, u]*G[1, 0, 1, 1 - u, 0, v] + 
 48*as^3*G[1, u]*G[1, 0, 1, 1 - u, -u, v] - 
 48*as^3*G[0, u]*G[1, 0, 1 - u, 0, 0, v] + 
 48*as^3*G[0, u]*G[1, 0, 1 - u, 0, 1 - u, v] - 
 96*as^3*G[0, u]*G[1, 0, 1 - u, 1, 0, v] + 
 96*as^3*G[1, u]*G[1, 0, 1 - u, 1, 0, v] + 
 48*as^3*G[0, u]*G[1, 0, 1 - u, 1 - u, 0, v] - 
 48*as^3*G[1, u]*G[1, 0, 1 - u, 1 - u, -u, v] + 
 96*as^3*G[1, u]*G[1, 0, 1 - u, -u, 0, v] - 
 48*as^3*G[0, u]*G[1, 0, 1 - u, -u, 1 - u, v] - 
 48*as^3*G[1, u]*G[1, 0, 1 - u, -u, 1 - u, v] + 
 48*as^3*G[1, u]*G[1, 0, -u, 0, 0, v] - 
 48*as^3*G[0, u]*G[1, 0, -u, 0, 1 - u, v] + 
 96*as^3*G[1, u]*G[1, 0, -u, 0, 1 - u, v] + 
 48*as^3*G[1, u]*G[1, 0, -u, 0, -u, v] - 
 48*as^3*G[0, u]*G[1, 0, -u, 1 - u, 0, v] + 
 96*as^3*G[1, u]*G[1, 0, -u, 1 - u, 0, v] - 
 96*as^3*G[0, u]*G[1, 0, -u, 1 - u, 1 - u, v] + 
 48*as^3*G[1, u]*G[1, 0, -u, 1 - u, -u, v] + 
 48*as^3*G[1, u]*G[1, 0, -u, -u, 0, v] - 
 144*as^3*G[1, u]*G[1, 0, -u, -u, -u, v] + 
 48*as^3*G[1, v]*G[1, 1, 0, 0, 1, u] - 96*as^3*G[1 - u, v]*
  G[1, 1, 0, 0, 1, u] + 144*as^3*G[-u, v]*G[1, 1, 0, 0, 1, u] - 
 192*as^3*G[0, u]*G[1, 1, 0, 0, 1 - u, v] + 
 144*as^3*G[1, u]*G[1, 1, 0, 0, 1 - u, v] + 
 48*as^3*G[1, u]*G[1, 1, 0, 0, -u, v] - 48*as^3*G[1, v]*G[1, 1, 0, 1, 0, u] - 
 96*as^3*G[1 - u, v]*G[1, 1, 0, 1, 0, u] + 
 192*as^3*G[-u, v]*G[1, 1, 0, 1, 0, u] - 
 96*as^3*G[1, v]*G[1, 1, 0, 1, 1, u] - 96*as^3*G[1 - u, v]*
  G[1, 1, 0, 1, 1, u] + 96*as^3*G[-u, v]*G[1, 1, 0, 1, 1, u] + 
 144*as^3*G[1, u]*G[1, 1, 0, 1 - u, 0, v] - 
 96*as^3*G[0, u]*G[1, 1, 0, 1 - u, 1 - u, v] + 
 48*as^3*G[1, u]*G[1, 1, 0, 1 - u, -u, v] - 
 144*as^3*G[1, u]*G[1, 1, 0, -u, 0, v] + 
 96*as^3*G[0, u]*G[1, 1, 0, -u, 1 - u, v] + 
 96*as^3*G[1, u]*G[1, 1, 0, -u, 1 - u, v] + 
 48*as^3*G[1, u]*G[1, 1, 0, -u, -u, v] + 
 48*as^3*G[1, v]*G[1, 1, 1, 0, 0, u] - 288*as^3*G[1 - u, v]*
  G[1, 1, 1, 0, 0, u] + 192*as^3*G[-u, v]*G[1, 1, 1, 0, 0, u] - 
 144*as^3*G[1, v]*G[1, 1, 1, 0, 1, u] + 144*as^3*G[-u, v]*
  G[1, 1, 1, 0, 1, u] + 96*as^3*G[1, v]*G[1, 1, 1, 1, 0, u] - 
 144*as^3*G[0, u]*G[1, 1, 1 - u, 0, 0, v] + 
 144*as^3*G[1, u]*G[1, 1, 1 - u, 0, 0, v] + 
 48*as^3*G[1, u]*G[1, 1, 1 - u, 0, -u, v] + 
 192*as^3*G[0, u]*G[1, 1, 1 - u, 1, 0, v] - 
 192*as^3*G[1, u]*G[1, 1, 1 - u, 1, 0, v] - 
 192*as^3*G[0, u]*G[1, 1, 1 - u, 1 - u, 0, v] + 
 96*as^3*G[1, u]*G[1, 1, 1 - u, 1 - u, -u, v] - 
 144*as^3*G[1, u]*G[1, 1, 1 - u, -u, 0, v] + 
 96*as^3*G[0, u]*G[1, 1, 1 - u, -u, 1 - u, v] + 
 96*as^3*G[1, u]*G[1, 1, 1 - u, -u, 1 - u, v] + 
 48*as^3*G[1, u]*G[1, 1, 1 - u, -u, -u, v] + 
 48*as^3*G[0, u]*G[1, 1 - u, 0, 0, 1 - u, v] - 
 48*as^3*G[0, u]*G[1, 1 - u, 0, 1, 0, v] + 
 48*as^3*G[1, u]*G[1, 1 - u, 0, 1, 0, v] - 
 48*as^3*G[0, u]*G[1, 1 - u, 0, 1 - u, 0, v] + 
 48*as^3*G[0, u]*G[1, 1 - u, 0, 1 - u, 1 - u, v] - 
 48*as^3*G[1, u]*G[1, 1 - u, 0, 1 - u, -u, v] + 
 96*as^3*G[1, u]*G[1, 1 - u, 0, -u, 0, v] - 
 48*as^3*G[0, u]*G[1, 1 - u, 0, -u, 1 - u, v] - 
 48*as^3*G[1, u]*G[1, 1 - u, 0, -u, 1 - u, v] - 
 96*as^3*G[0, u]*G[1, 1 - u, 1, 0, 0, v] + 
 96*as^3*G[1, u]*G[1, 1 - u, 1, 0, 0, v] + 
 48*as^3*G[1, u]*G[1, 1 - u, 1, 0, 1 - u, v] + 
 48*as^3*G[1, u]*G[1, 1 - u, 1, 0, -u, v] + 
 96*as^3*G[0, u]*G[1, 1 - u, 1, 1, 0, v] - 
 96*as^3*G[1, u]*G[1, 1 - u, 1, 1, 0, v] - 
 48*as^3*G[0, u]*G[1, 1 - u, 1, 1 - u, 0, v] + 
 48*as^3*G[1, u]*G[1, 1 - u, 1, 1 - u, 0, v] + 
 48*as^3*G[1, u]*G[1, 1 - u, 1, 1 - u, -u, v] + 
 48*as^3*G[0, u]*G[1, 1 - u, 1 - u, 0, 0, v] - 
 48*as^3*G[0, u]*G[1, 1 - u, 1 - u, 0, 1 - u, v] - 
 48*as^3*G[1, u]*G[1, 1 - u, 1 - u, 0, -u, v] - 
 96*as^3*G[0, u]*G[1, 1 - u, 1 - u, 1, 0, v] + 
 192*as^3*G[1, u]*G[1, 1 - u, 1 - u, 1, 0, v] + 
 48*as^3*G[0, u]*G[1, 1 - u, 1 - u, 1 - u, 0, v] - 
 96*as^3*G[1, u]*G[1, 1 - u, 1 - u, 1 - u, -u, v] + 
 96*as^3*G[1, u]*G[1, 1 - u, 1 - u, -u, 0, v] - 
 48*as^3*G[0, u]*G[1, 1 - u, 1 - u, -u, 1 - u, v] - 
 48*as^3*G[1, u]*G[1, 1 - u, 1 - u, -u, 1 - u, v] - 
 48*as^3*G[1, u]*G[1, 1 - u, 1 - u, -u, -u, v] + 
 48*as^3*G[1, u]*G[1, 1 - u, -u, 0, 0, v] - 
 48*as^3*G[0, u]*G[1, 1 - u, -u, 0, 1 - u, v] + 
 48*as^3*G[1, u]*G[1, 1 - u, -u, 0, 1 - u, v] + 
 48*as^3*G[1, u]*G[1, 1 - u, -u, 0, -u, v] - 
 48*as^3*G[0, u]*G[1, 1 - u, -u, 1 - u, 0, v] + 
 48*as^3*G[1, u]*G[1, 1 - u, -u, 1 - u, 0, v] - 
 48*as^3*G[0, u]*G[1, 1 - u, -u, 1 - u, 1 - u, v] + 
 48*as^3*G[1, u]*G[1, 1 - u, -u, 1 - u, -u, v] + 
 48*as^3*G[1, u]*G[1, 1 - u, -u, -u, 0, v] - 
 144*as^3*G[1, u]*G[1, 1 - u, -u, -u, -u, v] - 
 48*as^3*G[0, u]*G[1, -u, 0, 0, 1 - u, v] + 
 48*as^3*G[1, u]*G[1, -u, 0, 0, 1 - u, v] + 
 48*as^3*G[1, u]*G[1, -u, 0, 0, -u, v] + 
 48*as^3*G[0, u]*G[1, -u, 0, 1, 0, v] - 
 48*as^3*G[1, u]*G[1, -u, 0, 1, 0, v] - 
 48*as^3*G[0, u]*G[1, -u, 0, 1 - u, 0, v] + 
 48*as^3*G[1, u]*G[1, -u, 0, 1 - u, 0, v] - 
 48*as^3*G[0, u]*G[1, -u, 0, 1 - u, 1 - u, v] + 
 48*as^3*G[1, u]*G[1, -u, 0, 1 - u, -u, v] - 
 48*as^3*G[1, u]*G[1, -u, 0, -u, 0, v] + 
 48*as^3*G[0, u]*G[1, -u, 0, -u, 1 - u, v] + 
 48*as^3*G[1, u]*G[1, -u, 0, -u, 1 - u, v] - 
 48*as^3*G[0, u]*G[1, -u, 1 - u, 0, 0, v] + 
 48*as^3*G[1, u]*G[1, -u, 1 - u, 0, 0, v] - 
 48*as^3*G[0, u]*G[1, -u, 1 - u, 0, 1 - u, v] + 
 48*as^3*G[1, u]*G[1, -u, 1 - u, 0, -u, v] + 
 48*as^3*G[0, u]*G[1, -u, 1 - u, 1, 0, v] - 
 48*as^3*G[1, u]*G[1, -u, 1 - u, 1, 0, v] - 
 48*as^3*G[0, u]*G[1, -u, 1 - u, 1 - u, 0, v] + 
 48*as^3*G[1, u]*G[1, -u, 1 - u, 1 - u, -u, v] - 
 48*as^3*G[1, u]*G[1, -u, 1 - u, -u, 0, v] + 
 48*as^3*G[0, u]*G[1, -u, 1 - u, -u, 1 - u, v] + 
 48*as^3*G[1, u]*G[1, -u, 1 - u, -u, 1 - u, v] - 
 48*as^3*G[0, u]*G[1 - u, 0, 0, 0, 1 - u, v] + 
 48*as^3*G[1, u]*G[1 - u, 0, 0, 0, -u, v] - 
 48*as^3*G[1, u]*G[1 - u, 0, 0, 1, 0, v] + 
 144*as^3*G[0, u]*G[1 - u, 0, 0, 1 - u, 0, v] - 
 96*as^3*G[0, u]*G[1 - u, 0, 0, 1 - u, 1 - u, v] - 
 48*as^3*G[1, u]*G[1 - u, 0, 0, 1 - u, -u, v] - 
 96*as^3*G[1, u]*G[1 - u, 0, 0, -u, 0, v] + 
 48*as^3*G[0, u]*G[1 - u, 0, 0, -u, 1 - u, v] + 
 48*as^3*G[1, u]*G[1 - u, 0, 0, -u, -u, v] + 
 48*as^3*G[0, u]*G[1 - u, 0, 1, 0, 0, v] - 
 48*as^3*G[1, u]*G[1 - u, 0, 1, 0, 0, v] + 
 48*as^3*G[0, u]*G[1 - u, 0, 1, 0, 1 - u, v] - 
 48*as^3*G[1, u]*G[1 - u, 0, 1, 0, 1 - u, v] - 
 48*as^3*G[1, u]*G[1 - u, 0, 1, 1, 0, v] + 
 48*as^3*G[0, u]*G[1 - u, 0, 1, 1 - u, 0, v] - 
 48*as^3*G[1, u]*G[1 - u, 0, 1, 1 - u, 0, v] + 
 96*as^3*G[0, u]*G[1 - u, 0, 1 - u, 1, 0, v] - 
 48*as^3*G[1, u]*G[1 - u, 0, 1 - u, 1, 0, v] - 
 96*as^3*G[0, u]*G[1 - u, 0, 1 - u, 1 - u, 0, v] + 
 48*as^3*G[0, u]*G[1 - u, 0, 1 - u, -u, 1 - u, v] - 
 96*as^3*G[1, u]*G[1 - u, 0, 1 - u, -u, -u, v] - 
 96*as^3*G[1, u]*G[1 - u, 0, -u, 0, 1 - u, v] - 
 48*as^3*G[1, u]*G[1 - u, 0, -u, 0, -u, v] - 
 96*as^3*G[1, u]*G[1 - u, 0, -u, 1 - u, 0, v] + 
 96*as^3*G[0, u]*G[1 - u, 0, -u, 1 - u, 1 - u, v] - 
 48*as^3*G[1, u]*G[1 - u, 0, -u, -u, 0, v] + 
 48*as^3*G[0, u]*G[1 - u, 0, -u, -u, 1 - u, v] + 
 48*as^3*G[0, u]*G[1 - u, 1, 0, 0, 1 - u, v] - 
 48*as^3*G[1, u]*G[1 - u, 1, 0, 0, 1 - u, v] - 
 48*as^3*G[1, u]*G[1 - u, 1, 0, 0, -u, v] - 
 48*as^3*G[0, u]*G[1 - u, 1, 0, 1 - u, 0, v] - 
 48*as^3*G[1, u]*G[1 - u, 1, 0, 1 - u, 0, v] + 
 48*as^3*G[0, u]*G[1 - u, 1, 0, 1 - u, 1 - u, v] - 
 48*as^3*G[1, u]*G[1 - u, 1, 0, 1 - u, -u, v] + 
 48*as^3*G[1, u]*G[1 - u, 1, 0, -u, 0, v] - 
 96*as^3*G[0, u]*G[1 - u, 1, 0, -u, 1 - u, v] + 
 96*as^3*G[1, u]*G[1 - u, 1, 0, -u, -u, v] - 
 48*as^3*G[1, u]*G[1 - u, 1, 1, 0, 1 - u, v] - 
 48*as^3*G[1, u]*G[1 - u, 1, 1, 0, -u, v] - 
 96*as^3*G[0, u]*G[1 - u, 1, 1, 1, 0, v] + 
 96*as^3*G[1, u]*G[1 - u, 1, 1, 1, 0, v] + 
 48*as^3*G[0, u]*G[1 - u, 1, 1, 1 - u, 0, v] - 
 48*as^3*G[1, u]*G[1 - u, 1, 1, 1 - u, 0, v] - 
 48*as^3*G[1, u]*G[1 - u, 1, 1, 1 - u, -u, v] + 
 48*as^3*G[0, u]*G[1 - u, 1, 1 - u, 0, 0, v] - 
 48*as^3*G[1, u]*G[1 - u, 1, 1 - u, 0, 0, v] + 
 48*as^3*G[0, u]*G[1 - u, 1, 1 - u, 0, 1 - u, v] - 
 48*as^3*G[1, u]*G[1 - u, 1, 1 - u, 0, -u, v] - 
 48*as^3*G[0, u]*G[1 - u, 1, 1 - u, 1, 0, v] + 
 48*as^3*G[1, u]*G[1 - u, 1, 1 - u, 1, 0, v] + 
 96*as^3*G[0, u]*G[1 - u, 1, 1 - u, 1 - u, 0, v] + 
 48*as^3*G[1, u]*G[1 - u, 1, 1 - u, -u, 0, v] - 
 96*as^3*G[0, u]*G[1 - u, 1, 1 - u, -u, 1 - u, v] + 
 96*as^3*G[1, u]*G[1 - u, 1, 1 - u, -u, -u, v] - 
 48*as^3*G[0, u]*G[1 - u, 1 - u, 0, 0, 1 - u, v] - 
 48*as^3*G[1, u]*G[1 - u, 1 - u, 0, 1, 0, v] + 
 48*as^3*G[0, u]*G[1 - u, 1 - u, 0, 1 - u, 1 - u, v] - 
 96*as^3*G[1, u]*G[1 - u, 1 - u, 0, -u, 0, v] + 
 96*as^3*G[0, u]*G[1 - u, 1 - u, 0, -u, 1 - u, v] + 
 96*as^3*G[0, u]*G[1 - u, 1 - u, 1, 0, 0, v] - 
 96*as^3*G[1, u]*G[1 - u, 1 - u, 1, 0, 0, v] - 
 48*as^3*G[1, u]*G[1 - u, 1 - u, 1, 0, 1 - u, v] + 
 48*as^3*G[0, u]*G[1 - u, 1 - u, 1, 1, 0, v] + 
 48*as^3*G[1, u]*G[1 - u, 1 - u, 1, 1, 0, v] - 
 48*as^3*G[1, u]*G[1 - u, 1 - u, 1, 1 - u, 0, v] + 
 48*as^3*G[0, u]*G[1 - u, 1 - u, 1 - u, 0, 0, v] + 
 48*as^3*G[0, u]*G[1 - u, 1 - u, 1 - u, 0, 1 - u, v] - 
 48*as^3*G[0, u]*G[1 - u, 1 - u, 1 - u, 1, 0, v] - 
 48*as^3*G[1, u]*G[1 - u, 1 - u, 1 - u, 1, 0, v] - 
 144*as^3*G[1, u]*G[1 - u, 1 - u, -u, 0, 0, v] + 
 144*as^3*G[0, u]*G[1 - u, 1 - u, -u, 0, 1 - u, v] + 
 192*as^3*G[0, u]*G[1 - u, 1 - u, -u, 1 - u, 0, v] + 
 96*as^3*G[0, u]*G[1 - u, -u, 0, 0, 1 - u, v] - 
 144*as^3*G[1, u]*G[1 - u, -u, 0, 0, 1 - u, v] - 
 96*as^3*G[1, u]*G[1 - u, -u, 0, 0, -u, v] - 
 48*as^3*G[0, u]*G[1 - u, -u, 0, 1, 0, v] + 
 48*as^3*G[1, u]*G[1 - u, -u, 0, 1, 0, v] - 
 144*as^3*G[1, u]*G[1 - u, -u, 0, 1 - u, 0, v] + 
 144*as^3*G[0, u]*G[1 - u, -u, 0, 1 - u, 1 - u, v] + 
 96*as^3*G[1, u]*G[1 - u, -u, 0, -u, 0, v] - 
 96*as^3*G[0, u]*G[1 - u, -u, 0, -u, 1 - u, v] + 
 48*as^3*G[0, u]*G[1 - u, -u, 1 - u, 0, 0, v] - 
 144*as^3*G[1, u]*G[1 - u, -u, 1 - u, 0, 0, v] + 
 96*as^3*G[0, u]*G[1 - u, -u, 1 - u, 0, 1 - u, v] - 
 48*as^3*G[0, u]*G[1 - u, -u, 1 - u, 1, 0, v] + 
 48*as^3*G[1, u]*G[1 - u, -u, 1 - u, 1, 0, v] + 
 192*as^3*G[0, u]*G[1 - u, -u, 1 - u, 1 - u, 0, v] + 
 48*as^3*G[0, u]*G[-u, 0, 0, 0, 1 - u, v] - 
 48*as^3*G[1, u]*G[-u, 0, 0, 0, -u, v] - 
 48*as^3*G[0, u]*G[-u, 0, 0, 1, 0, v] + 
 96*as^3*G[1, u]*G[-u, 0, 0, 1, 0, v] - 
 48*as^3*G[0, u]*G[-u, 0, 0, 1 - u, 0, v] + 
 48*as^3*G[0, u]*G[-u, 0, 0, 1 - u, 1 - u, v] + 
 48*as^3*G[1, u]*G[-u, 0, 0, 1 - u, -u, v] + 
 192*as^3*G[1, u]*G[-u, 0, 0, -u, 0, v] - 
 96*as^3*G[0, u]*G[-u, 0, 0, -u, 1 - u, v] + 
 48*as^3*G[1, u]*G[-u, 0, 0, -u, 1 - u, v] - 
 96*as^3*G[1, u]*G[-u, 0, 0, -u, -u, v] - 
 48*as^3*G[0, u]*G[-u, 0, 1, 0, 0, v] + 
 48*as^3*G[1, u]*G[-u, 0, 1, 0, 0, v] - 
 48*as^3*G[0, u]*G[-u, 0, 1, 0, 1 - u, v] + 
 48*as^3*G[1, u]*G[-u, 0, 1, 0, 1 - u, v] + 
 48*as^3*G[1, u]*G[-u, 0, 1, 1, 0, v] - 
 48*as^3*G[0, u]*G[-u, 0, 1, 1 - u, 0, v] + 
 48*as^3*G[1, u]*G[-u, 0, 1, 1 - u, 0, v] + 
 48*as^3*G[0, u]*G[-u, 0, 1 - u, 0, 0, v] - 
 48*as^3*G[0, u]*G[-u, 0, 1 - u, 0, 1 - u, v] + 
 48*as^3*G[1, u]*G[-u, 0, 1 - u, 0, -u, v] - 
 48*as^3*G[0, u]*G[-u, 0, 1 - u, 1, 0, v] + 
 96*as^3*G[1, u]*G[-u, 0, 1 - u, 1, 0, v] + 
 48*as^3*G[0, u]*G[-u, 0, 1 - u, 1 - u, 0, v] - 
 48*as^3*G[1, u]*G[-u, 0, 1 - u, 1 - u, -u, v] + 
 48*as^3*G[1, u]*G[-u, 0, 1 - u, -u, 0, v] - 
 48*as^3*G[0, u]*G[-u, 0, 1 - u, -u, 1 - u, v] - 
 48*as^3*G[1, u]*G[-u, 0, 1 - u, -u, 1 - u, v] + 
 48*as^3*G[1, u]*G[-u, 0, -u, 0, 0, v] - 
 48*as^3*G[0, u]*G[-u, 0, -u, 0, 1 - u, v] + 
 96*as^3*G[1, u]*G[-u, 0, -u, 0, 1 - u, v] + 
 96*as^3*G[1, u]*G[-u, 0, -u, 1 - u, 0, v] - 
 96*as^3*G[0, u]*G[-u, 0, -u, 1 - u, 1 - u, v] - 
 96*as^3*G[1, u]*G[-u, 0, -u, -u, 0, v] + 
 96*as^3*G[0, u]*G[-u, 0, -u, -u, 1 - u, v] - 
 48*as^3*G[0, u]*G[-u, 1, 0, 0, 1 - u, v] + 
 48*as^3*G[1, u]*G[-u, 1, 0, 0, 1 - u, v] + 
 48*as^3*G[1, u]*G[-u, 1, 0, 0, -u, v] + 
 48*as^3*G[0, u]*G[-u, 1, 0, 1, 0, v] - 
 48*as^3*G[1, u]*G[-u, 1, 0, 1, 0, v] - 
 48*as^3*G[0, u]*G[-u, 1, 0, 1 - u, 0, v] + 
 48*as^3*G[1, u]*G[-u, 1, 0, 1 - u, 0, v] - 
 48*as^3*G[0, u]*G[-u, 1, 0, 1 - u, 1 - u, v] + 
 48*as^3*G[1, u]*G[-u, 1, 0, 1 - u, -u, v] - 
 48*as^3*G[1, u]*G[-u, 1, 0, -u, 0, v] + 
 48*as^3*G[0, u]*G[-u, 1, 0, -u, 1 - u, v] + 
 48*as^3*G[1, u]*G[-u, 1, 0, -u, 1 - u, v] - 
 48*as^3*G[0, u]*G[-u, 1, 1 - u, 0, 0, v] + 
 48*as^3*G[1, u]*G[-u, 1, 1 - u, 0, 0, v] - 
 48*as^3*G[0, u]*G[-u, 1, 1 - u, 0, 1 - u, v] + 
 48*as^3*G[1, u]*G[-u, 1, 1 - u, 0, -u, v] + 
 48*as^3*G[0, u]*G[-u, 1, 1 - u, 1, 0, v] - 
 48*as^3*G[1, u]*G[-u, 1, 1 - u, 1, 0, v] - 
 48*as^3*G[0, u]*G[-u, 1, 1 - u, 1 - u, 0, v] + 
 48*as^3*G[1, u]*G[-u, 1, 1 - u, 1 - u, -u, v] - 
 48*as^3*G[1, u]*G[-u, 1, 1 - u, -u, 0, v] + 
 48*as^3*G[0, u]*G[-u, 1, 1 - u, -u, 1 - u, v] + 
 48*as^3*G[1, u]*G[-u, 1, 1 - u, -u, 1 - u, v] + 
 48*as^3*G[0, u]*G[-u, 1 - u, 0, 0, 1 - u, v] - 
 48*as^3*G[0, u]*G[-u, 1 - u, 0, 1, 0, v] + 
 96*as^3*G[1, u]*G[-u, 1 - u, 0, 1, 0, v] + 
 48*as^3*G[0, u]*G[-u, 1 - u, 0, 1 - u, 0, v] - 
 48*as^3*G[0, u]*G[-u, 1 - u, 0, 1 - u, 1 - u, v] + 
 96*as^3*G[1, u]*G[-u, 1 - u, 0, -u, 0, v] - 
 96*as^3*G[0, u]*G[-u, 1 - u, 0, -u, 1 - u, v] - 
 96*as^3*G[0, u]*G[-u, 1 - u, 1, 0, 0, v] + 
 96*as^3*G[1, u]*G[-u, 1 - u, 1, 0, 0, v] - 
 48*as^3*G[0, u]*G[-u, 1 - u, 1, 0, 1 - u, v] + 
 48*as^3*G[1, u]*G[-u, 1 - u, 1, 0, 1 - u, v] + 
 48*as^3*G[1, u]*G[-u, 1 - u, 1, 1, 0, v] - 
 48*as^3*G[0, u]*G[-u, 1 - u, 1, 1 - u, 0, v] + 
 48*as^3*G[1, u]*G[-u, 1 - u, 1, 1 - u, 0, v] - 
 48*as^3*G[0, u]*G[-u, 1 - u, 1 - u, 0, 1 - u, v] + 
 48*as^3*G[1, u]*G[-u, 1 - u, 1 - u, 1, 0, v] + 
 144*as^3*G[1, u]*G[-u, 1 - u, -u, 0, 0, v] - 
 144*as^3*G[0, u]*G[-u, 1 - u, -u, 0, 1 - u, v] - 
 192*as^3*G[0, u]*G[-u, 1 - u, -u, 1 - u, 0, v] - 
 192*as^3*G[0, u]*G[-u, -u, 0, 0, 1 - u, v] + 
 144*as^3*G[1, u]*G[-u, -u, 0, 0, 1 - u, v] + 
 192*as^3*G[1, u]*G[-u, -u, 0, 0, -u, v] + 
 96*as^3*G[0, u]*G[-u, -u, 0, 1, 0, v] - 
 144*as^3*G[1, u]*G[-u, -u, 0, 1, 0, v] + 
 144*as^3*G[1, u]*G[-u, -u, 0, 1 - u, 0, v] - 
 144*as^3*G[0, u]*G[-u, -u, 0, 1 - u, 1 - u, v] - 
 192*as^3*G[1, u]*G[-u, -u, 0, -u, 0, v] + 
 192*as^3*G[0, u]*G[-u, -u, 0, -u, 1 - u, v] - 
 96*as^3*G[0, u]*G[-u, -u, 1 - u, 0, 0, v] + 
 144*as^3*G[1, u]*G[-u, -u, 1 - u, 0, 0, v] + 
 96*as^3*G[0, u]*G[-u, -u, 1 - u, 1, 0, v] - 
 144*as^3*G[1, u]*G[-u, -u, 1 - u, 1, 0, v] - 
 192*as^3*G[0, u]*G[-u, -u, 1 - u, 1 - u, 0, v] + 
 144*as^3*G[0, 0, 0, 1, 0, 1, u] + 144*as^3*G[0, 0, 0, 1, 1, 0, u] - 
 48*as^3*G[0, 0, 0, -u, 0, 1 - u, v] - 48*as^3*G[0, 0, 0, -u, 1 - u, 0, v] - 
 48*as^3*G[0, 0, 0, -u, 1 - u, 1 - u, v] + 
 96*as^3*G[0, 0, 0, -u, -u, 1 - u, v] + 192*as^3*G[0, 0, 1, 0, 0, 1, u] + 
 144*as^3*G[0, 0, 1, 0, 1, 0, u] - 144*as^3*G[0, 0, 1, 0, 1, 1, u] - 
 144*as^3*G[0, 0, 1, 0, 1 - u, 1 - u, v] - 
 48*as^3*G[0, 0, 1, 0, -u, 1 - u, v] + 192*as^3*G[0, 0, 1, 1, 0, 0, u] - 
 288*as^3*G[0, 0, 1, 1, 0, 1, u] - 96*as^3*G[0, 0, 1, 1, 1, 0, u] - 
 144*as^3*G[0, 0, 1, 1 - u, 0, 1 - u, v] - 
 144*as^3*G[0, 0, 1, 1 - u, 1 - u, 0, v] - 
 48*as^3*G[0, 0, 1, 1 - u, -u, 1 - u, v] - 
 96*as^3*G[0, 0, 1 - u, 1, 0, 1 - u, v] - 
 96*as^3*G[0, 0, 1 - u, 1, 1 - u, 0, v] - 
 48*as^3*G[0, 0, 1 - u, -u, 0, 1 - u, v] - 
 48*as^3*G[0, 0, 1 - u, -u, 1 - u, 0, v] + 
 48*as^3*G[0, 0, 1 - u, -u, 1 - u, 1 - u, v] + 
 48*as^3*G[0, 0, 1 - u, -u, -u, 1 - u, v] - 
 48*as^3*G[0, 0, -u, 0, 0, 1 - u, v] - 48*as^3*G[0, 0, -u, 0, 1 - u, 0, v] - 
 96*as^3*G[0, 0, -u, 0, 1 - u, 1 - u, v] + 
 48*as^3*G[0, 0, -u, 0, -u, 1 - u, v] - 48*as^3*G[0, 0, -u, 1 - u, 0, 0, v] - 
 96*as^3*G[0, 0, -u, 1 - u, 0, 1 - u, v] - 
 96*as^3*G[0, 0, -u, 1 - u, 1 - u, 0, v] + 
 48*as^3*G[0, 0, -u, -u, 0, 1 - u, v] + 
 48*as^3*G[0, 0, -u, -u, 1 - u, 0, v] - 
 48*as^3*G[0, 0, -u, -u, 1 - u, 1 - u, v] - 
 96*as^3*G[0, 0, -u, -u, -u, 1 - u, v] + 144*as^3*G[0, 1, 0, 0, 0, 1, u] + 
 144*as^3*G[0, 1, 0, 0, 1, 0, u] - 192*as^3*G[0, 1, 0, 0, 1, 1, u] - 
 144*as^3*G[0, 1, 0, 0, 1 - u, 1 - u, v] - 
 48*as^3*G[0, 1, 0, 0, -u, 1 - u, v] + 96*as^3*G[0, 1, 0, 1, 0, 0, u] - 
 192*as^3*G[0, 1, 0, 1, 0, 1, u] - 96*as^3*G[0, 1, 0, 1, 1, 0, u] - 
 144*as^3*G[0, 1, 0, 1 - u, 0, 1 - u, v] - 
 144*as^3*G[0, 1, 0, 1 - u, 1 - u, 0, v] - 
 48*as^3*G[0, 1, 0, 1 - u, -u, 1 - u, v] + 
 48*as^3*G[0, 1, 0, -u, 0, 1 - u, v] + 48*as^3*G[0, 1, 0, -u, 1 - u, 0, v] - 
 48*as^3*G[0, 1, 0, -u, 1 - u, 1 - u, v] - 192*as^3*G[0, 1, 1, 0, 0, 1, u] - 
 96*as^3*G[0, 1, 1, 0, 1, 0, u] + 96*as^3*G[0, 1, 1, 0, 1, 1, u] - 
 48*as^3*G[0, 1, 1, 1, 0, 0, u] + 144*as^3*G[0, 1, 1, 1, 0, 1, u] - 
 96*as^3*G[0, 1, 1, 1, 1, 0, u] - 144*as^3*G[0, 1, 1 - u, 0, 0, 1 - u, v] - 
 144*as^3*G[0, 1, 1 - u, 0, 1 - u, 0, v] - 
 48*as^3*G[0, 1, 1 - u, 0, -u, 1 - u, v] + 
 96*as^3*G[0, 1, 1 - u, 1, 0, 1 - u, v] + 
 96*as^3*G[0, 1, 1 - u, 1, 1 - u, 0, v] - 
 144*as^3*G[0, 1, 1 - u, 1 - u, 0, 0, v] - 
 96*as^3*G[0, 1, 1 - u, 1 - u, 1, 0, v] - 
 48*as^3*G[0, 1, 1 - u, 1 - u, -u, 1 - u, v] + 
 48*as^3*G[0, 1, 1 - u, -u, 0, 1 - u, v] + 
 48*as^3*G[0, 1, 1 - u, -u, 1 - u, 0, v] - 
 48*as^3*G[0, 1, 1 - u, -u, 1 - u, 1 - u, v] + 
 48*as^3*G[0, 1 - u, 0, 0, -u, 1 - u, v] - 
 96*as^3*G[0, 1 - u, 0, 1, 1, 0, v] - 
 48*as^3*G[0, 1 - u, 0, 1 - u, -u, 1 - u, v] - 
 48*as^3*G[0, 1 - u, 0, -u, 0, 1 - u, v] - 
 48*as^3*G[0, 1 - u, 0, -u, 1 - u, 0, v] - 
 48*as^3*G[0, 1 - u, 0, -u, 1 - u, 1 - u, v] - 
 96*as^3*G[0, 1 - u, 0, -u, -u, 1 - u, v] - 
 96*as^3*G[0, 1 - u, 1, 0, 0, 1 - u, v] - 
 96*as^3*G[0, 1 - u, 1, 0, 1 - u, 0, v] - 
 48*as^3*G[0, 1 - u, 1, 1, 0, 1 - u, v] - 
 48*as^3*G[0, 1 - u, 1, 1, 1 - u, 0, v] - 
 96*as^3*G[0, 1 - u, 1, 1 - u, 0, 0, v] - 
 48*as^3*G[0, 1 - u, 1, 1 - u, 1, 0, v] - 
 48*as^3*G[0, 1 - u, 1 - u, 0, 1, 0, v] - 
 96*as^3*G[0, 1 - u, 1 - u, 0, -u, 1 - u, v] - 
 96*as^3*G[0, 1 - u, 1 - u, 1, 0, 1 - u, v] + 
 48*as^3*G[0, 1 - u, 1 - u, 1, 1, 0, v] - 
 96*as^3*G[0, 1 - u, 1 - u, 1, 1 - u, 0, v] + 
 48*as^3*G[0, 1 - u, 1 - u, 1 - u, 1, 0, v] + 
 96*as^3*G[0, 1 - u, 1 - u, 1 - u, -u, 1 - u, v] - 
 48*as^3*G[0, 1 - u, 1 - u, -u, 0, 1 - u, v] - 
 48*as^3*G[0, 1 - u, 1 - u, -u, 1 - u, 0, v] + 
 48*as^3*G[0, 1 - u, 1 - u, -u, 1 - u, 1 - u, v] + 
 48*as^3*G[0, 1 - u, 1 - u, -u, -u, 1 - u, v] - 
 48*as^3*G[0, 1 - u, -u, 0, 0, 1 - u, v] - 
 48*as^3*G[0, 1 - u, -u, 0, 1 - u, 0, v] - 
 48*as^3*G[0, 1 - u, -u, 0, 1 - u, 1 - u, v] - 
 48*as^3*G[0, 1 - u, -u, 0, -u, 1 - u, v] - 
 48*as^3*G[0, 1 - u, -u, 1 - u, 0, 0, v] - 
 48*as^3*G[0, 1 - u, -u, 1 - u, 0, 1 - u, v] - 
 48*as^3*G[0, 1 - u, -u, 1 - u, 1 - u, 0, v] - 
 48*as^3*G[0, 1 - u, -u, 1 - u, -u, 1 - u, v] - 
 48*as^3*G[0, 1 - u, -u, -u, 0, 1 - u, v] - 
 48*as^3*G[0, 1 - u, -u, -u, 1 - u, 0, v] + 
 144*as^3*G[0, 1 - u, -u, -u, -u, 1 - u, v] - 
 48*as^3*G[0, -u, 0, 0, 1 - u, 1 - u, v] - 
 96*as^3*G[0, -u, 0, 0, -u, 1 - u, v] + 48*as^3*G[0, -u, 0, 1, 0, 1 - u, v] + 
 96*as^3*G[0, -u, 0, 1, 1, 0, v] + 48*as^3*G[0, -u, 0, 1, 1 - u, 0, v] - 
 48*as^3*G[0, -u, 0, 1 - u, 0, 1 - u, v] - 
 48*as^3*G[0, -u, 0, 1 - u, 1, 0, v] - 
 48*as^3*G[0, -u, 0, 1 - u, 1 - u, 0, v] + 
 48*as^3*G[0, -u, 0, -u, 0, 1 - u, v] + 
 48*as^3*G[0, -u, 0, -u, 1 - u, 0, v] - 
 48*as^3*G[0, -u, 0, -u, 1 - u, 1 - u, v] - 
 48*as^3*G[0, -u, 1 - u, 0, 0, 1 - u, v] - 
 48*as^3*G[0, -u, 1 - u, 0, 1, 0, v] - 
 48*as^3*G[0, -u, 1 - u, 0, 1 - u, 0, v] + 
 48*as^3*G[0, -u, 1 - u, 1, 0, 1 - u, v] + 
 96*as^3*G[0, -u, 1 - u, 1, 1, 0, v] + 
 48*as^3*G[0, -u, 1 - u, 1, 1 - u, 0, v] - 
 48*as^3*G[0, -u, 1 - u, 1 - u, 0, 0, v] - 
 48*as^3*G[0, -u, 1 - u, 1 - u, 1, 0, v] - 
 48*as^3*G[0, -u, 1 - u, 1 - u, -u, 1 - u, v] - 
 48*as^3*G[0, -u, 1 - u, -u, 1 - u, 1 - u, v] - 
 48*as^3*G[0, -u, -u, 0, 0, 1 - u, v] - 48*as^3*G[0, -u, -u, 0, 1, 0, v] - 
 48*as^3*G[0, -u, -u, 0, 1 - u, 0, v] - 
 48*as^3*G[0, -u, -u, 1 - u, 0, 0, v] - 
 48*as^3*G[0, -u, -u, 1 - u, 1, 0, v] + 
 96*as^3*G[0, -u, -u, -u, 0, 1 - u, v] + 
 96*as^3*G[0, -u, -u, -u, 1 - u, 0, v] - 96*as^3*G[1, 0, 0, 0, 0, 1, u] + 
 144*as^3*G[1, 0, 0, 0, 1, 0, u] - 48*as^3*G[1, 0, 0, 0, 1, 1, u] + 
 96*as^3*G[1, 0, 0, 1, 0, 0, u] - 96*as^3*G[1, 0, 0, 1, 0, 1, u] - 
 192*as^3*G[1, 0, 0, 1, 1, 0, u] + 48*as^3*G[1, 0, 0, -u, 0, 1 - u, v] + 
 48*as^3*G[1, 0, 0, -u, 1 - u, 0, v] - 48*as^3*G[1, 0, 0, -u, -u, 1 - u, v] - 
 96*as^3*G[1, 0, 1, 0, 0, 1, u] - 192*as^3*G[1, 0, 1, 0, 1, 0, u] + 
 96*as^3*G[1, 0, 1, 0, 1, 1, u] + 144*as^3*G[1, 0, 1, 0, 1 - u, 1 - u, v] + 
 48*as^3*G[1, 0, 1, 0, -u, 1 - u, v] - 192*as^3*G[1, 0, 1, 1, 0, 0, u] + 
 144*as^3*G[1, 0, 1, 1, 0, 1, u] + 144*as^3*G[1, 0, 1, 1, 1, 0, u] + 
 144*as^3*G[1, 0, 1, 1 - u, 0, 1 - u, v] + 
 144*as^3*G[1, 0, 1, 1 - u, 1 - u, 0, v] + 
 48*as^3*G[1, 0, 1, 1 - u, -u, 1 - u, v] + 
 96*as^3*G[1, 0, 1 - u, 1, 0, 1 - u, v] + 
 96*as^3*G[1, 0, 1 - u, 1, 1 - u, 0, v] - 
 48*as^3*G[1, 0, 1 - u, 1 - u, -u, 1 - u, v] + 
 96*as^3*G[1, 0, 1 - u, -u, 0, 1 - u, v] + 
 96*as^3*G[1, 0, 1 - u, -u, 1 - u, 0, v] - 
 48*as^3*G[1, 0, 1 - u, -u, 1 - u, 1 - u, v] + 
 48*as^3*G[1, 0, -u, 0, 0, 1 - u, v] + 48*as^3*G[1, 0, -u, 0, 1 - u, 0, v] + 
 96*as^3*G[1, 0, -u, 0, 1 - u, 1 - u, v] + 
 48*as^3*G[1, 0, -u, 0, -u, 1 - u, v] + 48*as^3*G[1, 0, -u, 1 - u, 0, 0, v] + 
 96*as^3*G[1, 0, -u, 1 - u, 0, 1 - u, v] + 
 96*as^3*G[1, 0, -u, 1 - u, 1 - u, 0, v] + 
 48*as^3*G[1, 0, -u, 1 - u, -u, 1 - u, v] + 
 48*as^3*G[1, 0, -u, -u, 0, 1 - u, v] + 
 48*as^3*G[1, 0, -u, -u, 1 - u, 0, v] - 
 144*as^3*G[1, 0, -u, -u, -u, 1 - u, v] - 96*as^3*G[1, 1, 0, 0, 0, 1, u] - 
 288*as^3*G[1, 1, 0, 0, 1, 0, u] + 192*as^3*G[1, 1, 0, 0, 1, 1, u] + 
 144*as^3*G[1, 1, 0, 0, 1 - u, 1 - u, v] + 
 48*as^3*G[1, 1, 0, 0, -u, 1 - u, v] - 144*as^3*G[1, 1, 0, 1, 0, 0, u] + 
 144*as^3*G[1, 1, 0, 1, 0, 1, u] + 192*as^3*G[1, 1, 0, 1, 1, 0, u] + 
 144*as^3*G[1, 1, 0, 1 - u, 0, 1 - u, v] + 
 144*as^3*G[1, 1, 0, 1 - u, 1 - u, 0, v] + 
 48*as^3*G[1, 1, 0, 1 - u, -u, 1 - u, v] - 
 144*as^3*G[1, 1, 0, -u, 0, 1 - u, v] - 
 144*as^3*G[1, 1, 0, -u, 1 - u, 0, v] + 
 96*as^3*G[1, 1, 0, -u, 1 - u, 1 - u, v] + 
 48*as^3*G[1, 1, 0, -u, -u, 1 - u, v] + 144*as^3*G[1, 1, 1, 0, 0, 1, u] + 
 144*as^3*G[1, 1, 1, 0, 1, 0, u] + 144*as^3*G[1, 1, 1 - u, 0, 0, 1 - u, v] + 
 144*as^3*G[1, 1, 1 - u, 0, 1 - u, 0, v] + 
 48*as^3*G[1, 1, 1 - u, 0, -u, 1 - u, v] - 
 192*as^3*G[1, 1, 1 - u, 1, 0, 1 - u, v] - 
 192*as^3*G[1, 1, 1 - u, 1, 1 - u, 0, v] + 
 144*as^3*G[1, 1, 1 - u, 1 - u, 0, 0, v] + 
 192*as^3*G[1, 1, 1 - u, 1 - u, 1, 0, v] + 
 96*as^3*G[1, 1, 1 - u, 1 - u, -u, 1 - u, v] - 
 144*as^3*G[1, 1, 1 - u, -u, 0, 1 - u, v] - 
 144*as^3*G[1, 1, 1 - u, -u, 1 - u, 0, v] + 
 96*as^3*G[1, 1, 1 - u, -u, 1 - u, 1 - u, v] + 
 48*as^3*G[1, 1, 1 - u, -u, -u, 1 - u, v] - 
 48*as^3*G[1, 1 - u, 0, 0, 1, 0, v] - 48*as^3*G[1, 1 - u, 0, 1, 0, 0, v] + 
 48*as^3*G[1, 1 - u, 0, 1, 0, 1 - u, v] + 
 48*as^3*G[1, 1 - u, 0, 1, 1 - u, 0, v] + 
 48*as^3*G[1, 1 - u, 0, 1 - u, 1, 0, v] - 
 48*as^3*G[1, 1 - u, 0, 1 - u, -u, 1 - u, v] + 
 96*as^3*G[1, 1 - u, 0, -u, 0, 1 - u, v] + 
 96*as^3*G[1, 1 - u, 0, -u, 1 - u, 0, v] - 
 48*as^3*G[1, 1 - u, 0, -u, 1 - u, 1 - u, v] + 
 96*as^3*G[1, 1 - u, 1, 0, 0, 1 - u, v] + 
 96*as^3*G[1, 1 - u, 1, 0, 1 - u, 0, v] + 
 48*as^3*G[1, 1 - u, 1, 0, 1 - u, 1 - u, v] + 
 48*as^3*G[1, 1 - u, 1, 0, -u, 1 - u, v] - 
 96*as^3*G[1, 1 - u, 1, 1, 0, 1 - u, v] - 
 96*as^3*G[1, 1 - u, 1, 1, 1 - u, 0, v] + 
 96*as^3*G[1, 1 - u, 1, 1 - u, 0, 0, v] + 
 48*as^3*G[1, 1 - u, 1, 1 - u, 0, 1 - u, v] + 
 48*as^3*G[1, 1 - u, 1, 1 - u, 1 - u, 0, v] + 
 48*as^3*G[1, 1 - u, 1, 1 - u, -u, 1 - u, v] + 
 48*as^3*G[1, 1 - u, 1 - u, 0, 1, 0, v] - 
 48*as^3*G[1, 1 - u, 1 - u, 0, -u, 1 - u, v] + 
 48*as^3*G[1, 1 - u, 1 - u, 1, 0, 0, v] + 
 192*as^3*G[1, 1 - u, 1 - u, 1, 0, 1 - u, v] - 
 96*as^3*G[1, 1 - u, 1 - u, 1, 1, 0, v] + 
 192*as^3*G[1, 1 - u, 1 - u, 1, 1 - u, 0, v] - 
 48*as^3*G[1, 1 - u, 1 - u, 1 - u, 1, 0, v] - 
 96*as^3*G[1, 1 - u, 1 - u, 1 - u, -u, 1 - u, v] + 
 96*as^3*G[1, 1 - u, 1 - u, -u, 0, 1 - u, v] + 
 96*as^3*G[1, 1 - u, 1 - u, -u, 1 - u, 0, v] - 
 48*as^3*G[1, 1 - u, 1 - u, -u, 1 - u, 1 - u, v] - 
 48*as^3*G[1, 1 - u, 1 - u, -u, -u, 1 - u, v] + 
 48*as^3*G[1, 1 - u, -u, 0, 0, 1 - u, v] + 
 48*as^3*G[1, 1 - u, -u, 0, 1 - u, 0, v] + 
 48*as^3*G[1, 1 - u, -u, 0, 1 - u, 1 - u, v] + 
 48*as^3*G[1, 1 - u, -u, 0, -u, 1 - u, v] + 
 48*as^3*G[1, 1 - u, -u, 1 - u, 0, 0, v] + 
 48*as^3*G[1, 1 - u, -u, 1 - u, 0, 1 - u, v] + 
 48*as^3*G[1, 1 - u, -u, 1 - u, 1 - u, 0, v] + 
 48*as^3*G[1, 1 - u, -u, 1 - u, -u, 1 - u, v] + 
 48*as^3*G[1, 1 - u, -u, -u, 0, 1 - u, v] + 
 48*as^3*G[1, 1 - u, -u, -u, 1 - u, 0, v] - 
 144*as^3*G[1, 1 - u, -u, -u, -u, 1 - u, v] + 
 48*as^3*G[1, -u, 0, 0, 1, 0, v] + 48*as^3*G[1, -u, 0, 0, 1 - u, 1 - u, v] + 
 48*as^3*G[1, -u, 0, 0, -u, 1 - u, v] + 48*as^3*G[1, -u, 0, 1, 0, 0, v] - 
 48*as^3*G[1, -u, 0, 1, 0, 1 - u, v] - 48*as^3*G[1, -u, 0, 1, 1 - u, 0, v] + 
 48*as^3*G[1, -u, 0, 1 - u, 0, 1 - u, v] + 
 48*as^3*G[1, -u, 0, 1 - u, 1, 0, v] + 
 48*as^3*G[1, -u, 0, 1 - u, 1 - u, 0, v] + 
 48*as^3*G[1, -u, 0, 1 - u, -u, 1 - u, v] - 
 48*as^3*G[1, -u, 0, -u, 0, 1 - u, v] - 
 48*as^3*G[1, -u, 0, -u, 1 - u, 0, v] + 
 48*as^3*G[1, -u, 0, -u, 1 - u, 1 - u, v] + 
 48*as^3*G[1, -u, 1 - u, 0, 0, 1 - u, v] + 
 48*as^3*G[1, -u, 1 - u, 0, 1, 0, v] + 
 48*as^3*G[1, -u, 1 - u, 0, 1 - u, 0, v] + 
 48*as^3*G[1, -u, 1 - u, 0, -u, 1 - u, v] + 
 48*as^3*G[1, -u, 1 - u, 1, 0, 0, v] - 
 48*as^3*G[1, -u, 1 - u, 1, 0, 1 - u, v] - 
 48*as^3*G[1, -u, 1 - u, 1, 1 - u, 0, v] + 
 48*as^3*G[1, -u, 1 - u, 1 - u, 0, 0, v] + 
 48*as^3*G[1, -u, 1 - u, 1 - u, 1, 0, v] + 
 48*as^3*G[1, -u, 1 - u, 1 - u, -u, 1 - u, v] - 
 48*as^3*G[1, -u, 1 - u, -u, 0, 1 - u, v] - 
 48*as^3*G[1, -u, 1 - u, -u, 1 - u, 0, v] + 
 48*as^3*G[1, -u, 1 - u, -u, 1 - u, 1 - u, v] + 
 96*as^3*G[1 - u, 0, 0, 0, 1, 0, v] + 
 48*as^3*G[1 - u, 0, 0, 0, -u, 1 - u, v] + 
 48*as^3*G[1 - u, 0, 0, 1, 0, 0, v] - 
 48*as^3*G[1 - u, 0, 0, 1, 0, 1 - u, v] + 
 48*as^3*G[1 - u, 0, 0, 1, 1, 0, v] - 
 48*as^3*G[1 - u, 0, 0, 1, 1 - u, 0, v] - 
 96*as^3*G[1 - u, 0, 0, 1 - u, 1, 0, v] - 
 48*as^3*G[1 - u, 0, 0, 1 - u, -u, 1 - u, v] - 
 96*as^3*G[1 - u, 0, 0, -u, 0, 1 - u, v] - 
 96*as^3*G[1 - u, 0, 0, -u, 1 - u, 0, v] + 
 48*as^3*G[1 - u, 0, 0, -u, -u, 1 - u, v] - 
 48*as^3*G[1 - u, 0, 1, 0, 0, 1 - u, v] - 
 48*as^3*G[1 - u, 0, 1, 0, 1, 0, v] - 
 48*as^3*G[1 - u, 0, 1, 0, 1 - u, 0, v] - 
 48*as^3*G[1 - u, 0, 1, 0, 1 - u, 1 - u, v] - 
 48*as^3*G[1 - u, 0, 1, 1, 0, 1 - u, v] + 
 144*as^3*G[1 - u, 0, 1, 1, 1, 0, v] - 
 48*as^3*G[1 - u, 0, 1, 1, 1 - u, 0, v] - 
 48*as^3*G[1 - u, 0, 1, 1 - u, 0, 0, v] - 
 48*as^3*G[1 - u, 0, 1, 1 - u, 0, 1 - u, v] - 
 48*as^3*G[1 - u, 0, 1, 1 - u, 1, 0, v] - 
 48*as^3*G[1 - u, 0, 1, 1 - u, 1 - u, 0, v] - 
 48*as^3*G[1 - u, 0, 1 - u, 0, 1, 0, v] - 
 48*as^3*G[1 - u, 0, 1 - u, 1, 0, 0, v] - 
 48*as^3*G[1 - u, 0, 1 - u, 1, 0, 1 - u, v] - 
 96*as^3*G[1 - u, 0, 1 - u, 1, 1, 0, v] - 
 48*as^3*G[1 - u, 0, 1 - u, 1, 1 - u, 0, v] + 
 48*as^3*G[1 - u, 0, 1 - u, 1 - u, 1, 0, v] - 
 96*as^3*G[1 - u, 0, 1 - u, -u, -u, 1 - u, v] - 
 96*as^3*G[1 - u, 0, -u, 0, 1 - u, 1 - u, v] - 
 48*as^3*G[1 - u, 0, -u, 0, -u, 1 - u, v] - 
 96*as^3*G[1 - u, 0, -u, 1 - u, 0, 1 - u, v] - 
 96*as^3*G[1 - u, 0, -u, 1 - u, 1 - u, 0, v] - 
 48*as^3*G[1 - u, 0, -u, -u, 0, 1 - u, v] - 
 48*as^3*G[1 - u, 0, -u, -u, 1 - u, 0, v] - 
 48*as^3*G[1 - u, 1, 0, 0, 1, 0, v] - 
 48*as^3*G[1 - u, 1, 0, 0, 1 - u, 1 - u, v] - 
 48*as^3*G[1 - u, 1, 0, 0, -u, 1 - u, v] - 
 48*as^3*G[1 - u, 1, 0, 1, 0, 0, v] - 
 48*as^3*G[1 - u, 1, 0, 1 - u, 0, 1 - u, v] - 
 48*as^3*G[1 - u, 1, 0, 1 - u, 1 - u, 0, v] - 
 48*as^3*G[1 - u, 1, 0, 1 - u, -u, 1 - u, v] + 
 48*as^3*G[1 - u, 1, 0, -u, 0, 1 - u, v] + 
 48*as^3*G[1 - u, 1, 0, -u, 1 - u, 0, v] + 
 96*as^3*G[1 - u, 1, 0, -u, -u, 1 - u, v] - 
 48*as^3*G[1 - u, 1, 1, 0, 1 - u, 1 - u, v] - 
 48*as^3*G[1 - u, 1, 1, 0, -u, 1 - u, v] + 
 96*as^3*G[1 - u, 1, 1, 1, 0, 1 - u, v] + 
 96*as^3*G[1 - u, 1, 1, 1, 1 - u, 0, v] - 
 48*as^3*G[1 - u, 1, 1, 1 - u, 0, 1 - u, v] - 
 48*as^3*G[1 - u, 1, 1, 1 - u, 1 - u, 0, v] - 
 48*as^3*G[1 - u, 1, 1, 1 - u, -u, 1 - u, v] - 
 48*as^3*G[1 - u, 1, 1 - u, 0, 0, 1 - u, v] - 
 48*as^3*G[1 - u, 1, 1 - u, 0, 1 - u, 0, v] - 
 48*as^3*G[1 - u, 1, 1 - u, 0, -u, 1 - u, v] - 
 48*as^3*G[1 - u, 1, 1 - u, 1, 0, 0, v] + 
 48*as^3*G[1 - u, 1, 1 - u, 1, 0, 1 - u, v] + 
 48*as^3*G[1 - u, 1, 1 - u, 1, 1 - u, 0, v] - 
 48*as^3*G[1 - u, 1, 1 - u, 1 - u, 0, 0, v] - 
 96*as^3*G[1 - u, 1, 1 - u, 1 - u, 1, 0, v] + 
 48*as^3*G[1 - u, 1, 1 - u, -u, 0, 1 - u, v] + 
 48*as^3*G[1 - u, 1, 1 - u, -u, 1 - u, 0, v] + 
 96*as^3*G[1 - u, 1, 1 - u, -u, -u, 1 - u, v] + 
 48*as^3*G[1 - u, 1 - u, 0, 1, 0, 0, v] - 
 48*as^3*G[1 - u, 1 - u, 0, 1, 0, 1 - u, v] + 
 48*as^3*G[1 - u, 1 - u, 0, 1, 1, 0, v] - 
 48*as^3*G[1 - u, 1 - u, 0, 1, 1 - u, 0, v] - 
 96*as^3*G[1 - u, 1 - u, 0, -u, 0, 1 - u, v] - 
 96*as^3*G[1 - u, 1 - u, 0, -u, 1 - u, 0, v] - 
 96*as^3*G[1 - u, 1 - u, 1, 0, 0, 1 - u, v] - 
 96*as^3*G[1 - u, 1 - u, 1, 0, 1 - u, 0, v] - 
 48*as^3*G[1 - u, 1 - u, 1, 0, 1 - u, 1 - u, v] - 
 48*as^3*G[1 - u, 1 - u, 1, 1, 0, 0, v] + 
 48*as^3*G[1 - u, 1 - u, 1, 1, 0, 1 - u, v] - 
 96*as^3*G[1 - u, 1 - u, 1, 1, 1, 0, v] + 
 48*as^3*G[1 - u, 1 - u, 1, 1, 1 - u, 0, v] - 
 96*as^3*G[1 - u, 1 - u, 1, 1 - u, 0, 0, v] - 
 48*as^3*G[1 - u, 1 - u, 1, 1 - u, 0, 1 - u, v] + 
 48*as^3*G[1 - u, 1 - u, 1, 1 - u, 1, 0, v] - 
 48*as^3*G[1 - u, 1 - u, 1, 1 - u, 1 - u, 0, v] - 
 48*as^3*G[1 - u, 1 - u, 1 - u, 1, 0, 0, v] - 
 48*as^3*G[1 - u, 1 - u, 1 - u, 1, 0, 1 - u, v] + 
 96*as^3*G[1 - u, 1 - u, 1 - u, 1, 1, 0, v] - 
 48*as^3*G[1 - u, 1 - u, 1 - u, 1, 1 - u, 0, v] - 
 144*as^3*G[1 - u, 1 - u, -u, 0, 0, 1 - u, v] - 
 48*as^3*G[1 - u, 1 - u, -u, 0, 1, 0, v] - 
 144*as^3*G[1 - u, 1 - u, -u, 0, 1 - u, 0, v] - 
 144*as^3*G[1 - u, 1 - u, -u, 1 - u, 0, 0, v] - 
 48*as^3*G[1 - u, 1 - u, -u, 1 - u, 1, 0, v] - 
 48*as^3*G[1 - u, -u, 0, 0, 1, 0, v] - 
 144*as^3*G[1 - u, -u, 0, 0, 1 - u, 1 - u, v] - 
 96*as^3*G[1 - u, -u, 0, 0, -u, 1 - u, v] - 
 48*as^3*G[1 - u, -u, 0, 1, 0, 0, v] + 
 48*as^3*G[1 - u, -u, 0, 1, 0, 1 - u, v] + 
 48*as^3*G[1 - u, -u, 0, 1, 1 - u, 0, v] - 
 144*as^3*G[1 - u, -u, 0, 1 - u, 0, 1 - u, v] - 
 48*as^3*G[1 - u, -u, 0, 1 - u, 1, 0, v] - 
 144*as^3*G[1 - u, -u, 0, 1 - u, 1 - u, 0, v] + 
 96*as^3*G[1 - u, -u, 0, -u, 0, 1 - u, v] + 
 96*as^3*G[1 - u, -u, 0, -u, 1 - u, 0, v] - 
 144*as^3*G[1 - u, -u, 1 - u, 0, 0, 1 - u, v] - 
 48*as^3*G[1 - u, -u, 1 - u, 0, 1, 0, v] - 
 144*as^3*G[1 - u, -u, 1 - u, 0, 1 - u, 0, v] - 
 48*as^3*G[1 - u, -u, 1 - u, 1, 0, 0, v] + 
 48*as^3*G[1 - u, -u, 1 - u, 1, 0, 1 - u, v] + 
 48*as^3*G[1 - u, -u, 1 - u, 1, 1 - u, 0, v] - 
 144*as^3*G[1 - u, -u, 1 - u, 1 - u, 0, 0, v] - 
 48*as^3*G[1 - u, -u, 1 - u, 1 - u, 1, 0, v] - 
 96*as^3*G[-u, 0, 0, 0, 1, 0, v] - 48*as^3*G[-u, 0, 0, 0, -u, 1 - u, v] - 
 48*as^3*G[-u, 0, 0, 1, 0, 0, v] + 96*as^3*G[-u, 0, 0, 1, 0, 1 - u, v] - 
 48*as^3*G[-u, 0, 0, 1, 1, 0, v] + 96*as^3*G[-u, 0, 0, 1, 1 - u, 0, v] - 
 48*as^3*G[-u, 0, 0, 1 - u, 1, 0, v] + 
 48*as^3*G[-u, 0, 0, 1 - u, -u, 1 - u, v] + 
 192*as^3*G[-u, 0, 0, -u, 0, 1 - u, v] + 
 192*as^3*G[-u, 0, 0, -u, 1 - u, 0, v] + 
 48*as^3*G[-u, 0, 0, -u, 1 - u, 1 - u, v] - 
 96*as^3*G[-u, 0, 0, -u, -u, 1 - u, v] + 
 48*as^3*G[-u, 0, 1, 0, 0, 1 - u, v] + 48*as^3*G[-u, 0, 1, 0, 1, 0, v] + 
 48*as^3*G[-u, 0, 1, 0, 1 - u, 0, v] + 
 48*as^3*G[-u, 0, 1, 0, 1 - u, 1 - u, v] + 
 48*as^3*G[-u, 0, 1, 1, 0, 1 - u, v] - 144*as^3*G[-u, 0, 1, 1, 1, 0, v] + 
 48*as^3*G[-u, 0, 1, 1, 1 - u, 0, v] + 48*as^3*G[-u, 0, 1, 1 - u, 0, 0, v] + 
 48*as^3*G[-u, 0, 1, 1 - u, 0, 1 - u, v] + 
 48*as^3*G[-u, 0, 1, 1 - u, 1, 0, v] + 
 48*as^3*G[-u, 0, 1, 1 - u, 1 - u, 0, v] - 
 48*as^3*G[-u, 0, 1 - u, 0, 1, 0, v] + 
 48*as^3*G[-u, 0, 1 - u, 0, -u, 1 - u, v] - 
 48*as^3*G[-u, 0, 1 - u, 1, 0, 0, v] + 
 96*as^3*G[-u, 0, 1 - u, 1, 0, 1 - u, v] + 
 96*as^3*G[-u, 0, 1 - u, 1, 1 - u, 0, v] - 
 48*as^3*G[-u, 0, 1 - u, 1 - u, -u, 1 - u, v] + 
 48*as^3*G[-u, 0, 1 - u, -u, 0, 1 - u, v] + 
 48*as^3*G[-u, 0, 1 - u, -u, 1 - u, 0, v] - 
 48*as^3*G[-u, 0, 1 - u, -u, 1 - u, 1 - u, v] + 
 48*as^3*G[-u, 0, -u, 0, 0, 1 - u, v] + 48*as^3*G[-u, 0, -u, 0, 1, 0, v] + 
 48*as^3*G[-u, 0, -u, 0, 1 - u, 0, v] + 
 96*as^3*G[-u, 0, -u, 0, 1 - u, 1 - u, v] + 
 48*as^3*G[-u, 0, -u, 1 - u, 0, 0, v] + 
 96*as^3*G[-u, 0, -u, 1 - u, 0, 1 - u, v] + 
 48*as^3*G[-u, 0, -u, 1 - u, 1, 0, v] + 
 96*as^3*G[-u, 0, -u, 1 - u, 1 - u, 0, v] - 
 96*as^3*G[-u, 0, -u, -u, 0, 1 - u, v] - 
 96*as^3*G[-u, 0, -u, -u, 1 - u, 0, v] + 48*as^3*G[-u, 1, 0, 0, 1, 0, v] + 
 48*as^3*G[-u, 1, 0, 0, 1 - u, 1 - u, v] + 
 48*as^3*G[-u, 1, 0, 0, -u, 1 - u, v] + 48*as^3*G[-u, 1, 0, 1, 0, 0, v] - 
 48*as^3*G[-u, 1, 0, 1, 0, 1 - u, v] - 48*as^3*G[-u, 1, 0, 1, 1 - u, 0, v] + 
 48*as^3*G[-u, 1, 0, 1 - u, 0, 1 - u, v] + 
 48*as^3*G[-u, 1, 0, 1 - u, 1, 0, v] + 
 48*as^3*G[-u, 1, 0, 1 - u, 1 - u, 0, v] + 
 48*as^3*G[-u, 1, 0, 1 - u, -u, 1 - u, v] - 
 48*as^3*G[-u, 1, 0, -u, 0, 1 - u, v] - 
 48*as^3*G[-u, 1, 0, -u, 1 - u, 0, v] + 
 48*as^3*G[-u, 1, 0, -u, 1 - u, 1 - u, v] + 
 48*as^3*G[-u, 1, 1 - u, 0, 0, 1 - u, v] + 
 48*as^3*G[-u, 1, 1 - u, 0, 1, 0, v] + 
 48*as^3*G[-u, 1, 1 - u, 0, 1 - u, 0, v] + 
 48*as^3*G[-u, 1, 1 - u, 0, -u, 1 - u, v] + 
 48*as^3*G[-u, 1, 1 - u, 1, 0, 0, v] - 
 48*as^3*G[-u, 1, 1 - u, 1, 0, 1 - u, v] - 
 48*as^3*G[-u, 1, 1 - u, 1, 1 - u, 0, v] + 
 48*as^3*G[-u, 1, 1 - u, 1 - u, 0, 0, v] + 
 48*as^3*G[-u, 1, 1 - u, 1 - u, 1, 0, v] + 
 48*as^3*G[-u, 1, 1 - u, 1 - u, -u, 1 - u, v] - 
 48*as^3*G[-u, 1, 1 - u, -u, 0, 1 - u, v] - 
 48*as^3*G[-u, 1, 1 - u, -u, 1 - u, 0, v] + 
 48*as^3*G[-u, 1, 1 - u, -u, 1 - u, 1 - u, v] - 
 48*as^3*G[-u, 1 - u, 0, 0, 1, 0, v] - 48*as^3*G[-u, 1 - u, 0, 1, 0, 0, v] + 
 96*as^3*G[-u, 1 - u, 0, 1, 0, 1 - u, v] + 
 96*as^3*G[-u, 1 - u, 0, 1, 1 - u, 0, v] + 
 96*as^3*G[-u, 1 - u, 0, -u, 0, 1 - u, v] + 
 96*as^3*G[-u, 1 - u, 0, -u, 1 - u, 0, v] + 
 96*as^3*G[-u, 1 - u, 1, 0, 0, 1 - u, v] + 
 48*as^3*G[-u, 1 - u, 1, 0, 1, 0, v] + 
 96*as^3*G[-u, 1 - u, 1, 0, 1 - u, 0, v] + 
 48*as^3*G[-u, 1 - u, 1, 0, 1 - u, 1 - u, v] + 
 48*as^3*G[-u, 1 - u, 1, 1, 0, 1 - u, v] - 
 144*as^3*G[-u, 1 - u, 1, 1, 1, 0, v] + 
 48*as^3*G[-u, 1 - u, 1, 1, 1 - u, 0, v] + 
 96*as^3*G[-u, 1 - u, 1, 1 - u, 0, 0, v] + 
 48*as^3*G[-u, 1 - u, 1, 1 - u, 0, 1 - u, v] + 
 48*as^3*G[-u, 1 - u, 1, 1 - u, 1, 0, v] + 
 48*as^3*G[-u, 1 - u, 1, 1 - u, 1 - u, 0, v] + 
 48*as^3*G[-u, 1 - u, 1 - u, 1, 0, 1 - u, v] - 
 48*as^3*G[-u, 1 - u, 1 - u, 1, 1, 0, v] + 
 48*as^3*G[-u, 1 - u, 1 - u, 1, 1 - u, 0, v] + 
 144*as^3*G[-u, 1 - u, -u, 0, 0, 1 - u, v] + 
 48*as^3*G[-u, 1 - u, -u, 0, 1, 0, v] + 
 144*as^3*G[-u, 1 - u, -u, 0, 1 - u, 0, v] + 
 144*as^3*G[-u, 1 - u, -u, 1 - u, 0, 0, v] + 
 48*as^3*G[-u, 1 - u, -u, 1 - u, 1, 0, v] + 
 96*as^3*G[-u, -u, 0, 0, 1, 0, v] + 
 144*as^3*G[-u, -u, 0, 0, 1 - u, 1 - u, v] + 
 192*as^3*G[-u, -u, 0, 0, -u, 1 - u, v] + 96*as^3*G[-u, -u, 0, 1, 0, 0, v] - 
 144*as^3*G[-u, -u, 0, 1, 0, 1 - u, v] + 48*as^3*G[-u, -u, 0, 1, 1, 0, v] - 
 144*as^3*G[-u, -u, 0, 1, 1 - u, 0, v] + 
 144*as^3*G[-u, -u, 0, 1 - u, 0, 1 - u, v] + 
 48*as^3*G[-u, -u, 0, 1 - u, 1, 0, v] + 
 144*as^3*G[-u, -u, 0, 1 - u, 1 - u, 0, v] - 
 192*as^3*G[-u, -u, 0, -u, 0, 1 - u, v] - 
 192*as^3*G[-u, -u, 0, -u, 1 - u, 0, v] + 
 144*as^3*G[-u, -u, 1 - u, 0, 0, 1 - u, v] + 
 48*as^3*G[-u, -u, 1 - u, 0, 1, 0, v] + 
 144*as^3*G[-u, -u, 1 - u, 0, 1 - u, 0, v] + 
 96*as^3*G[-u, -u, 1 - u, 1, 0, 0, v] - 
 144*as^3*G[-u, -u, 1 - u, 1, 0, 1 - u, v] + 
 48*as^3*G[-u, -u, 1 - u, 1, 1, 0, v] - 
 144*as^3*G[-u, -u, 1 - u, 1, 1 - u, 0, v] + 
 144*as^3*G[-u, -u, 1 - u, 1 - u, 0, 0, v] + 
 48*as^3*G[-u, -u, 1 - u, 1 - u, 1, 0, v] + 48*as^3*G[0, 0, u]*G[0, 1, v]*
  Z[2] - 48*as^3*G[0, 1, u]*G[0, 1, v]*Z[2] - 
 48*as^3*G[0, 0, u]*G[0, 1 - u, v]*Z[2] + 48*as^3*G[0, 1, u]*G[0, -u, v]*
  Z[2] - 48*as^3*G[0, 1, v]*G[1, 0, u]*Z[2] + 
 48*as^3*G[0, 1 - u, v]*G[1, 0, u]*Z[2] + 48*as^3*G[0, 1, v]*G[1, 1, u]*
  Z[2] - 48*as^3*G[0, 1 - u, v]*G[1, 1, u]*Z[2] + 
 144*as^3*G[0, -u, v]*G[1, 1, u]*Z[2] - 96*as^3*G[0, 0, u]*G[1, 1, v]*Z[2] + 
 48*as^3*G[0, 1, u]*G[1, 1, v]*Z[2] + 96*as^3*G[1, 0, u]*G[1, 1, v]*Z[2] - 
 48*as^3*G[1, 1, u]*G[1, 1, v]*Z[2] + 96*as^3*G[0, 0, u]*G[1, 1 - u, v]*
  Z[2] - 192*as^3*G[1, 1, u]*G[1, 1 - u, v]*Z[2] + 
 48*as^3*G[0, 0, u]*G[1 - u, 1, v]*Z[2] + 96*as^3*G[0, 1, u]*G[1 - u, 1, v]*
  Z[2] - 96*as^3*G[1, 0, u]*G[1 - u, 1, v]*Z[2] - 
 48*as^3*G[1, 1, u]*G[1 - u, 1, v]*Z[2] - 48*as^3*G[0, 0, u]*
  G[1 - u, 1 - u, v]*Z[2] + 192*as^3*G[0, 1, u]*G[1 - u, 1 - u, v]*Z[2] + 
 144*as^3*G[1, 0, u]*G[1 - u, 1 - u, v]*Z[2] - 
 48*as^3*G[1, 1, u]*G[1 - u, 1 - u, v]*Z[2] + 
 192*as^3*G[1, 1, u]*G[1 - u, -u, v]*Z[2] - 48*as^3*G[1, 1, u]*G[-u, 0, v]*
  Z[2] - 144*as^3*G[0, 1, u]*G[-u, 1 - u, v]*Z[2] - 
 96*as^3*G[1, 0, u]*G[-u, 1 - u, v]*Z[2] + 
 144*as^3*G[1, 1, u]*G[-u, 1 - u, v]*Z[2] - 48*as^3*G[0, 1, u]*G[-u, -u, v]*
  Z[2] + 48*as^3*G[1, 0, u]*G[-u, -u, v]*Z[2] - 
 240*as^3*G[1, 1, u]*G[-u, -u, v]*Z[2] - 48*as^3*G[1, v]*G[0, 0, 1, u]*Z[2] - 
 48*as^3*G[1 - u, v]*G[0, 0, 1, u]*Z[2] + 48*as^3*G[0, u]*G[0, 0, 1, v]*
  Z[2] - 48*as^3*G[1, u]*G[0, 0, 1, v]*Z[2] - 
 48*as^3*G[0, u]*G[0, 0, 1 - u, v]*Z[2] - 48*as^3*G[1, u]*G[0, 0, 1 - u, v]*
  Z[2] + 48*as^3*G[1, u]*G[0, 0, -u, v]*Z[2] - 
 96*as^3*G[1, v]*G[0, 1, 0, u]*Z[2] + 48*as^3*G[1 - u, v]*G[0, 1, 0, u]*
  Z[2] + 48*as^3*G[0, u]*G[0, 1, 0, v]*Z[2] - 48*as^3*G[1, u]*G[0, 1, 0, v]*
  Z[2] + 240*as^3*G[1, v]*G[0, 1, 1, u]*Z[2] + 
 96*as^3*G[1 - u, v]*G[0, 1, 1, u]*Z[2] - 144*as^3*G[-u, v]*G[0, 1, 1, u]*
  Z[2] - 48*as^3*G[0, u]*G[0, 1, 1 - u, v]*Z[2] + 
 48*as^3*G[1, u]*G[0, 1, 1 - u, v]*Z[2] - 48*as^3*G[0, u]*G[0, 1 - u, 0, v]*
  Z[2] + 48*as^3*G[1, u]*G[0, 1 - u, 0, v]*Z[2] - 
 48*as^3*G[0, u]*G[0, 1 - u, 1, v]*Z[2] + 48*as^3*G[1, u]*G[0, 1 - u, 1, v]*
  Z[2] + 144*as^3*G[0, u]*G[0, 1 - u, 1 - u, v]*Z[2] + 
 48*as^3*G[1, u]*G[0, 1 - u, 1 - u, v]*Z[2] - 48*as^3*G[1, u]*G[0, -u, 0, v]*
  Z[2] + 144*as^3*G[1, u]*G[0, -u, 1 - u, v]*Z[2] + 
 48*as^3*G[1, v]*G[1, 0, 0, u]*Z[2] - 48*as^3*G[1 - u, v]*G[1, 0, 0, u]*
  Z[2] + 48*as^3*G[1, v]*G[1, 0, 1, u]*Z[2] + 
 96*as^3*G[1 - u, v]*G[1, 0, 1, u]*Z[2] - 144*as^3*G[-u, v]*G[1, 0, 1, u]*
  Z[2] - 48*as^3*G[0, u]*G[1, 0, 1, v]*Z[2] + 48*as^3*G[1, u]*G[1, 0, 1, v]*
  Z[2] + 48*as^3*G[0, u]*G[1, 0, 1 - u, v]*Z[2] - 
 144*as^3*G[1, u]*G[1, 0, 1 - u, v]*Z[2] + 48*as^3*G[1, v]*G[1, 1, 0, u]*
  Z[2] + 144*as^3*G[1 - u, v]*G[1, 1, 0, u]*Z[2] - 
 96*as^3*G[-u, v]*G[1, 1, 0, u]*Z[2] - 48*as^3*G[0, u]*G[1, 1, 0, v]*Z[2] + 
 48*as^3*G[1, u]*G[1, 1, 0, v]*Z[2] - 240*as^3*G[1, v]*G[1, 1, 1, u]*Z[2] + 
 144*as^3*G[-u, v]*G[1, 1, 1, u]*Z[2] + 96*as^3*G[0, u]*G[1, 1, 1 - u, v]*
  Z[2] - 48*as^3*G[1, u]*G[1, 1, 1 - u, v]*Z[2] + 
 48*as^3*G[0, u]*G[1, 1 - u, 0, v]*Z[2] - 48*as^3*G[1, u]*G[1, 1 - u, 0, v]*
  Z[2] - 48*as^3*G[0, u]*G[1, 1 - u, 1, v]*Z[2] + 
 48*as^3*G[1, u]*G[1, 1 - u, 1, v]*Z[2] - 
 48*as^3*G[0, u]*G[1, 1 - u, 1 - u, v]*Z[2] - 
 48*as^3*G[1, u]*G[1, 1 - u, 1 - u, v]*Z[2] + 
 48*as^3*G[1, u]*G[1 - u, 0, 1, v]*Z[2] + 48*as^3*G[1, u]*G[1 - u, 1, 0, v]*
  Z[2] + 48*as^3*G[0, u]*G[1 - u, 1, 1, v]*Z[2] - 
 48*as^3*G[1, u]*G[1 - u, 1, 1, v]*Z[2] - 
 96*as^3*G[0, u]*G[1 - u, 1, 1 - u, v]*Z[2] - 
 48*as^3*G[1, u]*G[1 - u, 1, 1 - u, v]*Z[2] + 
 48*as^3*G[1, u]*G[1 - u, 1 - u, 0, v]*Z[2] - 
 48*as^3*G[0, u]*G[1 - u, 1 - u, 1, v]*Z[2] - 
 48*as^3*G[1, u]*G[1 - u, 1 - u, 1, v]*Z[2] + 
 96*as^3*G[0, u]*G[1 - u, 1 - u, 1 - u, v]*Z[2] - 
 96*as^3*G[1, u]*G[1 - u, 1 - u, 1 - u, v]*Z[2] + 
 192*as^3*G[1, u]*G[1 - u, 1 - u, -u, v]*Z[2] + 
 192*as^3*G[1, u]*G[1 - u, -u, 1 - u, v]*Z[2] - 
 48*as^3*G[1, u]*G[-u, 0, 1, v]*Z[2] - 48*as^3*G[0, u]*G[-u, 0, 1 - u, v]*
  Z[2] + 48*as^3*G[1, u]*G[-u, 0, 1 - u, v]*Z[2] - 
 48*as^3*G[1, u]*G[-u, 1 - u, 0, v]*Z[2] - 48*as^3*G[1, u]*G[-u, 1 - u, 1, v]*
  Z[2] - 48*as^3*G[0, u]*G[-u, 1 - u, 1 - u, v]*Z[2] + 
 48*as^3*G[1, u]*G[-u, 1 - u, 1 - u, v]*Z[2] - 
 192*as^3*G[1, u]*G[-u, 1 - u, -u, v]*Z[2] + 48*as^3*G[1, u]*G[-u, -u, 0, v]*
  Z[2] + 48*as^3*G[0, u]*G[-u, -u, 1 - u, v]*Z[2] - 
 240*as^3*G[1, u]*G[-u, -u, 1 - u, v]*Z[2] + 144*as^3*G[0, 0, 0, 1, u]*Z[2] + 
 96*as^3*G[0, 0, 0, 1 - u, v]*Z[2] + 144*as^3*G[0, 0, 1, 0, u]*Z[2] + 
 144*as^3*G[0, 0, 1, 0, v]*Z[2] - 336*as^3*G[0, 0, 1, 1, u]*Z[2] - 
 48*as^3*G[0, 0, 1, 1 - u, v]*Z[2] + 48*as^3*G[0, 0, 1 - u, 0, v]*Z[2] - 
 48*as^3*G[0, 0, 1 - u, 1 - u, v]*Z[2] + 48*as^3*G[0, 0, -u, 1 - u, v]*Z[2] + 
 96*as^3*G[0, 1, 0, 0, u]*Z[2] + 144*as^3*G[0, 1, 0, 0, v]*Z[2] - 
 144*as^3*G[0, 1, 0, 1, u]*Z[2] - 48*as^3*G[0, 1, 0, 1 - u, v]*Z[2] - 
 192*as^3*G[0, 1, 1, 0, u]*Z[2] + 240*as^3*G[0, 1, 1, 1, u]*Z[2] - 
 48*as^3*G[0, 1, 1 - u, 0, v]*Z[2] + 48*as^3*G[0, 1, 1 - u, 1 - u, v]*Z[2] - 
 48*as^3*G[0, 1 - u, 0, 0, v]*Z[2] + 96*as^3*G[0, 1 - u, 0, 1, v]*Z[2] - 
 48*as^3*G[0, 1 - u, 0, 1 - u, v]*Z[2] + 48*as^3*G[0, 1 - u, 1, 1 - u, v]*
  Z[2] - 48*as^3*G[0, 1 - u, 1 - u, 0, v]*Z[2] - 
 48*as^3*G[0, 1 - u, 1 - u, 1, v]*Z[2] + 48*as^3*G[0, 1 - u, 1 - u, 1 - u, v]*
  Z[2] - 96*as^3*G[0, -u, 0, 1, v]*Z[2] + 96*as^3*G[0, -u, 0, 1 - u, v]*
  Z[2] - 48*as^3*G[0, -u, 1 - u, 0, v]*Z[2] - 96*as^3*G[0, -u, 1 - u, 1, v]*
  Z[2] - 96*as^3*G[1, 0, 0, 1, u]*Z[2] - 48*as^3*G[1, 0, 0, 1 - u, v]*Z[2] - 
 48*as^3*G[1, 0, 1, 0, u]*Z[2] - 144*as^3*G[1, 0, 1, 0, v]*Z[2] + 
 96*as^3*G[1, 0, 1, 1, u]*Z[2] + 48*as^3*G[1, 0, 1, 1 - u, v]*Z[2] + 
 48*as^3*G[1, 0, 1 - u, 0, v]*Z[2] - 48*as^3*G[1, 0, 1 - u, 1 - u, v]*Z[2] - 
 144*as^3*G[1, 1, 0, 0, u]*Z[2] - 144*as^3*G[1, 1, 0, 0, v]*Z[2] + 
 96*as^3*G[1, 1, 0, 1, u]*Z[2] + 96*as^3*G[1, 1, 0, 1 - u, v]*Z[2] + 
 144*as^3*G[1, 1, 1, 0, u]*Z[2] + 48*as^3*G[1, 1, 1 - u, 0, v]*Z[2] - 
 96*as^3*G[1, 1, 1 - u, 1 - u, v]*Z[2] + 48*as^3*G[1, 1 - u, 0, 0, v]*Z[2] - 
 96*as^3*G[1, 1 - u, 0, 1 - u, v]*Z[2] + 48*as^3*G[1, 1 - u, 1, 0, v]*Z[2] + 
 48*as^3*G[1, 1 - u, 1, 1 - u, v]*Z[2] - 96*as^3*G[1, 1 - u, 1 - u, 0, v]*
  Z[2] + 96*as^3*G[1, 1 - u, 1 - u, 1, v]*Z[2] - 
 48*as^3*G[1, 1 - u, 1 - u, 1 - u, v]*Z[2] - 48*as^3*G[1 - u, 0, 0, 1, v]*
  Z[2] + 48*as^3*G[1 - u, 0, 1, 0, v]*Z[2] - 144*as^3*G[1 - u, 0, 1, 1, v]*
  Z[2] + 48*as^3*G[1 - u, 0, 1, 1 - u, v]*Z[2] + 
 96*as^3*G[1 - u, 0, 1 - u, 1, v]*Z[2] - 96*as^3*G[1 - u, 0, 1 - u, 1 - u, v]*
  Z[2] - 96*as^3*G[1 - u, 1, 0, 1 - u, v]*Z[2] - 
 48*as^3*G[1 - u, 1, 1, 0, v]*Z[2] - 48*as^3*G[1 - u, 1, 1, 1 - u, v]*Z[2] + 
 48*as^3*G[1 - u, 1, 1 - u, 0, v]*Z[2] + 96*as^3*G[1 - u, 1, 1 - u, 1 - u, v]*
  Z[2] - 48*as^3*G[1 - u, 1 - u, 0, 0, v]*Z[2] - 
 48*as^3*G[1 - u, 1 - u, 0, 1, v]*Z[2] + 48*as^3*G[1 - u, 1 - u, 0, 1 - u, v]*
  Z[2] + 48*as^3*G[1 - u, 1 - u, 1, 0, v]*Z[2] + 
 96*as^3*G[1 - u, 1 - u, 1, 1, v]*Z[2] - 48*as^3*G[1 - u, 1 - u, 1, 1 - u, v]*
  Z[2] + 96*as^3*G[1 - u, 1 - u, 1 - u, 0, v]*Z[2] - 
 96*as^3*G[1 - u, 1 - u, 1 - u, 1, v]*Z[2] + 
 192*as^3*G[1 - u, 1 - u, -u, 1 - u, v]*Z[2] + 
 192*as^3*G[1 - u, -u, 1 - u, 1 - u, v]*Z[2] + 
 48*as^3*G[-u, 0, 0, 1, v]*Z[2] - 48*as^3*G[-u, 0, 1, 0, v]*Z[2] + 
 144*as^3*G[-u, 0, 1, 1, v]*Z[2] - 48*as^3*G[-u, 0, 1, 1 - u, v]*Z[2] + 
 48*as^3*G[-u, 1 - u, 0, 1 - u, v]*Z[2] - 48*as^3*G[-u, 1 - u, 1, 0, v]*
  Z[2] + 144*as^3*G[-u, 1 - u, 1, 1, v]*Z[2] - 
 48*as^3*G[-u, 1 - u, 1, 1 - u, v]*Z[2] - 48*as^3*G[-u, 1 - u, 1 - u, 0, v]*
  Z[2] + 48*as^3*G[-u, 1 - u, 1 - u, 1, v]*Z[2] - 
 192*as^3*G[-u, 1 - u, -u, 1 - u, v]*Z[2] - 48*as^3*G[-u, -u, 0, 1, v]*Z[2] + 
 48*as^3*G[-u, -u, 1 - u, 0, v]*Z[2] - 48*as^3*G[-u, -u, 1 - u, 1, v]*Z[2] - 
 192*as^3*G[-u, -u, 1 - u, 1 - u, v]*Z[2] + 204*as^3*G[0, u]*G[1, v]*Z[4] - 
 372*as^3*G[1, u]*G[1, v]*Z[4] - 204*as^3*G[0, u]*G[1 - u, v]*Z[4] + 
 432*as^3*G[1, u]*G[1 - u, v]*Z[4] - 24*as^3*G[1, u]*G[-u, v]*Z[4] + 
 144*as^3*G[0, 1, u]*Z[4] + 108*as^3*G[0, 1, v]*Z[4] + 
 60*as^3*G[0, 1 - u, v]*Z[4] - 204*as^3*G[1, 0, u]*Z[4] + 
 228*as^3*G[1, 1, u]*Z[4] + 60*as^3*G[1, 1, v]*Z[4] - 
 264*as^3*G[1, 1 - u, v]*Z[4] - 204*as^3*G[1 - u, 0, v]*Z[4] + 
 432*as^3*G[1 - u, 1 - u, v]*Z[4] - 24*as^3*G[-u, 1 - u, v]*Z[4] - 
 1410*as^3*Z[6] - 48*as^3*G[1, v]*G[0, 0, u]*Zeta[3] + 
 48*as^3*G[1 - u, v]*G[0, 0, u]*Zeta[3] + 144*as^3*G[1, v]*G[0, 1, u]*
  Zeta[3] - 96*as^3*G[1 - u, v]*G[0, 1, u]*Zeta[3] - 
 48*as^3*G[0, u]*G[0, 1, v]*Zeta[3] + 48*as^3*G[1, u]*G[0, 1, v]*Zeta[3] + 
 48*as^3*G[0, u]*G[0, 1 - u, v]*Zeta[3] + 48*as^3*G[1, u]*G[0, -u, v]*
  Zeta[3] + 48*as^3*G[1, v]*G[1, 0, u]*Zeta[3] - 
 144*as^3*G[1, v]*G[1, 1, u]*Zeta[3] - 96*as^3*G[1 - u, v]*G[1, 1, u]*
  Zeta[3] + 144*as^3*G[-u, v]*G[1, 1, u]*Zeta[3] + 
 48*as^3*G[0, u]*G[1, 1, v]*Zeta[3] - 48*as^3*G[1, u]*G[1, 1, v]*Zeta[3] - 
 96*as^3*G[1, u]*G[1, 1 - u, v]*Zeta[3] - 48*as^3*G[1, u]*G[1 - u, 0, v]*
  Zeta[3] - 48*as^3*G[0, u]*G[1 - u, 1, v]*Zeta[3] + 
 96*as^3*G[1, u]*G[1 - u, 1, v]*Zeta[3] - 144*as^3*G[1, u]*G[1 - u, 1 - u, v]*
  Zeta[3] + 144*as^3*G[1, u]*G[-u, 1 - u, v]*Zeta[3] - 
 96*as^3*G[1, u]*G[-u, -u, v]*Zeta[3] - 144*as^3*G[0, 0, 1, u]*Zeta[3] - 
 144*as^3*G[0, 0, 1, v]*Zeta[3] - 48*as^3*G[0, 0, 1 - u, v]*Zeta[3] - 
 144*as^3*G[0, 1, 0, u]*Zeta[3] - 144*as^3*G[0, 1, 0, v]*Zeta[3] + 
 288*as^3*G[0, 1, 1, u]*Zeta[3] + 48*as^3*G[0, 1, 1 - u, v]*Zeta[3] + 
 96*as^3*G[0, 1 - u, 1 - u, v]*Zeta[3] + 48*as^3*G[0, -u, 1 - u, v]*Zeta[3] + 
 48*as^3*G[1, 0, 0, u]*Zeta[3] + 144*as^3*G[1, 0, 1, v]*Zeta[3] - 
 48*as^3*G[1, 0, 1 - u, v]*Zeta[3] + 96*as^3*G[1, 1, 0, u]*Zeta[3] + 
 144*as^3*G[1, 1, 0, v]*Zeta[3] - 144*as^3*G[1, 1, 1, u]*Zeta[3] - 
 48*as^3*G[1, 1, 1 - u, v]*Zeta[3] - 48*as^3*G[1, 1 - u, 0, v]*Zeta[3] + 
 48*as^3*G[1, 1 - u, 1, v]*Zeta[3] - 48*as^3*G[1, 1 - u, 1 - u, v]*Zeta[3] + 
 48*as^3*G[1 - u, 0, 0, v]*Zeta[3] - 48*as^3*G[1 - u, 0, 1, v]*Zeta[3] - 
 48*as^3*G[1 - u, 0, 1 - u, v]*Zeta[3] - 48*as^3*G[1 - u, 1, 1, v]*Zeta[3] + 
 96*as^3*G[1 - u, 1, 1 - u, v]*Zeta[3] + 48*as^3*G[1 - u, 1 - u, 1, v]*
  Zeta[3] - 192*as^3*G[1 - u, 1 - u, 1 - u, v]*Zeta[3] + 
 48*as^3*G[-u, 0, 1, v]*Zeta[3] + 48*as^3*G[-u, 0, 1 - u, v]*Zeta[3] + 
 48*as^3*G[-u, 1 - u, 1, v]*Zeta[3] + 96*as^3*G[-u, 1 - u, 1 - u, v]*
  Zeta[3] - 96*as^3*G[-u, -u, 1 - u, v]*Zeta[3] - (48*as^3*Z[2]*Zeta[3])/ep + 
 144*as^3*G[0, u]*Z[2]*Zeta[3] + 144*as^3*G[0, v]*Z[2]*Zeta[3] - 
 96*as^3*G[1, u]*Z[2]*Zeta[3] - 48*as^3*G[1, v]*Z[2]*Zeta[3] - 
 48*as^3*G[1 - u, v]*Z[2]*Zeta[3] + 144*as^3*Log[Q2]*Z[2]*Zeta[3] - 
 288*as^3*Zeta[3]^2 - (24*as^3*Zeta[5])/ep + 72*as^3*G[0, u]*Zeta[5] + 
 72*as^3*G[0, v]*Zeta[5] + 264*as^3*G[1, u]*Zeta[5] - 
 336*as^3*G[1, v]*Zeta[5] + 600*as^3*G[1 - u, v]*Zeta[5] + 
 72*as^3*Log[Q2]*Zeta[5]


==> anc/FF2_SLC_Finite.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
48*as^3*G[0, 0, 1, u]*G[0, 0, 1, v] - 96*as^3*G[0, 0, 1, u]*
  G[0, 0, 1 - u, v] - 48*as^3*G[0, 0, 1, u]*G[0, 0, -u, v] - 
 48*as^3*G[0, 0, 1, v]*G[0, 1, 0, u] - 96*as^3*G[0, 0, 1 - u, v]*
  G[0, 1, 0, u] + 48*as^3*G[0, 0, 1, u]*G[0, 1, 0, v] - 
 48*as^3*G[0, 1, 0, u]*G[0, 1, 0, v] + 48*as^3*G[0, 0, 1 - u, v]*
  G[0, 1, 1, u] + 48*as^3*G[0, 0, -u, v]*G[0, 1, 1, u] - 
 48*as^3*G[0, 1, 1, u]*G[0, 1, 1 - u, v] - 48*as^3*G[0, 0, 1, u]*
  G[0, 1 - u, 0, v] + 48*as^3*G[0, 1, 0, u]*G[0, 1 - u, 0, v] - 
 48*as^3*G[0, 1, 1, u]*G[0, 1 - u, 0, v] + 96*as^3*G[0, 0, 1, u]*
  G[0, 1 - u, 1 - u, v] - 48*as^3*G[0, 1, 0, u]*G[0, 1 - u, 1 - u, v] + 
 48*as^3*G[0, 1, 1, u]*G[0, 1 - u, 1 - u, v] + 
 96*as^3*G[0, 0, 1, u]*G[0, 1 - u, -u, v] - 48*as^3*G[0, 1, 0, u]*
  G[0, 1 - u, -u, v] + 48*as^3*G[0, 1, 1, u]*G[0, 1 - u, -u, v] - 
 48*as^3*G[0, 1, 0, u]*G[0, -u, 0, v] - 48*as^3*G[0, 1, 1, u]*
  G[0, -u, 1 - u, v] - 48*as^3*G[0, 0, 1, u]*G[0, -u, -u, v] - 
 48*as^3*G[0, 0, 1 - u, v]*G[1, 0, 0, u] - 48*as^3*G[0, 0, -u, v]*
  G[1, 0, 0, u] + 48*as^3*G[0, 1, 1 - u, v]*G[1, 0, 0, u] - 
 48*as^3*G[0, 1 - u, 1 - u, v]*G[1, 0, 0, u] - 
 48*as^3*G[0, 1 - u, -u, v]*G[1, 0, 0, u] + 48*as^3*G[0, -u, 0, v]*
  G[1, 0, 0, u] - 96*as^3*G[0, -u, 1 - u, v]*G[1, 0, 0, u] + 
 48*as^3*G[0, -u, -u, v]*G[1, 0, 0, u] - 48*as^3*G[0, 0, 1, v]*
  G[1, 0, 1, u] + 96*as^3*G[0, 0, -u, v]*G[1, 0, 1, u] - 
 48*as^3*G[0, 1, 0, v]*G[1, 0, 1, u] + 48*as^3*G[0, 1 - u, 0, v]*
  G[1, 0, 1, u] - 48*as^3*G[0, 1 - u, 1 - u, v]*G[1, 0, 1, u] - 
 48*as^3*G[0, -u, 0, v]*G[1, 0, 1, u] + 48*as^3*G[0, -u, 1 - u, v]*
  G[1, 0, 1, u] - 48*as^3*G[0, 0, 1, u]*G[1, 0, 1, v] + 
 48*as^3*G[0, 1, 0, u]*G[1, 0, 1, v] + 48*as^3*G[1, 0, 1, u]*G[1, 0, 1, v] + 
 96*as^3*G[0, 0, 1, u]*G[1, 0, 1 - u, v] + 48*as^3*G[0, 1, 0, u]*
  G[1, 0, 1 - u, v] - 48*as^3*G[0, 1, 1, u]*G[1, 0, 1 - u, v] + 
 96*as^3*G[1, 0, 0, u]*G[1, 0, 1 - u, v] - 48*as^3*G[1, 0, 1, u]*
  G[1, 0, 1 - u, v] - 96*as^3*G[0, 0, 1, u]*G[1, 0, -u, v] + 
 48*as^3*G[0, 1, 0, u]*G[1, 0, -u, v] - 96*as^3*G[0, 1, 1, u]*
  G[1, 0, -u, v] + 48*as^3*G[1, 0, 0, u]*G[1, 0, -u, v] - 
 48*as^3*G[1, 0, 1, u]*G[1, 0, -u, v] + 48*as^3*G[0, 0, 1, v]*G[1, 1, 0, u] + 
 48*as^3*G[0, 0, 1 - u, v]*G[1, 1, 0, u] + 96*as^3*G[0, 0, -u, v]*
  G[1, 1, 0, u] + 48*as^3*G[0, 1, 0, v]*G[1, 1, 0, u] - 
 96*as^3*G[0, 1 - u, 1 - u, v]*G[1, 1, 0, u] + 
 48*as^3*G[0, 1 - u, -u, v]*G[1, 1, 0, u] + 48*as^3*G[0, -u, 0, v]*
  G[1, 1, 0, u] - 48*as^3*G[0, -u, 1 - u, v]*G[1, 1, 0, u] + 
 48*as^3*G[0, -u, -u, v]*G[1, 1, 0, u] - 48*as^3*G[1, 0, 1, v]*
  G[1, 1, 0, u] + 96*as^3*G[1, 0, 1 - u, v]*G[1, 1, 0, u] - 
 96*as^3*G[1, 0, -u, v]*G[1, 1, 0, u] - 48*as^3*G[0, 0, 1, u]*G[1, 1, 0, v] + 
 48*as^3*G[0, 1, 0, u]*G[1, 1, 0, v] + 48*as^3*G[1, 0, 1, u]*G[1, 1, 0, v] - 
 48*as^3*G[1, 1, 0, u]*G[1, 1, 0, v] + 48*as^3*G[0, 0, 1, u]*
  G[1, 1, 1 - u, v] + 96*as^3*G[0, 1, 1, u]*G[1, 1, 1 - u, v] - 
 96*as^3*G[1, 0, 0, u]*G[1, 1, 1 - u, v] - 48*as^3*G[1, 1, 0, u]*
  G[1, 1, 1 - u, v] + 48*as^3*G[0, 0, 1, u]*G[1, 1 - u, 0, v] - 
 48*as^3*G[1, 0, 1, u]*G[1, 1 - u, 0, v] - 48*as^3*G[0, 0, 1, u]*
  G[1, 1 - u, 1, v] - 48*as^3*G[0, 1, 0, u]*G[1, 1 - u, 1, v] + 
 48*as^3*G[1, 0, 1, u]*G[1, 1 - u, 1, v] + 48*as^3*G[1, 1, 0, u]*
  G[1, 1 - u, 1, v] - 48*as^3*G[0, 1, 1, u]*G[1, 1 - u, 1 - u, v] + 
 48*as^3*G[1, 0, 0, u]*G[1, 1 - u, 1 - u, v] - 
 48*as^3*G[1, 0, 1, u]*G[1, 1 - u, 1 - u, v] - 
 96*as^3*G[0, 0, 1, u]*G[1, 1 - u, -u, v] + 48*as^3*G[0, 1, 0, u]*
  G[1, 1 - u, -u, v] - 48*as^3*G[0, 1, 1, u]*G[1, 1 - u, -u, v] + 
 48*as^3*G[1, 0, 0, u]*G[1, 1 - u, -u, v] - 48*as^3*G[1, 1, 0, u]*
  G[1, 1 - u, -u, v] + 48*as^3*G[0, 1, 0, u]*G[1, -u, 0, v] - 
 48*as^3*G[1, 1, 0, u]*G[1, -u, 0, v] + 48*as^3*G[0, 1, 0, u]*
  G[1, -u, 1 - u, v] + 48*as^3*G[0, 1, 1, u]*G[1, -u, 1 - u, v] + 
 48*as^3*G[1, 0, 1, u]*G[1, -u, 1 - u, v] - 48*as^3*G[0, 0, 1, u]*
  G[1 - u, 0, 0, v] - 48*as^3*G[0, 1, 0, u]*G[1 - u, 0, 0, v] - 
 96*as^3*G[0, 1, 1, u]*G[1 - u, 0, 0, v] - 96*as^3*G[1, 0, 0, u]*
  G[1 - u, 0, 0, v] + 48*as^3*G[0, 0, 1, u]*G[1 - u, 0, 1 - u, v] + 
 96*as^3*G[0, 1, 0, u]*G[1 - u, 0, 1 - u, v] + 
 96*as^3*G[1, 0, 0, u]*G[1 - u, 0, 1 - u, v] + 
 96*as^3*G[0, 0, 1, u]*G[1 - u, 0, -u, v] + 48*as^3*G[0, 1, 0, u]*
  G[1 - u, 0, -u, v] + 96*as^3*G[0, 1, 1, u]*G[1 - u, 0, -u, v] + 
 96*as^3*G[1, 0, 1, u]*G[1 - u, 0, -u, v] + 96*as^3*G[1, 1, 0, u]*
  G[1 - u, 0, -u, v] + 48*as^3*G[0, 0, 1, u]*G[1 - u, 1, 0, v] - 
 48*as^3*G[0, 1, 0, u]*G[1 - u, 1, 0, v] + 48*as^3*G[0, 1, 1, u]*
  G[1 - u, 1, 0, v] - 48*as^3*G[1, 0, 0, u]*G[1 - u, 1, 0, v] + 
 48*as^3*G[0, 0, 1, u]*G[1 - u, 1, 1, v] + 48*as^3*G[0, 1, 0, u]*
  G[1 - u, 1, 1, v] - 48*as^3*G[1, 0, 1, u]*G[1 - u, 1, 1, v] - 
 48*as^3*G[1, 1, 0, u]*G[1 - u, 1, 1, v] - 48*as^3*G[0, 1, 0, u]*
  G[1 - u, 1, 1 - u, v] + 96*as^3*G[1, 0, 0, u]*G[1 - u, 1, 1 - u, v] + 
 96*as^3*G[1, 1, 0, u]*G[1 - u, 1, 1 - u, v] + 
 192*as^3*G[0, 0, 1, u]*G[1 - u, 1 - u, 0, v] + 
 192*as^3*G[0, 1, 0, u]*G[1 - u, 1 - u, 0, v] + 
 48*as^3*G[0, 1, 1, u]*G[1 - u, 1 - u, 0, v] + 
 144*as^3*G[1, 0, 0, u]*G[1 - u, 1 - u, 0, v] + 
 48*as^3*G[1, 0, 1, u]*G[1 - u, 1 - u, 0, v] - 
 48*as^3*G[1, 0, 0, u]*G[1 - u, 1 - u, 1 - u, v] - 
 48*as^3*G[1, 0, 1, u]*G[1 - u, 1 - u, 1 - u, v] + 
 48*as^3*G[1, 1, 0, u]*G[1 - u, 1 - u, 1 - u, v] - 
 144*as^3*G[0, 0, 1, u]*G[1 - u, 1 - u, -u, v] - 
 192*as^3*G[0, 1, 0, u]*G[1 - u, 1 - u, -u, v] - 
 144*as^3*G[1, 0, 0, u]*G[1 - u, 1 - u, -u, v] - 
 48*as^3*G[1, 1, 0, u]*G[1 - u, 1 - u, -u, v] - 
 48*as^3*G[0, 1, 0, u]*G[1 - u, -u, 0, v] + 144*as^3*G[0, 1, 1, u]*
  G[1 - u, -u, 0, v] + 48*as^3*G[1, 0, 0, u]*G[1 - u, -u, 0, v] + 
 96*as^3*G[1, 0, 1, u]*G[1 - u, -u, 0, v] + 144*as^3*G[1, 1, 0, u]*
  G[1 - u, -u, 0, v] - 144*as^3*G[0, 0, 1, u]*G[1 - u, -u, 1 - u, v] - 
 192*as^3*G[0, 1, 0, u]*G[1 - u, -u, 1 - u, v] - 
 192*as^3*G[1, 0, 0, u]*G[1 - u, -u, 1 - u, v] + 
 48*as^3*G[1, 0, 1, u]*G[1 - u, -u, 1 - u, v] + 
 96*as^3*G[0, 1, 1, u]*G[-u, 0, 0, v] + 96*as^3*G[1, 0, 0, u]*
  G[-u, 0, 0, v] + 48*as^3*G[1, 0, 1, u]*G[-u, 0, 0, v] + 
 48*as^3*G[1, 1, 0, u]*G[-u, 0, 0, v] - 144*as^3*G[0, 0, 1, u]*
  G[-u, 0, 1 - u, v] - 96*as^3*G[0, 1, 0, u]*G[-u, 0, 1 - u, v] - 
 48*as^3*G[0, 1, 1, u]*G[-u, 0, 1 - u, v] - 96*as^3*G[1, 0, 0, u]*
  G[-u, 0, 1 - u, v] - 48*as^3*G[1, 1, 0, u]*G[-u, 0, 1 - u, v] + 
 48*as^3*G[0, 0, 1, u]*G[-u, 0, -u, v] - 96*as^3*G[0, 1, 1, u]*
  G[-u, 0, -u, v] - 48*as^3*G[1, 0, 0, u]*G[-u, 0, -u, v] - 
 96*as^3*G[1, 0, 1, u]*G[-u, 0, -u, v] - 144*as^3*G[1, 1, 0, u]*
  G[-u, 0, -u, v] + 48*as^3*G[0, 1, 0, u]*G[-u, 1, 0, v] - 
 48*as^3*G[1, 1, 0, u]*G[-u, 1, 0, v] + 48*as^3*G[0, 1, 0, u]*
  G[-u, 1, 1 - u, v] + 48*as^3*G[0, 1, 1, u]*G[-u, 1, 1 - u, v] + 
 48*as^3*G[1, 0, 1, u]*G[-u, 1, 1 - u, v] - 192*as^3*G[0, 0, 1, u]*
  G[-u, 1 - u, 0, v] - 192*as^3*G[0, 1, 0, u]*G[-u, 1 - u, 0, v] - 
 48*as^3*G[0, 1, 1, u]*G[-u, 1 - u, 0, v] - 96*as^3*G[1, 0, 0, u]*
  G[-u, 1 - u, 0, v] - 96*as^3*G[1, 0, 1, u]*G[-u, 1 - u, 0, v] - 
 48*as^3*G[1, 1, 0, u]*G[-u, 1 - u, 0, v] + 48*as^3*G[1, 0, 1, u]*
  G[-u, 1 - u, 1 - u, v] + 144*as^3*G[0, 0, 1, u]*G[-u, 1 - u, -u, v] + 
 192*as^3*G[0, 1, 0, u]*G[-u, 1 - u, -u, v] + 
 144*as^3*G[1, 0, 0, u]*G[-u, 1 - u, -u, v] + 
 48*as^3*G[1, 1, 0, u]*G[-u, 1 - u, -u, v] + 
 96*as^3*G[0, 1, 0, u]*G[-u, -u, 0, v] - 144*as^3*G[0, 1, 1, u]*
  G[-u, -u, 0, v] - 96*as^3*G[1, 0, 0, u]*G[-u, -u, 0, v] - 
 96*as^3*G[1, 1, 0, u]*G[-u, -u, 0, v] + 144*as^3*G[0, 0, 1, u]*
  G[-u, -u, 1 - u, v] + 192*as^3*G[0, 1, 0, u]*G[-u, -u, 1 - u, v] + 
 240*as^3*G[1, 0, 0, u]*G[-u, -u, 1 - u, v] - 
 144*as^3*G[1, 0, 1, u]*G[-u, -u, 1 - u, v] - 
 48*as^3*G[1, 1, 0, u]*G[-u, -u, 1 - u, v] + 
 48*as^3*G[0, 1 - u, v]*G[0, 0, 0, 1, u] - 
 48*as^3*G[1, 1, v]*G[0, 0, 0, 1, u] - 48*as^3*G[1, 1 - u, v]*
  G[0, 0, 0, 1, u] + 48*as^3*G[1 - u, 0, v]*G[0, 0, 0, 1, u] - 
 48*as^3*G[1 - u, 1, v]*G[0, 0, 0, 1, u] - 240*as^3*G[1 - u, 1 - u, v]*
  G[0, 0, 0, 1, u] + 240*as^3*G[-u, 1 - u, v]*G[0, 0, 0, 1, u] + 
 48*as^3*G[0, 0, u]*G[0, 0, 0, 1 - u, v] + 
 48*as^3*G[0, 1, u]*G[0, 0, 0, 1 - u, v] - 
 48*as^3*G[1, 0, u]*G[0, 0, 0, 1 - u, v] + 
 48*as^3*G[0, 1, u]*G[0, 0, 0, -u, v] - 48*as^3*G[1, 0, u]*
  G[0, 0, 0, -u, v] - 48*as^3*G[1, 1, u]*G[0, 0, 0, -u, v] - 
 48*as^3*G[0, 1 - u, v]*G[0, 0, 1, 0, u] + 
 48*as^3*G[0, -u, v]*G[0, 0, 1, 0, u] + 96*as^3*G[1, 1 - u, v]*
  G[0, 0, 1, 0, u] - 48*as^3*G[1, -u, v]*G[0, 0, 1, 0, u] + 
 96*as^3*G[1 - u, 0, v]*G[0, 0, 1, 0, u] - 288*as^3*G[1 - u, 1 - u, v]*
  G[0, 0, 1, 0, u] + 48*as^3*G[1 - u, -u, v]*G[0, 0, 1, 0, u] - 
 48*as^3*G[-u, 1, v]*G[0, 0, 1, 0, u] + 240*as^3*G[-u, 1 - u, v]*
  G[0, 0, 1, 0, u] - 96*as^3*G[-u, -u, v]*G[0, 0, 1, 0, u] - 
 144*as^3*G[0, 0, u]*G[0, 0, 1, 0, v] + 144*as^3*G[0, 1, u]*
  G[0, 0, 1, 0, v] + 144*as^3*G[1, 0, u]*G[0, 0, 1, 0, v] - 
 144*as^3*G[1, 1, u]*G[0, 0, 1, 0, v] + 48*as^3*G[0, 1, v]*G[0, 0, 1, 1, u] + 
 96*as^3*G[0, 1 - u, v]*G[0, 0, 1, 1, u] + 
 48*as^3*G[0, -u, v]*G[0, 0, 1, 1, u] - 96*as^3*G[1, 1, v]*G[0, 0, 1, 1, u] - 
 48*as^3*G[1, -u, v]*G[0, 0, 1, 1, u] + 144*as^3*G[1 - u, 0, v]*
  G[0, 0, 1, 1, u] - 144*as^3*G[1 - u, -u, v]*G[0, 0, 1, 1, u] - 
 192*as^3*G[-u, 0, v]*G[0, 0, 1, 1, u] - 48*as^3*G[-u, 1, v]*
  G[0, 0, 1, 1, u] + 144*as^3*G[-u, -u, v]*G[0, 0, 1, 1, u] - 
 48*as^3*G[0, 1, u]*G[0, 0, 1, 1 - u, v] + 
 48*as^3*G[1, 0, u]*G[0, 0, 1, 1 - u, v] + 
 96*as^3*G[0, 0, u]*G[0, 0, 1 - u, 0, v] - 
 48*as^3*G[1, 0, u]*G[0, 0, 1 - u, 0, v] - 
 96*as^3*G[0, 0, u]*G[0, 0, 1 - u, 1 - u, v] + 
 48*as^3*G[1, 0, u]*G[0, 0, 1 - u, 1 - u, v] + 
 48*as^3*G[0, 1, u]*G[0, 0, 1 - u, -u, v] + 
 48*as^3*G[1, 1, u]*G[0, 0, 1 - u, -u, v] + 
 48*as^3*G[0, 1, u]*G[0, 0, -u, 0, v] - 96*as^3*G[1, 1, u]*
  G[0, 0, -u, 0, v] - 48*as^3*G[0, 0, u]*G[0, 0, -u, 1 - u, v] + 
 96*as^3*G[0, 1, u]*G[0, 0, -u, 1 - u, v] + 
 96*as^3*G[1, 0, u]*G[0, 0, -u, 1 - u, v] - 
 48*as^3*G[0, 1, u]*G[0, 0, -u, -u, v] + 48*as^3*G[1, 0, u]*
  G[0, 0, -u, -u, v] - 48*as^3*G[1, 1, u]*G[0, 0, -u, -u, v] - 
 48*as^3*G[0, 1, v]*G[0, 1, 0, 0, u] + 48*as^3*G[0, 1 - u, v]*
  G[0, 1, 0, 0, u] - 48*as^3*G[0, -u, v]*G[0, 1, 0, 0, u] + 
 96*as^3*G[1, 1, v]*G[0, 1, 0, 0, u] + 96*as^3*G[1 - u, 0, v]*
  G[0, 1, 0, 0, u] - 96*as^3*G[1 - u, 1, v]*G[0, 1, 0, 0, u] - 
 96*as^3*G[1 - u, 1 - u, v]*G[0, 1, 0, 0, u] - 
 48*as^3*G[1 - u, -u, v]*G[0, 1, 0, 0, u] - 
 96*as^3*G[-u, 0, v]*G[0, 1, 0, 0, u] + 96*as^3*G[-u, 1 - u, v]*
  G[0, 1, 0, 0, u] + 96*as^3*G[-u, -u, v]*G[0, 1, 0, 0, u] - 
 144*as^3*G[0, 0, u]*G[0, 1, 0, 0, v] + 144*as^3*G[0, 1, u]*
  G[0, 1, 0, 0, v] + 144*as^3*G[1, 0, u]*G[0, 1, 0, 0, v] - 
 144*as^3*G[1, 1, u]*G[0, 1, 0, 0, v] + 96*as^3*G[0, -u, v]*
  G[0, 1, 0, 1, u] - 48*as^3*G[1, -u, v]*G[0, 1, 0, 1, u] + 
 192*as^3*G[1 - u, 0, v]*G[0, 1, 0, 1, u] + 48*as^3*G[1 - u, 1, v]*
  G[0, 1, 0, 1, u] - 48*as^3*G[1 - u, 1 - u, v]*G[0, 1, 0, 1, u] - 
 96*as^3*G[1 - u, -u, v]*G[0, 1, 0, 1, u] - 
 144*as^3*G[-u, 0, v]*G[0, 1, 0, 1, u] - 48*as^3*G[-u, 1, v]*
  G[0, 1, 0, 1, u] + 96*as^3*G[-u, 1 - u, v]*G[0, 1, 0, 1, u] + 
 48*as^3*G[0, 0, u]*G[0, 1, 0, 1 - u, v] + 
 96*as^3*G[1, 0, u]*G[0, 1, 0, 1 - u, v] - 
 48*as^3*G[0, 1, u]*G[0, 1, 0, -u, v] - 48*as^3*G[1, 0, u]*
  G[0, 1, 0, -u, v] - 48*as^3*G[1, 1, u]*G[0, 1, 0, -u, v] + 
 48*as^3*G[1, 1, v]*G[0, 1, 1, 0, u] - 96*as^3*G[1, 1 - u, v]*
  G[0, 1, 1, 0, u] + 192*as^3*G[1 - u, 0, v]*G[0, 1, 1, 0, u] - 
 48*as^3*G[1 - u, 1, v]*G[0, 1, 1, 0, u] - 48*as^3*G[1 - u, 1 - u, v]*
  G[0, 1, 1, 0, u] - 144*as^3*G[1 - u, -u, v]*G[0, 1, 1, 0, u] - 
 144*as^3*G[-u, 0, v]*G[0, 1, 1, 0, u] + 144*as^3*G[-u, 1 - u, v]*
  G[0, 1, 1, 0, u] + 96*as^3*G[-u, -u, v]*G[0, 1, 1, 0, u] - 
 48*as^3*G[0, 1, u]*G[0, 1, 1 - u, 0, v] + 
 48*as^3*G[1, 0, u]*G[0, 1, 1 - u, 0, v] - 
 48*as^3*G[0, 1, u]*G[0, 1, 1 - u, 1 - u, v] - 
 48*as^3*G[1, 0, u]*G[0, 1, 1 - u, 1 - u, v] - 
 48*as^3*G[0, 1, u]*G[0, 1, 1 - u, -u, v] - 
 48*as^3*G[1, 0, u]*G[0, 1, 1 - u, -u, v] - 
 48*as^3*G[1, 1, u]*G[0, 1, 1 - u, -u, v] + 
 48*as^3*G[0, 0, u]*G[0, 1 - u, 0, 0, v] - 
 48*as^3*G[0, 1, u]*G[0, 1 - u, 0, 0, v] - 
 48*as^3*G[0, 0, u]*G[0, 1 - u, 0, 1 - u, v] - 
 48*as^3*G[0, 1, u]*G[0, 1 - u, 0, 1 - u, v] + 
 96*as^3*G[1, 0, u]*G[0, 1 - u, 0, -u, v] - 
 48*as^3*G[1, 1, u]*G[0, 1 - u, 0, -u, v] - 
 48*as^3*G[0, 0, u]*G[0, 1 - u, 1 - u, 0, v] + 
 48*as^3*G[0, 1, u]*G[0, 1 - u, 1 - u, 0, v] + 
 96*as^3*G[1, 0, u]*G[0, 1 - u, 1 - u, 0, v] + 
 96*as^3*G[0, 1, u]*G[0, 1 - u, 1 - u, 1 - u, v] + 
 48*as^3*G[1, 0, u]*G[0, 1 - u, 1 - u, 1 - u, v] + 
 48*as^3*G[0, 1, u]*G[0, 1 - u, 1 - u, -u, v] + 
 48*as^3*G[1, 1, u]*G[0, 1 - u, 1 - u, -u, v] + 
 48*as^3*G[1, 0, u]*G[0, 1 - u, -u, 0, v] - 
 48*as^3*G[1, 1, u]*G[0, 1 - u, -u, 0, v] - 
 48*as^3*G[0, 0, u]*G[0, 1 - u, -u, 1 - u, v] + 
 48*as^3*G[1, 0, u]*G[0, 1 - u, -u, 1 - u, v] + 
 144*as^3*G[0, 1, u]*G[0, 1 - u, -u, -u, v] + 
 48*as^3*G[1, 0, u]*G[0, -u, 0, 0, v] - 48*as^3*G[1, 1, u]*
  G[0, -u, 0, 0, v] - 48*as^3*G[0, 0, u]*G[0, -u, 0, 1 - u, v] + 
 48*as^3*G[0, 1, u]*G[0, -u, 0, 1 - u, v] - 
 48*as^3*G[0, 1, u]*G[0, -u, 0, -u, v] - 48*as^3*G[1, 0, u]*
  G[0, -u, 0, -u, v] - 48*as^3*G[1, 1, u]*G[0, -u, 0, -u, v] + 
 48*as^3*G[0, 0, u]*G[0, -u, 1 - u, 0, v] - 
 48*as^3*G[0, 1, u]*G[0, -u, 1 - u, 0, v] + 
 48*as^3*G[1, 0, u]*G[0, -u, 1 - u, 0, v] - 
 48*as^3*G[0, 1, u]*G[0, -u, 1 - u, 1 - u, v] - 
 48*as^3*G[1, 1, u]*G[0, -u, 1 - u, -u, v] + 
 48*as^3*G[0, 1, u]*G[0, -u, -u, 0, v] + 48*as^3*G[0, 0, u]*
  G[0, -u, -u, 1 - u, v] + 48*as^3*G[1, 0, u]*G[0, -u, -u, 1 - u, v] - 
 96*as^3*G[0, 1, u]*G[0, -u, -u, -u, v] - 96*as^3*G[1, 0, u]*
  G[0, -u, -u, -u, v] + 48*as^3*G[1, 1, v]*G[1, 0, 0, 1, u] + 
 48*as^3*G[1, 1 - u, v]*G[1, 0, 0, 1, u] + 144*as^3*G[1 - u, 0, v]*
  G[1, 0, 0, 1, u] - 96*as^3*G[1 - u, 1 - u, v]*G[1, 0, 0, 1, u] - 
 144*as^3*G[1 - u, -u, v]*G[1, 0, 0, 1, u] - 
 192*as^3*G[-u, 0, v]*G[1, 0, 0, 1, u] + 96*as^3*G[-u, 1 - u, v]*
  G[1, 0, 0, 1, u] + 144*as^3*G[-u, -u, v]*G[1, 0, 0, 1, u] + 
 48*as^3*G[1, 0, u]*G[1, 0, 0, 1 - u, v] - 
 48*as^3*G[0, 1, u]*G[1, 0, 0, -u, v] - 96*as^3*G[0, 1 - u, v]*
  G[1, 0, 1, 0, u] + 48*as^3*G[1, -u, v]*G[1, 0, 1, 0, u] + 
 144*as^3*G[1 - u, 0, v]*G[1, 0, 1, 0, u] - 48*as^3*G[1 - u, 1, v]*
  G[1, 0, 1, 0, u] - 96*as^3*G[1 - u, 1 - u, v]*G[1, 0, 1, 0, u] - 
 192*as^3*G[1 - u, -u, v]*G[1, 0, 1, 0, u] - 
 192*as^3*G[-u, 0, v]*G[1, 0, 1, 0, u] + 48*as^3*G[-u, 1, v]*
  G[1, 0, 1, 0, u] + 144*as^3*G[-u, 1 - u, v]*G[1, 0, 1, 0, u] + 
 192*as^3*G[-u, -u, v]*G[1, 0, 1, 0, u] + 144*as^3*G[0, 0, u]*
  G[1, 0, 1, 0, v] - 144*as^3*G[0, 1, u]*G[1, 0, 1, 0, v] - 
 144*as^3*G[1, 0, u]*G[1, 0, 1, 0, v] + 144*as^3*G[1, 1, u]*
  G[1, 0, 1, 0, v] - 48*as^3*G[0, 1, v]*G[1, 0, 1, 1, u] + 
 48*as^3*G[0, 1 - u, v]*G[1, 0, 1, 1, u] - 
 48*as^3*G[0, -u, v]*G[1, 0, 1, 1, u] + 96*as^3*G[1, 1, v]*G[1, 0, 1, 1, u] - 
 96*as^3*G[1, 1 - u, v]*G[1, 0, 1, 1, u] + 
 48*as^3*G[1, -u, v]*G[1, 0, 1, 1, u] + 96*as^3*G[1 - u, 0, v]*
  G[1, 0, 1, 1, u] - 48*as^3*G[1 - u, 1 - u, v]*G[1, 0, 1, 1, u] - 
 96*as^3*G[-u, 0, v]*G[1, 0, 1, 1, u] + 48*as^3*G[-u, 1, v]*
  G[1, 0, 1, 1, u] + 48*as^3*G[-u, 1 - u, v]*G[1, 0, 1, 1, u] + 
 48*as^3*G[0, 1, u]*G[1, 0, 1, 1 - u, v] - 
 48*as^3*G[1, 0, u]*G[1, 0, 1, 1 - u, v] - 
 96*as^3*G[0, 0, u]*G[1, 0, 1 - u, 0, v] + 
 48*as^3*G[0, 1, u]*G[1, 0, 1 - u, 0, v] + 
 96*as^3*G[0, 0, u]*G[1, 0, 1 - u, 1 - u, v] - 
 48*as^3*G[0, 1, u]*G[1, 0, 1 - u, 1 - u, v] - 
 48*as^3*G[0, 1, u]*G[1, 0, 1 - u, -u, v] - 
 48*as^3*G[1, 0, u]*G[1, 0, 1 - u, -u, v] - 
 48*as^3*G[1, 1, u]*G[1, 0, 1 - u, -u, v] - 
 48*as^3*G[1, 0, u]*G[1, 0, -u, 0, v] + 96*as^3*G[1, 1, u]*
  G[1, 0, -u, 0, v] + 48*as^3*G[0, 0, u]*G[1, 0, -u, 1 - u, v] - 
 48*as^3*G[0, 1, u]*G[1, 0, -u, 1 - u, v] - 
 96*as^3*G[1, 0, u]*G[1, 0, -u, 1 - u, v] - 
 144*as^3*G[0, 1, u]*G[1, 0, -u, -u, v] + 48*as^3*G[0, 1, v]*
  G[1, 1, 0, 0, u] - 48*as^3*G[0, 1 - u, v]*G[1, 1, 0, 0, u] - 
 96*as^3*G[0, -u, v]*G[1, 1, 0, 0, u] - 96*as^3*G[1, 1, v]*G[1, 1, 0, 0, u] + 
 96*as^3*G[1, 1 - u, v]*G[1, 1, 0, 0, u] + 192*as^3*G[1 - u, 0, v]*
  G[1, 1, 0, 0, u] + 96*as^3*G[1 - u, 1, v]*G[1, 1, 0, 0, u] - 
 192*as^3*G[1 - u, 1 - u, v]*G[1, 1, 0, 0, u] - 
 192*as^3*G[1 - u, -u, v]*G[1, 1, 0, 0, u] - 
 144*as^3*G[-u, 0, v]*G[1, 1, 0, 0, u] + 96*as^3*G[-u, 1 - u, v]*
  G[1, 1, 0, 0, u] + 240*as^3*G[-u, -u, v]*G[1, 1, 0, 0, u] + 
 144*as^3*G[0, 0, u]*G[1, 1, 0, 0, v] - 144*as^3*G[0, 1, u]*
  G[1, 1, 0, 0, v] - 144*as^3*G[1, 0, u]*G[1, 1, 0, 0, v] + 
 144*as^3*G[1, 1, u]*G[1, 1, 0, 0, v] - 48*as^3*G[0, 1 - u, v]*
  G[1, 1, 0, 1, u] + 48*as^3*G[0, -u, v]*G[1, 1, 0, 1, u] - 
 96*as^3*G[1, 1 - u, v]*G[1, 1, 0, 1, u] + 
 48*as^3*G[1, -u, v]*G[1, 1, 0, 1, u] - 48*as^3*G[1 - u, 1 - u, v]*
  G[1, 1, 0, 1, u] + 48*as^3*G[1 - u, -u, v]*G[1, 1, 0, 1, u] - 
 96*as^3*G[-u, 0, v]*G[1, 1, 0, 1, u] + 48*as^3*G[-u, 1, v]*
  G[1, 1, 0, 1, u] + 144*as^3*G[-u, 1 - u, v]*G[1, 1, 0, 1, u] - 
 144*as^3*G[-u, -u, v]*G[1, 1, 0, 1, u] - 96*as^3*G[0, 0, u]*
  G[1, 1, 0, 1 - u, v] - 48*as^3*G[0, 1, u]*G[1, 1, 0, 1 - u, v] - 
 192*as^3*G[1, 0, u]*G[1, 1, 0, 1 - u, v] + 
 144*as^3*G[0, 1, u]*G[1, 1, 0, -u, v] + 96*as^3*G[1, 0, u]*
  G[1, 1, 0, -u, v] + 96*as^3*G[1, 1, u]*G[1, 1, 0, -u, v] - 
 48*as^3*G[0, -u, v]*G[1, 1, 1, 0, u] - 48*as^3*G[1, 1, v]*G[1, 1, 1, 0, u] + 
 96*as^3*G[1, 1 - u, v]*G[1, 1, 1, 0, u] + 96*as^3*G[1 - u, 1, v]*
  G[1, 1, 1, 0, u] - 48*as^3*G[-u, 0, v]*G[1, 1, 1, 0, u] - 
 48*as^3*G[-u, -u, v]*G[1, 1, 1, 0, u] + 48*as^3*G[0, 1, u]*
  G[1, 1, 1 - u, 0, v] - 48*as^3*G[1, 0, u]*G[1, 1, 1 - u, 0, v] + 
 96*as^3*G[0, 1, u]*G[1, 1, 1 - u, 1 - u, v] + 
 96*as^3*G[1, 0, u]*G[1, 1, 1 - u, 1 - u, v] + 
 144*as^3*G[0, 1, u]*G[1, 1, 1 - u, -u, v] + 
 96*as^3*G[1, 0, u]*G[1, 1, 1 - u, -u, v] + 
 96*as^3*G[1, 1, u]*G[1, 1, 1 - u, -u, v] - 
 48*as^3*G[0, 0, u]*G[1, 1 - u, 0, 0, v] + 
 48*as^3*G[0, 1, u]*G[1, 1 - u, 0, 0, v] + 
 48*as^3*G[0, 0, u]*G[1, 1 - u, 0, 1 - u, v] + 
 96*as^3*G[1, 0, u]*G[1, 1 - u, 0, 1 - u, v] - 
 48*as^3*G[0, 1, u]*G[1, 1 - u, 0, -u, v] - 
 48*as^3*G[1, 0, u]*G[1, 1 - u, 0, -u, v] - 
 48*as^3*G[1, 1, u]*G[1, 1 - u, 0, -u, v] - 
 48*as^3*G[0, 0, u]*G[1, 1 - u, 1, 0, v] + 
 48*as^3*G[0, 1, u]*G[1, 1 - u, 1, 0, v] - 
 48*as^3*G[1, 0, u]*G[1, 1 - u, 1, 0, v] + 
 48*as^3*G[1, 1, u]*G[1, 1 - u, 1, 0, v] + 
 48*as^3*G[0, 1, u]*G[1, 1 - u, 1, 1 - u, v] + 
 48*as^3*G[1, 0, u]*G[1, 1 - u, 1, 1 - u, v] + 
 48*as^3*G[0, 0, u]*G[1, 1 - u, 1 - u, 0, v] - 
 96*as^3*G[0, 1, u]*G[1, 1 - u, 1 - u, 0, v] - 
 96*as^3*G[0, 1, u]*G[1, 1 - u, 1 - u, 1 - u, v] - 
 48*as^3*G[1, 0, u]*G[1, 1 - u, 1 - u, 1 - u, v] - 
 96*as^3*G[0, 1, u]*G[1, 1 - u, 1 - u, -u, v] - 
 48*as^3*G[1, 0, u]*G[1, 1 - u, 1 - u, -u, v] - 
 48*as^3*G[1, 1, u]*G[1, 1 - u, 1 - u, -u, v] - 
 48*as^3*G[1, 0, u]*G[1, 1 - u, -u, 0, v] + 
 48*as^3*G[1, 1, u]*G[1, 1 - u, -u, 0, v] + 
 48*as^3*G[0, 0, u]*G[1, 1 - u, -u, 1 - u, v] - 
 48*as^3*G[1, 0, u]*G[1, 1 - u, -u, 1 - u, v] - 
 144*as^3*G[0, 1, u]*G[1, 1 - u, -u, -u, v] - 
 48*as^3*G[1, 0, u]*G[1, -u, 0, 0, v] + 48*as^3*G[1, 1, u]*
  G[1, -u, 0, 0, v] - 48*as^3*G[1, 0, u]*G[1, -u, 0, 1 - u, v] + 
 48*as^3*G[0, 1, u]*G[1, -u, 0, -u, v] + 48*as^3*G[1, 0, u]*
  G[1, -u, 0, -u, v] + 48*as^3*G[1, 1, u]*G[1, -u, 0, -u, v] - 
 48*as^3*G[1, 0, u]*G[1, -u, 1 - u, 0, v] + 
 48*as^3*G[0, 1, u]*G[1, -u, 1 - u, 1 - u, v] + 
 48*as^3*G[0, 1, u]*G[1, -u, 1 - u, -u, v] + 
 48*as^3*G[1, 0, u]*G[1, -u, 1 - u, -u, v] + 
 48*as^3*G[1, 1, u]*G[1, -u, 1 - u, -u, v] - 
 48*as^3*G[0, 0, u]*G[1 - u, 0, 0, 1 - u, v] - 
 144*as^3*G[0, 1, u]*G[1 - u, 0, 0, 1 - u, v] - 
 144*as^3*G[1, 0, u]*G[1 - u, 0, 0, 1 - u, v] + 
 96*as^3*G[0, 1, u]*G[1 - u, 0, 0, -u, v] + 
 48*as^3*G[1, 0, u]*G[1 - u, 0, 0, -u, v] - 
 48*as^3*G[0, 0, u]*G[1 - u, 0, 1, 0, v] + 
 48*as^3*G[0, 1, u]*G[1 - u, 0, 1, 0, v] + 
 48*as^3*G[1, 0, u]*G[1 - u, 0, 1, 0, v] - 
 48*as^3*G[1, 1, u]*G[1 - u, 0, 1, 0, v] - 
 48*as^3*G[0, 0, u]*G[1 - u, 0, 1 - u, 0, v] + 
 48*as^3*G[0, 0, u]*G[1 - u, 0, 1 - u, 1 - u, v] + 
 96*as^3*G[1, 0, u]*G[1 - u, 0, 1 - u, 1 - u, v] - 
 48*as^3*G[0, 1, u]*G[1 - u, 0, 1 - u, -u, v] + 
 48*as^3*G[1, 0, u]*G[1 - u, 0, 1 - u, -u, v] - 
 48*as^3*G[0, 1, u]*G[1 - u, 0, -u, 0, v] - 
 96*as^3*G[1, 1, u]*G[1 - u, 0, -u, 0, v] + 
 96*as^3*G[0, 1, u]*G[1 - u, 0, -u, 1 - u, v] + 
 96*as^3*G[1, 0, u]*G[1 - u, 0, -u, 1 - u, v] + 
 48*as^3*G[0, 1, u]*G[1 - u, 0, -u, -u, v] + 
 48*as^3*G[1, 0, u]*G[1 - u, 0, -u, -u, v] + 
 48*as^3*G[1, 0, u]*G[1 - u, 1, 0, 0, v] - 
 48*as^3*G[1, 1, u]*G[1 - u, 1, 0, 0, v] + 
 48*as^3*G[0, 0, u]*G[1 - u, 1, 0, 1 - u, v] + 
 144*as^3*G[1, 0, u]*G[1 - u, 1, 0, 1 - u, v] - 
 96*as^3*G[1, 0, u]*G[1 - u, 1, 0, -u, v] + 
 48*as^3*G[0, 0, u]*G[1 - u, 1, 1, 0, v] - 
 48*as^3*G[0, 1, u]*G[1 - u, 1, 1, 0, v] + 
 48*as^3*G[1, 0, u]*G[1 - u, 1, 1, 0, v] - 
 48*as^3*G[1, 1, u]*G[1 - u, 1, 1, 0, v] - 
 48*as^3*G[0, 1, u]*G[1 - u, 1, 1, 1 - u, v] - 
 48*as^3*G[1, 0, u]*G[1 - u, 1, 1, 1 - u, v] - 
 48*as^3*G[0, 0, u]*G[1 - u, 1, 1 - u, 0, v] - 
 48*as^3*G[1, 0, u]*G[1 - u, 1, 1 - u, 1 - u, v] - 
 96*as^3*G[1, 0, u]*G[1 - u, 1, 1 - u, -u, v] - 
 96*as^3*G[0, 0, u]*G[1 - u, 1 - u, 0, 0, v] - 
 48*as^3*G[0, 1, u]*G[1 - u, 1 - u, 0, 0, v] + 
 96*as^3*G[0, 0, u]*G[1 - u, 1 - u, 0, 1 - u, v] + 
 48*as^3*G[0, 1, u]*G[1 - u, 1 - u, 0, 1 - u, v] + 
 96*as^3*G[0, 1, u]*G[1 - u, 1 - u, 0, -u, v] + 
 96*as^3*G[1, 0, u]*G[1 - u, 1 - u, 0, -u, v] - 
 48*as^3*G[0, 0, u]*G[1 - u, 1 - u, 1, 0, v] - 
 48*as^3*G[1, 1, u]*G[1 - u, 1 - u, 1, 0, v] + 
 48*as^3*G[0, 0, u]*G[1 - u, 1 - u, 1 - u, 0, v] + 
 48*as^3*G[0, 1, u]*G[1 - u, 1 - u, 1 - u, 0, v] - 
 48*as^3*G[1, 0, u]*G[1 - u, 1 - u, 1 - u, 0, v] + 
 144*as^3*G[0, 1, u]*G[1 - u, 1 - u, -u, 0, v] + 
 192*as^3*G[1, 0, u]*G[1 - u, 1 - u, -u, 0, v] - 
 144*as^3*G[0, 0, u]*G[1 - u, 1 - u, -u, 1 - u, v] - 
 48*as^3*G[1, 0, u]*G[1 - u, 1 - u, -u, 1 - u, v] + 
 48*as^3*G[1, 0, u]*G[1 - u, -u, 0, 0, v] - 
 144*as^3*G[1, 1, u]*G[1 - u, -u, 0, 0, v] + 
 144*as^3*G[0, 1, u]*G[1 - u, -u, 0, 1 - u, v] + 
 192*as^3*G[1, 0, u]*G[1 - u, -u, 0, 1 - u, v] - 
 96*as^3*G[0, 1, u]*G[1 - u, -u, 0, -u, v] - 
 96*as^3*G[1, 0, u]*G[1 - u, -u, 0, -u, v] + 
 48*as^3*G[0, 0, u]*G[1 - u, -u, 1 - u, 0, v] + 
 96*as^3*G[0, 1, u]*G[1 - u, -u, 1 - u, 0, v] + 
 144*as^3*G[1, 0, u]*G[1 - u, -u, 1 - u, 0, v] - 
 144*as^3*G[0, 0, u]*G[1 - u, -u, 1 - u, 1 - u, v] - 
 48*as^3*G[1, 0, u]*G[1 - u, -u, 1 - u, 1 - u, v] + 
 48*as^3*G[0, 0, u]*G[-u, 0, 0, 1 - u, v] + 
 96*as^3*G[0, 1, u]*G[-u, 0, 0, 1 - u, v] + 
 96*as^3*G[1, 0, u]*G[-u, 0, 0, 1 - u, v] - 
 192*as^3*G[0, 1, u]*G[-u, 0, 0, -u, v] - 96*as^3*G[1, 0, u]*
  G[-u, 0, 0, -u, v] + 48*as^3*G[1, 1, u]*G[-u, 0, 0, -u, v] + 
 48*as^3*G[0, 0, u]*G[-u, 0, 1, 0, v] - 48*as^3*G[0, 1, u]*
  G[-u, 0, 1, 0, v] - 48*as^3*G[1, 0, u]*G[-u, 0, 1, 0, v] + 
 48*as^3*G[1, 1, u]*G[-u, 0, 1, 0, v] + 48*as^3*G[0, 0, u]*
  G[-u, 0, 1 - u, 0, v] - 48*as^3*G[0, 0, u]*G[-u, 0, 1 - u, 1 - u, v] - 
 48*as^3*G[0, 1, u]*G[-u, 0, 1 - u, 1 - u, v] - 
 48*as^3*G[1, 0, u]*G[-u, 0, 1 - u, 1 - u, v] - 
 48*as^3*G[0, 1, u]*G[-u, 0, 1 - u, -u, v] - 
 48*as^3*G[1, 0, u]*G[-u, 0, 1 - u, -u, v] - 
 48*as^3*G[1, 1, u]*G[-u, 0, 1 - u, -u, v] - 
 48*as^3*G[0, 1, u]*G[-u, 0, -u, 0, v] + 96*as^3*G[1, 1, u]*
  G[-u, 0, -u, 0, v] - 48*as^3*G[0, 0, u]*G[-u, 0, -u, 1 - u, v] - 
 96*as^3*G[0, 1, u]*G[-u, 0, -u, 1 - u, v] - 
 144*as^3*G[1, 0, u]*G[-u, 0, -u, 1 - u, v] + 
 96*as^3*G[0, 1, u]*G[-u, 0, -u, -u, v] + 96*as^3*G[1, 0, u]*
  G[-u, 0, -u, -u, v] - 48*as^3*G[1, 0, u]*G[-u, 1, 0, 0, v] + 
 48*as^3*G[1, 1, u]*G[-u, 1, 0, 0, v] - 48*as^3*G[1, 0, u]*
  G[-u, 1, 0, 1 - u, v] + 48*as^3*G[0, 1, u]*G[-u, 1, 0, -u, v] + 
 48*as^3*G[1, 0, u]*G[-u, 1, 0, -u, v] + 48*as^3*G[1, 1, u]*
  G[-u, 1, 0, -u, v] - 48*as^3*G[1, 0, u]*G[-u, 1, 1 - u, 0, v] + 
 48*as^3*G[0, 1, u]*G[-u, 1, 1 - u, 1 - u, v] + 
 48*as^3*G[0, 1, u]*G[-u, 1, 1 - u, -u, v] + 
 48*as^3*G[1, 0, u]*G[-u, 1, 1 - u, -u, v] + 
 48*as^3*G[1, 1, u]*G[-u, 1, 1 - u, -u, v] + 
 96*as^3*G[0, 0, u]*G[-u, 1 - u, 0, 0, v] + 
 48*as^3*G[0, 1, u]*G[-u, 1 - u, 0, 0, v] + 
 48*as^3*G[1, 0, u]*G[-u, 1 - u, 0, 0, v] - 
 96*as^3*G[0, 0, u]*G[-u, 1 - u, 0, 1 - u, v] - 
 48*as^3*G[0, 1, u]*G[-u, 1 - u, 0, 1 - u, v] - 
 96*as^3*G[1, 0, u]*G[-u, 1 - u, 0, 1 - u, v] - 
 96*as^3*G[0, 1, u]*G[-u, 1 - u, 0, -u, v] - 
 96*as^3*G[1, 0, u]*G[-u, 1 - u, 0, -u, v] + 
 48*as^3*G[0, 0, u]*G[-u, 1 - u, 1, 0, v] - 
 48*as^3*G[0, 1, u]*G[-u, 1 - u, 1, 0, v] - 
 48*as^3*G[1, 0, u]*G[-u, 1 - u, 1, 0, v] + 
 48*as^3*G[1, 1, u]*G[-u, 1 - u, 1, 0, v] - 
 48*as^3*G[0, 1, u]*G[-u, 1 - u, 1 - u, 0, v] - 
 144*as^3*G[0, 1, u]*G[-u, 1 - u, -u, 0, v] - 
 192*as^3*G[1, 0, u]*G[-u, 1 - u, -u, 0, v] + 
 144*as^3*G[0, 0, u]*G[-u, 1 - u, -u, 1 - u, v] + 
 48*as^3*G[1, 0, u]*G[-u, 1 - u, -u, 1 - u, v] - 
 96*as^3*G[1, 0, u]*G[-u, -u, 0, 0, v] + 144*as^3*G[1, 1, u]*
  G[-u, -u, 0, 0, v] - 144*as^3*G[0, 1, u]*G[-u, -u, 0, 1 - u, v] - 
 192*as^3*G[1, 0, u]*G[-u, -u, 0, 1 - u, v] + 
 192*as^3*G[0, 1, u]*G[-u, -u, 0, -u, v] + 
 192*as^3*G[1, 0, u]*G[-u, -u, 0, -u, v] - 
 96*as^3*G[0, 0, u]*G[-u, -u, 1 - u, 0, v] - 
 96*as^3*G[1, 0, u]*G[-u, -u, 1 - u, 0, v] + 
 144*as^3*G[0, 0, u]*G[-u, -u, 1 - u, 1 - u, v] + 
 48*as^3*G[1, 0, u]*G[-u, -u, 1 - u, 1 - u, v] + 
 96*as^3*G[1, v]*G[0, 0, 0, 0, 1, u] - 96*as^3*G[1 - u, v]*
  G[0, 0, 0, 0, 1, u] - 144*as^3*G[1, v]*G[0, 0, 0, 1, 0, u] + 
 48*as^3*G[1, v]*G[0, 0, 0, 1, 1, u] - 240*as^3*G[1 - u, v]*
  G[0, 0, 0, 1, 1, u] + 288*as^3*G[-u, v]*G[0, 0, 0, 1, 1, u] + 
 48*as^3*G[0, u]*G[0, 0, 0, 1 - u, 0, v] + 
 48*as^3*G[0, u]*G[0, 0, 0, 1 - u, 1 - u, v] - 
 48*as^3*G[1, u]*G[0, 0, 0, -u, 0, v] - 
 48*as^3*G[0, u]*G[0, 0, 0, -u, 1 - u, v] - 
 48*as^3*G[1, u]*G[0, 0, 0, -u, 1 - u, v] + 
 96*as^3*G[1, u]*G[0, 0, 0, -u, -u, v] - 
 96*as^3*G[1, v]*G[0, 0, 1, 0, 0, u] + 96*as^3*G[-u, v]*G[0, 0, 1, 0, 0, u] - 
 48*as^3*G[1, v]*G[0, 0, 1, 0, 1, u] - 288*as^3*G[1 - u, v]*
  G[0, 0, 1, 0, 1, u] + 240*as^3*G[-u, v]*G[0, 0, 1, 0, 1, u] + 
 192*as^3*G[0, u]*G[0, 0, 1, 0, 1 - u, v] - 
 144*as^3*G[1, u]*G[0, 0, 1, 0, 1 - u, v] - 
 48*as^3*G[1, u]*G[0, 0, 1, 0, -u, v] + 48*as^3*G[1, v]*G[0, 0, 1, 1, 0, u] - 
 336*as^3*G[1 - u, v]*G[0, 0, 1, 1, 0, u] + 
 240*as^3*G[-u, v]*G[0, 0, 1, 1, 0, u] + 
 144*as^3*G[0, u]*G[0, 0, 1, 1 - u, 0, v] - 
 144*as^3*G[1, u]*G[0, 0, 1, 1 - u, 0, v] - 
 48*as^3*G[1, u]*G[0, 0, 1, 1 - u, -u, v] + 
 48*as^3*G[0, u]*G[0, 0, 1 - u, 0, 0, v] + 
 96*as^3*G[0, u]*G[0, 0, 1 - u, 1, 0, v] - 
 96*as^3*G[1, u]*G[0, 0, 1 - u, 1, 0, v] - 
 48*as^3*G[0, u]*G[0, 0, 1 - u, 1 - u, 0, v] - 
 48*as^3*G[1, u]*G[0, 0, 1 - u, -u, 0, v] + 
 48*as^3*G[1, u]*G[0, 0, 1 - u, -u, 1 - u, v] + 
 48*as^3*G[1, u]*G[0, 0, 1 - u, -u, -u, v] - 
 48*as^3*G[1, u]*G[0, 0, -u, 0, 0, v] - 
 96*as^3*G[1, u]*G[0, 0, -u, 0, 1 - u, v] + 
 48*as^3*G[1, u]*G[0, 0, -u, 0, -u, v] - 
 96*as^3*G[1, u]*G[0, 0, -u, 1 - u, 0, v] + 
 96*as^3*G[0, u]*G[0, 0, -u, 1 - u, 1 - u, v] + 
 48*as^3*G[1, u]*G[0, 0, -u, -u, 0, v] + 
 48*as^3*G[0, u]*G[0, 0, -u, -u, 1 - u, v] - 
 48*as^3*G[1, u]*G[0, 0, -u, -u, 1 - u, v] - 
 96*as^3*G[1, u]*G[0, 0, -u, -u, -u, v] - 
 96*as^3*G[1, v]*G[0, 1, 0, 0, 1, u] - 288*as^3*G[1 - u, v]*
  G[0, 1, 0, 0, 1, u] + 288*as^3*G[-u, v]*G[0, 1, 0, 0, 1, u] + 
 192*as^3*G[0, u]*G[0, 1, 0, 0, 1 - u, v] - 
 144*as^3*G[1, u]*G[0, 1, 0, 0, 1 - u, v] - 
 48*as^3*G[1, u]*G[0, 1, 0, 0, -u, v] + 48*as^3*G[1, v]*G[0, 1, 0, 1, 0, u] - 
 336*as^3*G[1 - u, v]*G[0, 1, 0, 1, 0, u] + 
 288*as^3*G[-u, v]*G[0, 1, 0, 1, 0, u] + 
 48*as^3*G[1, v]*G[0, 1, 0, 1, 1, u] - 48*as^3*G[1 - u, v]*
  G[0, 1, 0, 1, 1, u] + 96*as^3*G[0, u]*G[0, 1, 0, 1 - u, 0, v] - 
 144*as^3*G[1, u]*G[0, 1, 0, 1 - u, 0, v] + 
 48*as^3*G[0, u]*G[0, 1, 0, 1 - u, 1 - u, v] - 
 48*as^3*G[1, u]*G[0, 1, 0, 1 - u, -u, v] + 
 48*as^3*G[1, u]*G[0, 1, 0, -u, 0, v] - 
 48*as^3*G[0, u]*G[0, 1, 0, -u, 1 - u, v] - 
 48*as^3*G[1, u]*G[0, 1, 0, -u, 1 - u, v] - 
 288*as^3*G[1 - u, v]*G[0, 1, 1, 0, 0, u] + 
 240*as^3*G[-u, v]*G[0, 1, 1, 0, 0, u] + 
 144*as^3*G[1, v]*G[0, 1, 1, 0, 1, u] - 96*as^3*G[1 - u, v]*
  G[0, 1, 1, 0, 1, u] - 48*as^3*G[1, v]*G[0, 1, 1, 1, 0, u] - 
 96*as^3*G[1 - u, v]*G[0, 1, 1, 1, 0, u] + 
 48*as^3*G[-u, v]*G[0, 1, 1, 1, 0, u] + 
 144*as^3*G[0, u]*G[0, 1, 1 - u, 0, 0, v] - 
 144*as^3*G[1, u]*G[0, 1, 1 - u, 0, 0, v] - 
 48*as^3*G[1, u]*G[0, 1, 1 - u, 0, -u, v] - 
 96*as^3*G[0, u]*G[0, 1, 1 - u, 1, 0, v] + 
 96*as^3*G[1, u]*G[0, 1, 1 - u, 1, 0, v] + 
 96*as^3*G[0, u]*G[0, 1, 1 - u, 1 - u, 0, v] - 
 48*as^3*G[1, u]*G[0, 1, 1 - u, 1 - u, -u, v] + 
 48*as^3*G[1, u]*G[0, 1, 1 - u, -u, 0, v] - 
 48*as^3*G[0, u]*G[0, 1, 1 - u, -u, 1 - u, v] - 
 48*as^3*G[1, u]*G[0, 1, 1 - u, -u, 1 - u, v] - 
 96*as^3*G[0, u]*G[0, 1 - u, 0, 0, 1 - u, v] + 
 48*as^3*G[1, u]*G[0, 1 - u, 0, 0, -u, v] + 
 48*as^3*G[0, u]*G[0, 1 - u, 0, 1, 0, v] - 
 48*as^3*G[1, u]*G[0, 1 - u, 0, 1 - u, -u, v] - 
 48*as^3*G[1, u]*G[0, 1 - u, 0, -u, 0, v] + 
 96*as^3*G[0, u]*G[0, 1 - u, 0, -u, 1 - u, v] - 
 48*as^3*G[1, u]*G[0, 1 - u, 0, -u, 1 - u, v] - 
 96*as^3*G[1, u]*G[0, 1 - u, 0, -u, -u, v] + 
 96*as^3*G[0, u]*G[0, 1 - u, 1, 0, 0, v] - 
 96*as^3*G[1, u]*G[0, 1 - u, 1, 0, 0, v] + 
 48*as^3*G[0, u]*G[0, 1 - u, 1, 1, 0, v] - 
 48*as^3*G[1, u]*G[0, 1 - u, 1, 1, 0, v] - 
 96*as^3*G[0, u]*G[0, 1 - u, 1 - u, 0, 0, v] + 
 144*as^3*G[0, u]*G[0, 1 - u, 1 - u, 0, 1 - u, v] - 
 96*as^3*G[1, u]*G[0, 1 - u, 1 - u, 0, -u, v] + 
 48*as^3*G[0, u]*G[0, 1 - u, 1 - u, 1, 0, v] - 
 96*as^3*G[1, u]*G[0, 1 - u, 1 - u, 1, 0, v] - 
 48*as^3*G[0, u]*G[0, 1 - u, 1 - u, 1 - u, 0, v] + 
 96*as^3*G[1, u]*G[0, 1 - u, 1 - u, 1 - u, -u, v] - 
 48*as^3*G[1, u]*G[0, 1 - u, 1 - u, -u, 0, v] + 
 48*as^3*G[1, u]*G[0, 1 - u, 1 - u, -u, 1 - u, v] + 
 48*as^3*G[1, u]*G[0, 1 - u, 1 - u, -u, -u, v] - 
 48*as^3*G[1, u]*G[0, 1 - u, -u, 0, 0, v] + 
 48*as^3*G[0, u]*G[0, 1 - u, -u, 0, 1 - u, v] - 
 48*as^3*G[1, u]*G[0, 1 - u, -u, 0, 1 - u, v] - 
 48*as^3*G[1, u]*G[0, 1 - u, -u, 0, -u, v] + 
 48*as^3*G[0, u]*G[0, 1 - u, -u, 1 - u, 0, v] - 
 48*as^3*G[1, u]*G[0, 1 - u, -u, 1 - u, 0, v] + 
 48*as^3*G[0, u]*G[0, 1 - u, -u, 1 - u, 1 - u, v] - 
 48*as^3*G[1, u]*G[0, 1 - u, -u, 1 - u, -u, v] - 
 48*as^3*G[1, u]*G[0, 1 - u, -u, -u, 0, v] + 
 144*as^3*G[1, u]*G[0, 1 - u, -u, -u, -u, v] + 
 96*as^3*G[0, u]*G[0, -u, 0, 0, 1 - u, v] - 
 48*as^3*G[1, u]*G[0, -u, 0, 0, 1 - u, v] - 
 96*as^3*G[1, u]*G[0, -u, 0, 0, -u, v] - 
 96*as^3*G[0, u]*G[0, -u, 0, 1, 0, v] + 
 48*as^3*G[1, u]*G[0, -u, 0, 1, 0, v] + 
 48*as^3*G[0, u]*G[0, -u, 0, 1 - u, 0, v] - 
 48*as^3*G[1, u]*G[0, -u, 0, 1 - u, 0, v] + 
 48*as^3*G[0, u]*G[0, -u, 0, 1 - u, 1 - u, v] + 
 48*as^3*G[1, u]*G[0, -u, 0, -u, 0, v] - 
 48*as^3*G[0, u]*G[0, -u, 0, -u, 1 - u, v] - 
 48*as^3*G[1, u]*G[0, -u, 0, -u, 1 - u, v] + 
 48*as^3*G[0, u]*G[0, -u, 1 - u, 0, 0, v] - 
 48*as^3*G[1, u]*G[0, -u, 1 - u, 0, 0, v] - 
 48*as^3*G[0, u]*G[0, -u, 1 - u, 0, 1 - u, v] - 
 96*as^3*G[0, u]*G[0, -u, 1 - u, 1, 0, v] + 
 48*as^3*G[1, u]*G[0, -u, 1 - u, 1, 0, v] + 
 48*as^3*G[0, u]*G[0, -u, 1 - u, 1 - u, 0, v] - 
 48*as^3*G[1, u]*G[0, -u, 1 - u, 1 - u, -u, v] - 
 48*as^3*G[1, u]*G[0, -u, 1 - u, -u, 1 - u, v] - 
 48*as^3*G[1, u]*G[0, -u, -u, 0, 0, v] + 
 48*as^3*G[0, u]*G[0, -u, -u, 0, 1 - u, v] + 
 96*as^3*G[1, u]*G[0, -u, -u, -u, 0, v] - 
 96*as^3*G[0, u]*G[0, -u, -u, -u, 1 - u, v] - 
 48*as^3*G[1, v]*G[1, 0, 0, 0, 1, u] - 144*as^3*G[1 - u, v]*
  G[1, 0, 0, 0, 1, u] + 240*as^3*G[-u, v]*G[1, 0, 0, 0, 1, u] + 
 144*as^3*G[1, v]*G[1, 0, 0, 1, 0, u] - 288*as^3*G[1 - u, v]*
  G[1, 0, 0, 1, 0, u] + 240*as^3*G[-u, v]*G[1, 0, 0, 1, 0, u] - 
 48*as^3*G[1 - u, v]*G[1, 0, 0, 1, 1, u] + 
 96*as^3*G[-u, v]*G[1, 0, 0, 1, 1, u] - 
 48*as^3*G[0, u]*G[1, 0, 0, 1 - u, 0, v] + 
 48*as^3*G[1, u]*G[1, 0, 0, -u, 0, v] - 
 48*as^3*G[1, u]*G[1, 0, 0, -u, -u, v] + 
 48*as^3*G[1, v]*G[1, 0, 1, 0, 0, u] - 144*as^3*G[1 - u, v]*
  G[1, 0, 1, 0, 0, u] + 144*as^3*G[-u, v]*G[1, 0, 1, 0, 0, u] + 
 48*as^3*G[1, v]*G[1, 0, 1, 0, 1, u] - 144*as^3*G[1 - u, v]*
  G[1, 0, 1, 0, 1, u] + 144*as^3*G[-u, v]*G[1, 0, 1, 0, 1, u] - 
 192*as^3*G[0, u]*G[1, 0, 1, 0, 1 - u, v] + 
 144*as^3*G[1, u]*G[1, 0, 1, 0, 1 - u, v] + 
 48*as^3*G[1, u]*G[1, 0, 1, 0, -u, v] - 96*as^3*G[1, v]*G[1, 0, 1, 1, 0, u] - 
 96*as^3*G[1 - u, v]*G[1, 0, 1, 1, 0, u] + 
 192*as^3*G[-u, v]*G[1, 0, 1, 1, 0, u] - 
 144*as^3*G[0, u]*G[1, 0, 1, 1 - u, 0, v] + 
 144*as^3*G[1, u]*G[1, 0, 1, 1 - u, 0, v] + 
 48*as^3*G[1, u]*G[1, 0, 1, 1 - u, -u, v] - 
 48*as^3*G[0, u]*G[1, 0, 1 - u, 0, 0, v] + 
 48*as^3*G[0, u]*G[1, 0, 1 - u, 0, 1 - u, v] - 
 96*as^3*G[0, u]*G[1, 0, 1 - u, 1, 0, v] + 
 96*as^3*G[1, u]*G[1, 0, 1 - u, 1, 0, v] + 
 48*as^3*G[0, u]*G[1, 0, 1 - u, 1 - u, 0, v] - 
 48*as^3*G[1, u]*G[1, 0, 1 - u, 1 - u, -u, v] + 
 96*as^3*G[1, u]*G[1, 0, 1 - u, -u, 0, v] - 
 48*as^3*G[0, u]*G[1, 0, 1 - u, -u, 1 - u, v] - 
 48*as^3*G[1, u]*G[1, 0, 1 - u, -u, 1 - u, v] + 
 48*as^3*G[1, u]*G[1, 0, -u, 0, 0, v] - 
 48*as^3*G[0, u]*G[1, 0, -u, 0, 1 - u, v] + 
 96*as^3*G[1, u]*G[1, 0, -u, 0, 1 - u, v] + 
 48*as^3*G[1, u]*G[1, 0, -u, 0, -u, v] - 
 48*as^3*G[0, u]*G[1, 0, -u, 1 - u, 0, v] + 
 96*as^3*G[1, u]*G[1, 0, -u, 1 - u, 0, v] - 
 96*as^3*G[0, u]*G[1, 0, -u, 1 - u, 1 - u, v] + 
 48*as^3*G[1, u]*G[1, 0, -u, 1 - u, -u, v] + 
 48*as^3*G[1, u]*G[1, 0, -u, -u, 0, v] - 
 144*as^3*G[1, u]*G[1, 0, -u, -u, -u, v] + 
 48*as^3*G[1, v]*G[1, 1, 0, 0, 1, u] - 96*as^3*G[1 - u, v]*
  G[1, 1, 0, 0, 1, u] + 144*as^3*G[-u, v]*G[1, 1, 0, 0, 1, u] - 
 192*as^3*G[0, u]*G[1, 1, 0, 0, 1 - u, v] + 
 144*as^3*G[1, u]*G[1, 1, 0, 0, 1 - u, v] + 
 48*as^3*G[1, u]*G[1, 1, 0, 0, -u, v] - 48*as^3*G[1, v]*G[1, 1, 0, 1, 0, u] - 
 96*as^3*G[1 - u, v]*G[1, 1, 0, 1, 0, u] + 
 192*as^3*G[-u, v]*G[1, 1, 0, 1, 0, u] - 
 96*as^3*G[1, v]*G[1, 1, 0, 1, 1, u] - 96*as^3*G[1 - u, v]*
  G[1, 1, 0, 1, 1, u] + 96*as^3*G[-u, v]*G[1, 1, 0, 1, 1, u] + 
 144*as^3*G[1, u]*G[1, 1, 0, 1 - u, 0, v] - 
 96*as^3*G[0, u]*G[1, 1, 0, 1 - u, 1 - u, v] + 
 48*as^3*G[1, u]*G[1, 1, 0, 1 - u, -u, v] - 
 144*as^3*G[1, u]*G[1, 1, 0, -u, 0, v] + 
 96*as^3*G[0, u]*G[1, 1, 0, -u, 1 - u, v] + 
 96*as^3*G[1, u]*G[1, 1, 0, -u, 1 - u, v] + 
 48*as^3*G[1, u]*G[1, 1, 0, -u, -u, v] + 
 48*as^3*G[1, v]*G[1, 1, 1, 0, 0, u] - 288*as^3*G[1 - u, v]*
  G[1, 1, 1, 0, 0, u] + 192*as^3*G[-u, v]*G[1, 1, 1, 0, 0, u] - 
 144*as^3*G[1, v]*G[1, 1, 1, 0, 1, u] + 144*as^3*G[-u, v]*
  G[1, 1, 1, 0, 1, u] + 96*as^3*G[1, v]*G[1, 1, 1, 1, 0, u] - 
 144*as^3*G[0, u]*G[1, 1, 1 - u, 0, 0, v] + 
 144*as^3*G[1, u]*G[1, 1, 1 - u, 0, 0, v] + 
 48*as^3*G[1, u]*G[1, 1, 1 - u, 0, -u, v] + 
 192*as^3*G[0, u]*G[1, 1, 1 - u, 1, 0, v] - 
 192*as^3*G[1, u]*G[1, 1, 1 - u, 1, 0, v] - 
 192*as^3*G[0, u]*G[1, 1, 1 - u, 1 - u, 0, v] + 
 96*as^3*G[1, u]*G[1, 1, 1 - u, 1 - u, -u, v] - 
 144*as^3*G[1, u]*G[1, 1, 1 - u, -u, 0, v] + 
 96*as^3*G[0, u]*G[1, 1, 1 - u, -u, 1 - u, v] + 
 96*as^3*G[1, u]*G[1, 1, 1 - u, -u, 1 - u, v] + 
 48*as^3*G[1, u]*G[1, 1, 1 - u, -u, -u, v] + 
 48*as^3*G[0, u]*G[1, 1 - u, 0, 0, 1 - u, v] - 
 48*as^3*G[0, u]*G[1, 1 - u, 0, 1, 0, v] + 
 48*as^3*G[1, u]*G[1, 1 - u, 0, 1, 0, v] - 
 48*as^3*G[0, u]*G[1, 1 - u, 0, 1 - u, 0, v] + 
 48*as^3*G[0, u]*G[1, 1 - u, 0, 1 - u, 1 - u, v] - 
 48*as^3*G[1, u]*G[1, 1 - u, 0, 1 - u, -u, v] + 
 96*as^3*G[1, u]*G[1, 1 - u, 0, -u, 0, v] - 
 48*as^3*G[0, u]*G[1, 1 - u, 0, -u, 1 - u, v] - 
 48*as^3*G[1, u]*G[1, 1 - u, 0, -u, 1 - u, v] - 
 96*as^3*G[0, u]*G[1, 1 - u, 1, 0, 0, v] + 
 96*as^3*G[1, u]*G[1, 1 - u, 1, 0, 0, v] + 
 48*as^3*G[1, u]*G[1, 1 - u, 1, 0, 1 - u, v] + 
 48*as^3*G[1, u]*G[1, 1 - u, 1, 0, -u, v] + 
 96*as^3*G[0, u]*G[1, 1 - u, 1, 1, 0, v] - 
 96*as^3*G[1, u]*G[1, 1 - u, 1, 1, 0, v] - 
 48*as^3*G[0, u]*G[1, 1 - u, 1, 1 - u, 0, v] + 
 48*as^3*G[1, u]*G[1, 1 - u, 1, 1 - u, 0, v] + 
 48*as^3*G[1, u]*G[1, 1 - u, 1, 1 - u, -u, v] + 
 48*as^3*G[0, u]*G[1, 1 - u, 1 - u, 0, 0, v] - 
 48*as^3*G[0, u]*G[1, 1 - u, 1 - u, 0, 1 - u, v] - 
 48*as^3*G[1, u]*G[1, 1 - u, 1 - u, 0, -u, v] - 
 96*as^3*G[0, u]*G[1, 1 - u, 1 - u, 1, 0, v] + 
 192*as^3*G[1, u]*G[1, 1 - u, 1 - u, 1, 0, v] + 
 48*as^3*G[0, u]*G[1, 1 - u, 1 - u, 1 - u, 0, v] - 
 96*as^3*G[1, u]*G[1, 1 - u, 1 - u, 1 - u, -u, v] + 
 96*as^3*G[1, u]*G[1, 1 - u, 1 - u, -u, 0, v] - 
 48*as^3*G[0, u]*G[1, 1 - u, 1 - u, -u, 1 - u, v] - 
 48*as^3*G[1, u]*G[1, 1 - u, 1 - u, -u, 1 - u, v] - 
 48*as^3*G[1, u]*G[1, 1 - u, 1 - u, -u, -u, v] + 
 48*as^3*G[1, u]*G[1, 1 - u, -u, 0, 0, v] - 
 48*as^3*G[0, u]*G[1, 1 - u, -u, 0, 1 - u, v] + 
 48*as^3*G[1, u]*G[1, 1 - u, -u, 0, 1 - u, v] + 
 48*as^3*G[1, u]*G[1, 1 - u, -u, 0, -u, v] - 
 48*as^3*G[0, u]*G[1, 1 - u, -u, 1 - u, 0, v] + 
 48*as^3*G[1, u]*G[1, 1 - u, -u, 1 - u, 0, v] - 
 48*as^3*G[0, u]*G[1, 1 - u, -u, 1 - u, 1 - u, v] + 
 48*as^3*G[1, u]*G[1, 1 - u, -u, 1 - u, -u, v] + 
 48*as^3*G[1, u]*G[1, 1 - u, -u, -u, 0, v] - 
 144*as^3*G[1, u]*G[1, 1 - u, -u, -u, -u, v] - 
 48*as^3*G[0, u]*G[1, -u, 0, 0, 1 - u, v] + 
 48*as^3*G[1, u]*G[1, -u, 0, 0, 1 - u, v] + 
 48*as^3*G[1, u]*G[1, -u, 0, 0, -u, v] + 
 48*as^3*G[0, u]*G[1, -u, 0, 1, 0, v] - 
 48*as^3*G[1, u]*G[1, -u, 0, 1, 0, v] - 
 48*as^3*G[0, u]*G[1, -u, 0, 1 - u, 0, v] + 
 48*as^3*G[1, u]*G[1, -u, 0, 1 - u, 0, v] - 
 48*as^3*G[0, u]*G[1, -u, 0, 1 - u, 1 - u, v] + 
 48*as^3*G[1, u]*G[1, -u, 0, 1 - u, -u, v] - 
 48*as^3*G[1, u]*G[1, -u, 0, -u, 0, v] + 
 48*as^3*G[0, u]*G[1, -u, 0, -u, 1 - u, v] + 
 48*as^3*G[1, u]*G[1, -u, 0, -u, 1 - u, v] - 
 48*as^3*G[0, u]*G[1, -u, 1 - u, 0, 0, v] + 
 48*as^3*G[1, u]*G[1, -u, 1 - u, 0, 0, v] - 
 48*as^3*G[0, u]*G[1, -u, 1 - u, 0, 1 - u, v] + 
 48*as^3*G[1, u]*G[1, -u, 1 - u, 0, -u, v] + 
 48*as^3*G[0, u]*G[1, -u, 1 - u, 1, 0, v] - 
 48*as^3*G[1, u]*G[1, -u, 1 - u, 1, 0, v] - 
 48*as^3*G[0, u]*G[1, -u, 1 - u, 1 - u, 0, v] + 
 48*as^3*G[1, u]*G[1, -u, 1 - u, 1 - u, -u, v] - 
 48*as^3*G[1, u]*G[1, -u, 1 - u, -u, 0, v] + 
 48*as^3*G[0, u]*G[1, -u, 1 - u, -u, 1 - u, v] + 
 48*as^3*G[1, u]*G[1, -u, 1 - u, -u, 1 - u, v] - 
 48*as^3*G[0, u]*G[1 - u, 0, 0, 0, 1 - u, v] + 
 48*as^3*G[1, u]*G[1 - u, 0, 0, 0, -u, v] - 
 48*as^3*G[1, u]*G[1 - u, 0, 0, 1, 0, v] + 
 144*as^3*G[0, u]*G[1 - u, 0, 0, 1 - u, 0, v] - 
 96*as^3*G[0, u]*G[1 - u, 0, 0, 1 - u, 1 - u, v] - 
 48*as^3*G[1, u]*G[1 - u, 0, 0, 1 - u, -u, v] - 
 96*as^3*G[1, u]*G[1 - u, 0, 0, -u, 0, v] + 
 48*as^3*G[0, u]*G[1 - u, 0, 0, -u, 1 - u, v] + 
 48*as^3*G[1, u]*G[1 - u, 0, 0, -u, -u, v] + 
 48*as^3*G[0, u]*G[1 - u, 0, 1, 0, 0, v] - 
 48*as^3*G[1, u]*G[1 - u, 0, 1, 0, 0, v] + 
 48*as^3*G[0, u]*G[1 - u, 0, 1, 0, 1 - u, v] - 
 48*as^3*G[1, u]*G[1 - u, 0, 1, 0, 1 - u, v] - 
 48*as^3*G[1, u]*G[1 - u, 0, 1, 1, 0, v] + 
 48*as^3*G[0, u]*G[1 - u, 0, 1, 1 - u, 0, v] - 
 48*as^3*G[1, u]*G[1 - u, 0, 1, 1 - u, 0, v] + 
 96*as^3*G[0, u]*G[1 - u, 0, 1 - u, 1, 0, v] - 
 48*as^3*G[1, u]*G[1 - u, 0, 1 - u, 1, 0, v] - 
 96*as^3*G[0, u]*G[1 - u, 0, 1 - u, 1 - u, 0, v] + 
 48*as^3*G[0, u]*G[1 - u, 0, 1 - u, -u, 1 - u, v] - 
 96*as^3*G[1, u]*G[1 - u, 0, 1 - u, -u, -u, v] - 
 96*as^3*G[1, u]*G[1 - u, 0, -u, 0, 1 - u, v] - 
 48*as^3*G[1, u]*G[1 - u, 0, -u, 0, -u, v] - 
 96*as^3*G[1, u]*G[1 - u, 0, -u, 1 - u, 0, v] + 
 96*as^3*G[0, u]*G[1 - u, 0, -u, 1 - u, 1 - u, v] - 
 48*as^3*G[1, u]*G[1 - u, 0, -u, -u, 0, v] + 
 48*as^3*G[0, u]*G[1 - u, 0, -u, -u, 1 - u, v] + 
 48*as^3*G[0, u]*G[1 - u, 1, 0, 0, 1 - u, v] - 
 48*as^3*G[1, u]*G[1 - u, 1, 0, 0, 1 - u, v] - 
 48*as^3*G[1, u]*G[1 - u, 1, 0, 0, -u, v] - 
 48*as^3*G[0, u]*G[1 - u, 1, 0, 1 - u, 0, v] - 
 48*as^3*G[1, u]*G[1 - u, 1, 0, 1 - u, 0, v] + 
 48*as^3*G[0, u]*G[1 - u, 1, 0, 1 - u, 1 - u, v] - 
 48*as^3*G[1, u]*G[1 - u, 1, 0, 1 - u, -u, v] + 
 48*as^3*G[1, u]*G[1 - u, 1, 0, -u, 0, v] - 
 96*as^3*G[0, u]*G[1 - u, 1, 0, -u, 1 - u, v] + 
 96*as^3*G[1, u]*G[1 - u, 1, 0, -u, -u, v] - 
 48*as^3*G[1, u]*G[1 - u, 1, 1, 0, 1 - u, v] - 
 48*as^3*G[1, u]*G[1 - u, 1, 1, 0, -u, v] - 
 96*as^3*G[0, u]*G[1 - u, 1, 1, 1, 0, v] + 
 96*as^3*G[1, u]*G[1 - u, 1, 1, 1, 0, v] + 
 48*as^3*G[0, u]*G[1 - u, 1, 1, 1 - u, 0, v] - 
 48*as^3*G[1, u]*G[1 - u, 1, 1, 1 - u, 0, v] - 
 48*as^3*G[1, u]*G[1 - u, 1, 1, 1 - u, -u, v] + 
 48*as^3*G[0, u]*G[1 - u, 1, 1 - u, 0, 0, v] - 
 48*as^3*G[1, u]*G[1 - u, 1, 1 - u, 0, 0, v] + 
 48*as^3*G[0, u]*G[1 - u, 1, 1 - u, 0, 1 - u, v] - 
 48*as^3*G[1, u]*G[1 - u, 1, 1 - u, 0, -u, v] - 
 48*as^3*G[0, u]*G[1 - u, 1, 1 - u, 1, 0, v] + 
 48*as^3*G[1, u]*G[1 - u, 1, 1 - u, 1, 0, v] + 
 96*as^3*G[0, u]*G[1 - u, 1, 1 - u, 1 - u, 0, v] + 
 48*as^3*G[1, u]*G[1 - u, 1, 1 - u, -u, 0, v] - 
 96*as^3*G[0, u]*G[1 - u, 1, 1 - u, -u, 1 - u, v] + 
 96*as^3*G[1, u]*G[1 - u, 1, 1 - u, -u, -u, v] - 
 48*as^3*G[0, u]*G[1 - u, 1 - u, 0, 0, 1 - u, v] - 
 48*as^3*G[1, u]*G[1 - u, 1 - u, 0, 1, 0, v] + 
 48*as^3*G[0, u]*G[1 - u, 1 - u, 0, 1 - u, 1 - u, v] - 
 96*as^3*G[1, u]*G[1 - u, 1 - u, 0, -u, 0, v] + 
 96*as^3*G[0, u]*G[1 - u, 1 - u, 0, -u, 1 - u, v] + 
 96*as^3*G[0, u]*G[1 - u, 1 - u, 1, 0, 0, v] - 
 96*as^3*G[1, u]*G[1 - u, 1 - u, 1, 0, 0, v] - 
 48*as^3*G[1, u]*G[1 - u, 1 - u, 1, 0, 1 - u, v] + 
 48*as^3*G[0, u]*G[1 - u, 1 - u, 1, 1, 0, v] + 
 48*as^3*G[1, u]*G[1 - u, 1 - u, 1, 1, 0, v] - 
 48*as^3*G[1, u]*G[1 - u, 1 - u, 1, 1 - u, 0, v] + 
 48*as^3*G[0, u]*G[1 - u, 1 - u, 1 - u, 0, 0, v] + 
 48*as^3*G[0, u]*G[1 - u, 1 - u, 1 - u, 0, 1 - u, v] - 
 48*as^3*G[0, u]*G[1 - u, 1 - u, 1 - u, 1, 0, v] - 
 48*as^3*G[1, u]*G[1 - u, 1 - u, 1 - u, 1, 0, v] - 
 144*as^3*G[1, u]*G[1 - u, 1 - u, -u, 0, 0, v] + 
 144*as^3*G[0, u]*G[1 - u, 1 - u, -u, 0, 1 - u, v] + 
 192*as^3*G[0, u]*G[1 - u, 1 - u, -u, 1 - u, 0, v] + 
 96*as^3*G[0, u]*G[1 - u, -u, 0, 0, 1 - u, v] - 
 144*as^3*G[1, u]*G[1 - u, -u, 0, 0, 1 - u, v] - 
 96*as^3*G[1, u]*G[1 - u, -u, 0, 0, -u, v] - 
 48*as^3*G[0, u]*G[1 - u, -u, 0, 1, 0, v] + 
 48*as^3*G[1, u]*G[1 - u, -u, 0, 1, 0, v] - 
 144*as^3*G[1, u]*G[1 - u, -u, 0, 1 - u, 0, v] + 
 144*as^3*G[0, u]*G[1 - u, -u, 0, 1 - u, 1 - u, v] + 
 96*as^3*G[1, u]*G[1 - u, -u, 0, -u, 0, v] - 
 96*as^3*G[0, u]*G[1 - u, -u, 0, -u, 1 - u, v] + 
 48*as^3*G[0, u]*G[1 - u, -u, 1 - u, 0, 0, v] - 
 144*as^3*G[1, u]*G[1 - u, -u, 1 - u, 0, 0, v] + 
 96*as^3*G[0, u]*G[1 - u, -u, 1 - u, 0, 1 - u, v] - 
 48*as^3*G[0, u]*G[1 - u, -u, 1 - u, 1, 0, v] + 
 48*as^3*G[1, u]*G[1 - u, -u, 1 - u, 1, 0, v] + 
 192*as^3*G[0, u]*G[1 - u, -u, 1 - u, 1 - u, 0, v] + 
 48*as^3*G[0, u]*G[-u, 0, 0, 0, 1 - u, v] - 
 48*as^3*G[1, u]*G[-u, 0, 0, 0, -u, v] - 
 48*as^3*G[0, u]*G[-u, 0, 0, 1, 0, v] + 
 96*as^3*G[1, u]*G[-u, 0, 0, 1, 0, v] - 
 48*as^3*G[0, u]*G[-u, 0, 0, 1 - u, 0, v] + 
 48*as^3*G[0, u]*G[-u, 0, 0, 1 - u, 1 - u, v] + 
 48*as^3*G[1, u]*G[-u, 0, 0, 1 - u, -u, v] + 
 192*as^3*G[1, u]*G[-u, 0, 0, -u, 0, v] - 
 96*as^3*G[0, u]*G[-u, 0, 0, -u, 1 - u, v] + 
 48*as^3*G[1, u]*G[-u, 0, 0, -u, 1 - u, v] - 
 96*as^3*G[1, u]*G[-u, 0, 0, -u, -u, v] - 
 48*as^3*G[0, u]*G[-u, 0, 1, 0, 0, v] + 
 48*as^3*G[1, u]*G[-u, 0, 1, 0, 0, v] - 
 48*as^3*G[0, u]*G[-u, 0, 1, 0, 1 - u, v] + 
 48*as^3*G[1, u]*G[-u, 0, 1, 0, 1 - u, v] + 
 48*as^3*G[1, u]*G[-u, 0, 1, 1, 0, v] - 
 48*as^3*G[0, u]*G[-u, 0, 1, 1 - u, 0, v] + 
 48*as^3*G[1, u]*G[-u, 0, 1, 1 - u, 0, v] + 
 48*as^3*G[0, u]*G[-u, 0, 1 - u, 0, 0, v] - 
 48*as^3*G[0, u]*G[-u, 0, 1 - u, 0, 1 - u, v] + 
 48*as^3*G[1, u]*G[-u, 0, 1 - u, 0, -u, v] - 
 48*as^3*G[0, u]*G[-u, 0, 1 - u, 1, 0, v] + 
 96*as^3*G[1, u]*G[-u, 0, 1 - u, 1, 0, v] + 
 48*as^3*G[0, u]*G[-u, 0, 1 - u, 1 - u, 0, v] - 
 48*as^3*G[1, u]*G[-u, 0, 1 - u, 1 - u, -u, v] + 
 48*as^3*G[1, u]*G[-u, 0, 1 - u, -u, 0, v] - 
 48*as^3*G[0, u]*G[-u, 0, 1 - u, -u, 1 - u, v] - 
 48*as^3*G[1, u]*G[-u, 0, 1 - u, -u, 1 - u, v] + 
 48*as^3*G[1, u]*G[-u, 0, -u, 0, 0, v] - 
 48*as^3*G[0, u]*G[-u, 0, -u, 0, 1 - u, v] + 
 96*as^3*G[1, u]*G[-u, 0, -u, 0, 1 - u, v] + 
 96*as^3*G[1, u]*G[-u, 0, -u, 1 - u, 0, v] - 
 96*as^3*G[0, u]*G[-u, 0, -u, 1 - u, 1 - u, v] - 
 96*as^3*G[1, u]*G[-u, 0, -u, -u, 0, v] + 
 96*as^3*G[0, u]*G[-u, 0, -u, -u, 1 - u, v] - 
 48*as^3*G[0, u]*G[-u, 1, 0, 0, 1 - u, v] + 
 48*as^3*G[1, u]*G[-u, 1, 0, 0, 1 - u, v] + 
 48*as^3*G[1, u]*G[-u, 1, 0, 0, -u, v] + 
 48*as^3*G[0, u]*G[-u, 1, 0, 1, 0, v] - 
 48*as^3*G[1, u]*G[-u, 1, 0, 1, 0, v] - 
 48*as^3*G[0, u]*G[-u, 1, 0, 1 - u, 0, v] + 
 48*as^3*G[1, u]*G[-u, 1, 0, 1 - u, 0, v] - 
 48*as^3*G[0, u]*G[-u, 1, 0, 1 - u, 1 - u, v] + 
 48*as^3*G[1, u]*G[-u, 1, 0, 1 - u, -u, v] - 
 48*as^3*G[1, u]*G[-u, 1, 0, -u, 0, v] + 
 48*as^3*G[0, u]*G[-u, 1, 0, -u, 1 - u, v] + 
 48*as^3*G[1, u]*G[-u, 1, 0, -u, 1 - u, v] - 
 48*as^3*G[0, u]*G[-u, 1, 1 - u, 0, 0, v] + 
 48*as^3*G[1, u]*G[-u, 1, 1 - u, 0, 0, v] - 
 48*as^3*G[0, u]*G[-u, 1, 1 - u, 0, 1 - u, v] + 
 48*as^3*G[1, u]*G[-u, 1, 1 - u, 0, -u, v] + 
 48*as^3*G[0, u]*G[-u, 1, 1 - u, 1, 0, v] - 
 48*as^3*G[1, u]*G[-u, 1, 1 - u, 1, 0, v] - 
 48*as^3*G[0, u]*G[-u, 1, 1 - u, 1 - u, 0, v] + 
 48*as^3*G[1, u]*G[-u, 1, 1 - u, 1 - u, -u, v] - 
 48*as^3*G[1, u]*G[-u, 1, 1 - u, -u, 0, v] + 
 48*as^3*G[0, u]*G[-u, 1, 1 - u, -u, 1 - u, v] + 
 48*as^3*G[1, u]*G[-u, 1, 1 - u, -u, 1 - u, v] + 
 48*as^3*G[0, u]*G[-u, 1 - u, 0, 0, 1 - u, v] - 
 48*as^3*G[0, u]*G[-u, 1 - u, 0, 1, 0, v] + 
 96*as^3*G[1, u]*G[-u, 1 - u, 0, 1, 0, v] + 
 48*as^3*G[0, u]*G[-u, 1 - u, 0, 1 - u, 0, v] - 
 48*as^3*G[0, u]*G[-u, 1 - u, 0, 1 - u, 1 - u, v] + 
 96*as^3*G[1, u]*G[-u, 1 - u, 0, -u, 0, v] - 
 96*as^3*G[0, u]*G[-u, 1 - u, 0, -u, 1 - u, v] - 
 96*as^3*G[0, u]*G[-u, 1 - u, 1, 0, 0, v] + 
 96*as^3*G[1, u]*G[-u, 1 - u, 1, 0, 0, v] - 
 48*as^3*G[0, u]*G[-u, 1 - u, 1, 0, 1 - u, v] + 
 48*as^3*G[1, u]*G[-u, 1 - u, 1, 0, 1 - u, v] + 
 48*as^3*G[1, u]*G[-u, 1 - u, 1, 1, 0, v] - 
 48*as^3*G[0, u]*G[-u, 1 - u, 1, 1 - u, 0, v] + 
 48*as^3*G[1, u]*G[-u, 1 - u, 1, 1 - u, 0, v] - 
 48*as^3*G[0, u]*G[-u, 1 - u, 1 - u, 0, 1 - u, v] + 
 48*as^3*G[1, u]*G[-u, 1 - u, 1 - u, 1, 0, v] + 
 144*as^3*G[1, u]*G[-u, 1 - u, -u, 0, 0, v] - 
 144*as^3*G[0, u]*G[-u, 1 - u, -u, 0, 1 - u, v] - 
 192*as^3*G[0, u]*G[-u, 1 - u, -u, 1 - u, 0, v] - 
 192*as^3*G[0, u]*G[-u, -u, 0, 0, 1 - u, v] + 
 144*as^3*G[1, u]*G[-u, -u, 0, 0, 1 - u, v] + 
 192*as^3*G[1, u]*G[-u, -u, 0, 0, -u, v] + 
 96*as^3*G[0, u]*G[-u, -u, 0, 1, 0, v] - 
 144*as^3*G[1, u]*G[-u, -u, 0, 1, 0, v] + 
 144*as^3*G[1, u]*G[-u, -u, 0, 1 - u, 0, v] - 
 144*as^3*G[0, u]*G[-u, -u, 0, 1 - u, 1 - u, v] - 
 192*as^3*G[1, u]*G[-u, -u, 0, -u, 0, v] + 
 192*as^3*G[0, u]*G[-u, -u, 0, -u, 1 - u, v] - 
 96*as^3*G[0, u]*G[-u, -u, 1 - u, 0, 0, v] + 
 144*as^3*G[1, u]*G[-u, -u, 1 - u, 0, 0, v] + 
 96*as^3*G[0, u]*G[-u, -u, 1 - u, 1, 0, v] - 
 144*as^3*G[1, u]*G[-u, -u, 1 - u, 1, 0, v] - 
 192*as^3*G[0, u]*G[-u, -u, 1 - u, 1 - u, 0, v] + 
 144*as^3*G[0, 0, 0, 1, 0, 1, u] + 144*as^3*G[0, 0, 0, 1, 1, 0, u] - 
 48*as^3*G[0, 0, 0, -u, 0, 1 - u, v] - 48*as^3*G[0, 0, 0, -u, 1 - u, 0, v] - 
 48*as^3*G[0, 0, 0, -u, 1 - u, 1 - u, v] + 
 96*as^3*G[0, 0, 0, -u, -u, 1 - u, v] + 192*as^3*G[0, 0, 1, 0, 0, 1, u] + 
 144*as^3*G[0, 0, 1, 0, 1, 0, u] - 144*as^3*G[0, 0, 1, 0, 1, 1, u] - 
 144*as^3*G[0, 0, 1, 0, 1 - u, 1 - u, v] - 
 48*as^3*G[0, 0, 1, 0, -u, 1 - u, v] + 192*as^3*G[0, 0, 1, 1, 0, 0, u] - 
 288*as^3*G[0, 0, 1, 1, 0, 1, u] - 96*as^3*G[0, 0, 1, 1, 1, 0, u] - 
 144*as^3*G[0, 0, 1, 1 - u, 0, 1 - u, v] - 
 144*as^3*G[0, 0, 1, 1 - u, 1 - u, 0, v] - 
 48*as^3*G[0, 0, 1, 1 - u, -u, 1 - u, v] - 
 96*as^3*G[0, 0, 1 - u, 1, 0, 1 - u, v] - 
 96*as^3*G[0, 0, 1 - u, 1, 1 - u, 0, v] - 
 48*as^3*G[0, 0, 1 - u, -u, 0, 1 - u, v] - 
 48*as^3*G[0, 0, 1 - u, -u, 1 - u, 0, v] + 
 48*as^3*G[0, 0, 1 - u, -u, 1 - u, 1 - u, v] + 
 48*as^3*G[0, 0, 1 - u, -u, -u, 1 - u, v] - 
 48*as^3*G[0, 0, -u, 0, 0, 1 - u, v] - 48*as^3*G[0, 0, -u, 0, 1 - u, 0, v] - 
 96*as^3*G[0, 0, -u, 0, 1 - u, 1 - u, v] + 
 48*as^3*G[0, 0, -u, 0, -u, 1 - u, v] - 48*as^3*G[0, 0, -u, 1 - u, 0, 0, v] - 
 96*as^3*G[0, 0, -u, 1 - u, 0, 1 - u, v] - 
 96*as^3*G[0, 0, -u, 1 - u, 1 - u, 0, v] + 
 48*as^3*G[0, 0, -u, -u, 0, 1 - u, v] + 
 48*as^3*G[0, 0, -u, -u, 1 - u, 0, v] - 
 48*as^3*G[0, 0, -u, -u, 1 - u, 1 - u, v] - 
 96*as^3*G[0, 0, -u, -u, -u, 1 - u, v] + 144*as^3*G[0, 1, 0, 0, 0, 1, u] + 
 144*as^3*G[0, 1, 0, 0, 1, 0, u] - 192*as^3*G[0, 1, 0, 0, 1, 1, u] - 
 144*as^3*G[0, 1, 0, 0, 1 - u, 1 - u, v] - 
 48*as^3*G[0, 1, 0, 0, -u, 1 - u, v] + 96*as^3*G[0, 1, 0, 1, 0, 0, u] - 
 192*as^3*G[0, 1, 0, 1, 0, 1, u] - 96*as^3*G[0, 1, 0, 1, 1, 0, u] - 
 144*as^3*G[0, 1, 0, 1 - u, 0, 1 - u, v] - 
 144*as^3*G[0, 1, 0, 1 - u, 1 - u, 0, v] - 
 48*as^3*G[0, 1, 0, 1 - u, -u, 1 - u, v] + 
 48*as^3*G[0, 1, 0, -u, 0, 1 - u, v] + 48*as^3*G[0, 1, 0, -u, 1 - u, 0, v] - 
 48*as^3*G[0, 1, 0, -u, 1 - u, 1 - u, v] - 192*as^3*G[0, 1, 1, 0, 0, 1, u] - 
 96*as^3*G[0, 1, 1, 0, 1, 0, u] + 96*as^3*G[0, 1, 1, 0, 1, 1, u] - 
 48*as^3*G[0, 1, 1, 1, 0, 0, u] + 144*as^3*G[0, 1, 1, 1, 0, 1, u] - 
 96*as^3*G[0, 1, 1, 1, 1, 0, u] - 144*as^3*G[0, 1, 1 - u, 0, 0, 1 - u, v] - 
 144*as^3*G[0, 1, 1 - u, 0, 1 - u, 0, v] - 
 48*as^3*G[0, 1, 1 - u, 0, -u, 1 - u, v] + 
 96*as^3*G[0, 1, 1 - u, 1, 0, 1 - u, v] + 
 96*as^3*G[0, 1, 1 - u, 1, 1 - u, 0, v] - 
 144*as^3*G[0, 1, 1 - u, 1 - u, 0, 0, v] - 
 96*as^3*G[0, 1, 1 - u, 1 - u, 1, 0, v] - 
 48*as^3*G[0, 1, 1 - u, 1 - u, -u, 1 - u, v] + 
 48*as^3*G[0, 1, 1 - u, -u, 0, 1 - u, v] + 
 48*as^3*G[0, 1, 1 - u, -u, 1 - u, 0, v] - 
 48*as^3*G[0, 1, 1 - u, -u, 1 - u, 1 - u, v] + 
 48*as^3*G[0, 1 - u, 0, 0, -u, 1 - u, v] - 
 96*as^3*G[0, 1 - u, 0, 1, 1, 0, v] - 
 48*as^3*G[0, 1 - u, 0, 1 - u, -u, 1 - u, v] - 
 48*as^3*G[0, 1 - u, 0, -u, 0, 1 - u, v] - 
 48*as^3*G[0, 1 - u, 0, -u, 1 - u, 0, v] - 
 48*as^3*G[0, 1 - u, 0, -u, 1 - u, 1 - u, v] - 
 96*as^3*G[0, 1 - u, 0, -u, -u, 1 - u, v] - 
 96*as^3*G[0, 1 - u, 1, 0, 0, 1 - u, v] - 
 96*as^3*G[0, 1 - u, 1, 0, 1 - u, 0, v] - 
 48*as^3*G[0, 1 - u, 1, 1, 0, 1 - u, v] - 
 48*as^3*G[0, 1 - u, 1, 1, 1 - u, 0, v] - 
 96*as^3*G[0, 1 - u, 1, 1 - u, 0, 0, v] - 
 48*as^3*G[0, 1 - u, 1, 1 - u, 1, 0, v] - 
 48*as^3*G[0, 1 - u, 1 - u, 0, 1, 0, v] - 
 96*as^3*G[0, 1 - u, 1 - u, 0, -u, 1 - u, v] - 
 96*as^3*G[0, 1 - u, 1 - u, 1, 0, 1 - u, v] + 
 48*as^3*G[0, 1 - u, 1 - u, 1, 1, 0, v] - 
 96*as^3*G[0, 1 - u, 1 - u, 1, 1 - u, 0, v] + 
 48*as^3*G[0, 1 - u, 1 - u, 1 - u, 1, 0, v] + 
 96*as^3*G[0, 1 - u, 1 - u, 1 - u, -u, 1 - u, v] - 
 48*as^3*G[0, 1 - u, 1 - u, -u, 0, 1 - u, v] - 
 48*as^3*G[0, 1 - u, 1 - u, -u, 1 - u, 0, v] + 
 48*as^3*G[0, 1 - u, 1 - u, -u, 1 - u, 1 - u, v] + 
 48*as^3*G[0, 1 - u, 1 - u, -u, -u, 1 - u, v] - 
 48*as^3*G[0, 1 - u, -u, 0, 0, 1 - u, v] - 
 48*as^3*G[0, 1 - u, -u, 0, 1 - u, 0, v] - 
 48*as^3*G[0, 1 - u, -u, 0, 1 - u, 1 - u, v] - 
 48*as^3*G[0, 1 - u, -u, 0, -u, 1 - u, v] - 
 48*as^3*G[0, 1 - u, -u, 1 - u, 0, 0, v] - 
 48*as^3*G[0, 1 - u, -u, 1 - u, 0, 1 - u, v] - 
 48*as^3*G[0, 1 - u, -u, 1 - u, 1 - u, 0, v] - 
 48*as^3*G[0, 1 - u, -u, 1 - u, -u, 1 - u, v] - 
 48*as^3*G[0, 1 - u, -u, -u, 0, 1 - u, v] - 
 48*as^3*G[0, 1 - u, -u, -u, 1 - u, 0, v] + 
 144*as^3*G[0, 1 - u, -u, -u, -u, 1 - u, v] - 
 48*as^3*G[0, -u, 0, 0, 1 - u, 1 - u, v] - 
 96*as^3*G[0, -u, 0, 0, -u, 1 - u, v] + 48*as^3*G[0, -u, 0, 1, 0, 1 - u, v] + 
 96*as^3*G[0, -u, 0, 1, 1, 0, v] + 48*as^3*G[0, -u, 0, 1, 1 - u, 0, v] - 
 48*as^3*G[0, -u, 0, 1 - u, 0, 1 - u, v] - 
 48*as^3*G[0, -u, 0, 1 - u, 1, 0, v] - 
 48*as^3*G[0, -u, 0, 1 - u, 1 - u, 0, v] + 
 48*as^3*G[0, -u, 0, -u, 0, 1 - u, v] + 
 48*as^3*G[0, -u, 0, -u, 1 - u, 0, v] - 
 48*as^3*G[0, -u, 0, -u, 1 - u, 1 - u, v] - 
 48*as^3*G[0, -u, 1 - u, 0, 0, 1 - u, v] - 
 48*as^3*G[0, -u, 1 - u, 0, 1, 0, v] - 
 48*as^3*G[0, -u, 1 - u, 0, 1 - u, 0, v] + 
 48*as^3*G[0, -u, 1 - u, 1, 0, 1 - u, v] + 
 96*as^3*G[0, -u, 1 - u, 1, 1, 0, v] + 
 48*as^3*G[0, -u, 1 - u, 1, 1 - u, 0, v] - 
 48*as^3*G[0, -u, 1 - u, 1 - u, 0, 0, v] - 
 48*as^3*G[0, -u, 1 - u, 1 - u, 1, 0, v] - 
 48*as^3*G[0, -u, 1 - u, 1 - u, -u, 1 - u, v] - 
 48*as^3*G[0, -u, 1 - u, -u, 1 - u, 1 - u, v] - 
 48*as^3*G[0, -u, -u, 0, 0, 1 - u, v] - 48*as^3*G[0, -u, -u, 0, 1, 0, v] - 
 48*as^3*G[0, -u, -u, 0, 1 - u, 0, v] - 
 48*as^3*G[0, -u, -u, 1 - u, 0, 0, v] - 
 48*as^3*G[0, -u, -u, 1 - u, 1, 0, v] + 
 96*as^3*G[0, -u, -u, -u, 0, 1 - u, v] + 
 96*as^3*G[0, -u, -u, -u, 1 - u, 0, v] - 96*as^3*G[1, 0, 0, 0, 0, 1, u] + 
 144*as^3*G[1, 0, 0, 0, 1, 0, u] - 48*as^3*G[1, 0, 0, 0, 1, 1, u] + 
 96*as^3*G[1, 0, 0, 1, 0, 0, u] - 96*as^3*G[1, 0, 0, 1, 0, 1, u] - 
 192*as^3*G[1, 0, 0, 1, 1, 0, u] + 48*as^3*G[1, 0, 0, -u, 0, 1 - u, v] + 
 48*as^3*G[1, 0, 0, -u, 1 - u, 0, v] - 48*as^3*G[1, 0, 0, -u, -u, 1 - u, v] - 
 96*as^3*G[1, 0, 1, 0, 0, 1, u] - 192*as^3*G[1, 0, 1, 0, 1, 0, u] + 
 96*as^3*G[1, 0, 1, 0, 1, 1, u] + 144*as^3*G[1, 0, 1, 0, 1 - u, 1 - u, v] + 
 48*as^3*G[1, 0, 1, 0, -u, 1 - u, v] - 192*as^3*G[1, 0, 1, 1, 0, 0, u] + 
 144*as^3*G[1, 0, 1, 1, 0, 1, u] + 144*as^3*G[1, 0, 1, 1, 1, 0, u] + 
 144*as^3*G[1, 0, 1, 1 - u, 0, 1 - u, v] + 
 144*as^3*G[1, 0, 1, 1 - u, 1 - u, 0, v] + 
 48*as^3*G[1, 0, 1, 1 - u, -u, 1 - u, v] + 
 96*as^3*G[1, 0, 1 - u, 1, 0, 1 - u, v] + 
 96*as^3*G[1, 0, 1 - u, 1, 1 - u, 0, v] - 
 48*as^3*G[1, 0, 1 - u, 1 - u, -u, 1 - u, v] + 
 96*as^3*G[1, 0, 1 - u, -u, 0, 1 - u, v] + 
 96*as^3*G[1, 0, 1 - u, -u, 1 - u, 0, v] - 
 48*as^3*G[1, 0, 1 - u, -u, 1 - u, 1 - u, v] + 
 48*as^3*G[1, 0, -u, 0, 0, 1 - u, v] + 48*as^3*G[1, 0, -u, 0, 1 - u, 0, v] + 
 96*as^3*G[1, 0, -u, 0, 1 - u, 1 - u, v] + 
 48*as^3*G[1, 0, -u, 0, -u, 1 - u, v] + 48*as^3*G[1, 0, -u, 1 - u, 0, 0, v] + 
 96*as^3*G[1, 0, -u, 1 - u, 0, 1 - u, v] + 
 96*as^3*G[1, 0, -u, 1 - u, 1 - u, 0, v] + 
 48*as^3*G[1, 0, -u, 1 - u, -u, 1 - u, v] + 
 48*as^3*G[1, 0, -u, -u, 0, 1 - u, v] + 
 48*as^3*G[1, 0, -u, -u, 1 - u, 0, v] - 
 144*as^3*G[1, 0, -u, -u, -u, 1 - u, v] - 96*as^3*G[1, 1, 0, 0, 0, 1, u] - 
 288*as^3*G[1, 1, 0, 0, 1, 0, u] + 192*as^3*G[1, 1, 0, 0, 1, 1, u] + 
 144*as^3*G[1, 1, 0, 0, 1 - u, 1 - u, v] + 
 48*as^3*G[1, 1, 0, 0, -u, 1 - u, v] - 144*as^3*G[1, 1, 0, 1, 0, 0, u] + 
 144*as^3*G[1, 1, 0, 1, 0, 1, u] + 192*as^3*G[1, 1, 0, 1, 1, 0, u] + 
 144*as^3*G[1, 1, 0, 1 - u, 0, 1 - u, v] + 
 144*as^3*G[1, 1, 0, 1 - u, 1 - u, 0, v] + 
 48*as^3*G[1, 1, 0, 1 - u, -u, 1 - u, v] - 
 144*as^3*G[1, 1, 0, -u, 0, 1 - u, v] - 
 144*as^3*G[1, 1, 0, -u, 1 - u, 0, v] + 
 96*as^3*G[1, 1, 0, -u, 1 - u, 1 - u, v] + 
 48*as^3*G[1, 1, 0, -u, -u, 1 - u, v] + 144*as^3*G[1, 1, 1, 0, 0, 1, u] + 
 144*as^3*G[1, 1, 1, 0, 1, 0, u] + 144*as^3*G[1, 1, 1 - u, 0, 0, 1 - u, v] + 
 144*as^3*G[1, 1, 1 - u, 0, 1 - u, 0, v] + 
 48*as^3*G[1, 1, 1 - u, 0, -u, 1 - u, v] - 
 192*as^3*G[1, 1, 1 - u, 1, 0, 1 - u, v] - 
 192*as^3*G[1, 1, 1 - u, 1, 1 - u, 0, v] + 
 144*as^3*G[1, 1, 1 - u, 1 - u, 0, 0, v] + 
 192*as^3*G[1, 1, 1 - u, 1 - u, 1, 0, v] + 
 96*as^3*G[1, 1, 1 - u, 1 - u, -u, 1 - u, v] - 
 144*as^3*G[1, 1, 1 - u, -u, 0, 1 - u, v] - 
 144*as^3*G[1, 1, 1 - u, -u, 1 - u, 0, v] + 
 96*as^3*G[1, 1, 1 - u, -u, 1 - u, 1 - u, v] + 
 48*as^3*G[1, 1, 1 - u, -u, -u, 1 - u, v] - 
 48*as^3*G[1, 1 - u, 0, 0, 1, 0, v] - 48*as^3*G[1, 1 - u, 0, 1, 0, 0, v] + 
 48*as^3*G[1, 1 - u, 0, 1, 0, 1 - u, v] + 
 48*as^3*G[1, 1 - u, 0, 1, 1 - u, 0, v] + 
 48*as^3*G[1, 1 - u, 0, 1 - u, 1, 0, v] - 
 48*as^3*G[1, 1 - u, 0, 1 - u, -u, 1 - u, v] + 
 96*as^3*G[1, 1 - u, 0, -u, 0, 1 - u, v] + 
 96*as^3*G[1, 1 - u, 0, -u, 1 - u, 0, v] - 
 48*as^3*G[1, 1 - u, 0, -u, 1 - u, 1 - u, v] + 
 96*as^3*G[1, 1 - u, 1, 0, 0, 1 - u, v] + 
 96*as^3*G[1, 1 - u, 1, 0, 1 - u, 0, v] + 
 48*as^3*G[1, 1 - u, 1, 0, 1 - u, 1 - u, v] + 
 48*as^3*G[1, 1 - u, 1, 0, -u, 1 - u, v] - 
 96*as^3*G[1, 1 - u, 1, 1, 0, 1 - u, v] - 
 96*as^3*G[1, 1 - u, 1, 1, 1 - u, 0, v] + 
 96*as^3*G[1, 1 - u, 1, 1 - u, 0, 0, v] + 
 48*as^3*G[1, 1 - u, 1, 1 - u, 0, 1 - u, v] + 
 48*as^3*G[1, 1 - u, 1, 1 - u, 1 - u, 0, v] + 
 48*as^3*G[1, 1 - u, 1, 1 - u, -u, 1 - u, v] + 
 48*as^3*G[1, 1 - u, 1 - u, 0, 1, 0, v] - 
 48*as^3*G[1, 1 - u, 1 - u, 0, -u, 1 - u, v] + 
 48*as^3*G[1, 1 - u, 1 - u, 1, 0, 0, v] + 
 192*as^3*G[1, 1 - u, 1 - u, 1, 0, 1 - u, v] - 
 96*as^3*G[1, 1 - u, 1 - u, 1, 1, 0, v] + 
 192*as^3*G[1, 1 - u, 1 - u, 1, 1 - u, 0, v] - 
 48*as^3*G[1, 1 - u, 1 - u, 1 - u, 1, 0, v] - 
 96*as^3*G[1, 1 - u, 1 - u, 1 - u, -u, 1 - u, v] + 
 96*as^3*G[1, 1 - u, 1 - u, -u, 0, 1 - u, v] + 
 96*as^3*G[1, 1 - u, 1 - u, -u, 1 - u, 0, v] - 
 48*as^3*G[1, 1 - u, 1 - u, -u, 1 - u, 1 - u, v] - 
 48*as^3*G[1, 1 - u, 1 - u, -u, -u, 1 - u, v] + 
 48*as^3*G[1, 1 - u, -u, 0, 0, 1 - u, v] + 
 48*as^3*G[1, 1 - u, -u, 0, 1 - u, 0, v] + 
 48*as^3*G[1, 1 - u, -u, 0, 1 - u, 1 - u, v] + 
 48*as^3*G[1, 1 - u, -u, 0, -u, 1 - u, v] + 
 48*as^3*G[1, 1 - u, -u, 1 - u, 0, 0, v] + 
 48*as^3*G[1, 1 - u, -u, 1 - u, 0, 1 - u, v] + 
 48*as^3*G[1, 1 - u, -u, 1 - u, 1 - u, 0, v] + 
 48*as^3*G[1, 1 - u, -u, 1 - u, -u, 1 - u, v] + 
 48*as^3*G[1, 1 - u, -u, -u, 0, 1 - u, v] + 
 48*as^3*G[1, 1 - u, -u, -u, 1 - u, 0, v] - 
 144*as^3*G[1, 1 - u, -u, -u, -u, 1 - u, v] + 
 48*as^3*G[1, -u, 0, 0, 1, 0, v] + 48*as^3*G[1, -u, 0, 0, 1 - u, 1 - u, v] + 
 48*as^3*G[1, -u, 0, 0, -u, 1 - u, v] + 48*as^3*G[1, -u, 0, 1, 0, 0, v] - 
 48*as^3*G[1, -u, 0, 1, 0, 1 - u, v] - 48*as^3*G[1, -u, 0, 1, 1 - u, 0, v] + 
 48*as^3*G[1, -u, 0, 1 - u, 0, 1 - u, v] + 
 48*as^3*G[1, -u, 0, 1 - u, 1, 0, v] + 
 48*as^3*G[1, -u, 0, 1 - u, 1 - u, 0, v] + 
 48*as^3*G[1, -u, 0, 1 - u, -u, 1 - u, v] - 
 48*as^3*G[1, -u, 0, -u, 0, 1 - u, v] - 
 48*as^3*G[1, -u, 0, -u, 1 - u, 0, v] + 
 48*as^3*G[1, -u, 0, -u, 1 - u, 1 - u, v] + 
 48*as^3*G[1, -u, 1 - u, 0, 0, 1 - u, v] + 
 48*as^3*G[1, -u, 1 - u, 0, 1, 0, v] + 
 48*as^3*G[1, -u, 1 - u, 0, 1 - u, 0, v] + 
 48*as^3*G[1, -u, 1 - u, 0, -u, 1 - u, v] + 
 48*as^3*G[1, -u, 1 - u, 1, 0, 0, v] - 
 48*as^3*G[1, -u, 1 - u, 1, 0, 1 - u, v] - 
 48*as^3*G[1, -u, 1 - u, 1, 1 - u, 0, v] + 
 48*as^3*G[1, -u, 1 - u, 1 - u, 0, 0, v] + 
 48*as^3*G[1, -u, 1 - u, 1 - u, 1, 0, v] + 
 48*as^3*G[1, -u, 1 - u, 1 - u, -u, 1 - u, v] - 
 48*as^3*G[1, -u, 1 - u, -u, 0, 1 - u, v] - 
 48*as^3*G[1, -u, 1 - u, -u, 1 - u, 0, v] + 
 48*as^3*G[1, -u, 1 - u, -u, 1 - u, 1 - u, v] + 
 96*as^3*G[1 - u, 0, 0, 0, 1, 0, v] + 
 48*as^3*G[1 - u, 0, 0, 0, -u, 1 - u, v] + 
 48*as^3*G[1 - u, 0, 0, 1, 0, 0, v] - 
 48*as^3*G[1 - u, 0, 0, 1, 0, 1 - u, v] + 
 48*as^3*G[1 - u, 0, 0, 1, 1, 0, v] - 
 48*as^3*G[1 - u, 0, 0, 1, 1 - u, 0, v] - 
 96*as^3*G[1 - u, 0, 0, 1 - u, 1, 0, v] - 
 48*as^3*G[1 - u, 0, 0, 1 - u, -u, 1 - u, v] - 
 96*as^3*G[1 - u, 0, 0, -u, 0, 1 - u, v] - 
 96*as^3*G[1 - u, 0, 0, -u, 1 - u, 0, v] + 
 48*as^3*G[1 - u, 0, 0, -u, -u, 1 - u, v] - 
 48*as^3*G[1 - u, 0, 1, 0, 0, 1 - u, v] - 
 48*as^3*G[1 - u, 0, 1, 0, 1, 0, v] - 
 48*as^3*G[1 - u, 0, 1, 0, 1 - u, 0, v] - 
 48*as^3*G[1 - u, 0, 1, 0, 1 - u, 1 - u, v] - 
 48*as^3*G[1 - u, 0, 1, 1, 0, 1 - u, v] + 
 144*as^3*G[1 - u, 0, 1, 1, 1, 0, v] - 
 48*as^3*G[1 - u, 0, 1, 1, 1 - u, 0, v] - 
 48*as^3*G[1 - u, 0, 1, 1 - u, 0, 0, v] - 
 48*as^3*G[1 - u, 0, 1, 1 - u, 0, 1 - u, v] - 
 48*as^3*G[1 - u, 0, 1, 1 - u, 1, 0, v] - 
 48*as^3*G[1 - u, 0, 1, 1 - u, 1 - u, 0, v] - 
 48*as^3*G[1 - u, 0, 1 - u, 0, 1, 0, v] - 
 48*as^3*G[1 - u, 0, 1 - u, 1, 0, 0, v] - 
 48*as^3*G[1 - u, 0, 1 - u, 1, 0, 1 - u, v] - 
 96*as^3*G[1 - u, 0, 1 - u, 1, 1, 0, v] - 
 48*as^3*G[1 - u, 0, 1 - u, 1, 1 - u, 0, v] + 
 48*as^3*G[1 - u, 0, 1 - u, 1 - u, 1, 0, v] - 
 96*as^3*G[1 - u, 0, 1 - u, -u, -u, 1 - u, v] - 
 96*as^3*G[1 - u, 0, -u, 0, 1 - u, 1 - u, v] - 
 48*as^3*G[1 - u, 0, -u, 0, -u, 1 - u, v] - 
 96*as^3*G[1 - u, 0, -u, 1 - u, 0, 1 - u, v] - 
 96*as^3*G[1 - u, 0, -u, 1 - u, 1 - u, 0, v] - 
 48*as^3*G[1 - u, 0, -u, -u, 0, 1 - u, v] - 
 48*as^3*G[1 - u, 0, -u, -u, 1 - u, 0, v] - 
 48*as^3*G[1 - u, 1, 0, 0, 1, 0, v] - 
 48*as^3*G[1 - u, 1, 0, 0, 1 - u, 1 - u, v] - 
 48*as^3*G[1 - u, 1, 0, 0, -u, 1 - u, v] - 
 48*as^3*G[1 - u, 1, 0, 1, 0, 0, v] - 
 48*as^3*G[1 - u, 1, 0, 1 - u, 0, 1 - u, v] - 
 48*as^3*G[1 - u, 1, 0, 1 - u, 1 - u, 0, v] - 
 48*as^3*G[1 - u, 1, 0, 1 - u, -u, 1 - u, v] + 
 48*as^3*G[1 - u, 1, 0, -u, 0, 1 - u, v] + 
 48*as^3*G[1 - u, 1, 0, -u, 1 - u, 0, v] + 
 96*as^3*G[1 - u, 1, 0, -u, -u, 1 - u, v] - 
 48*as^3*G[1 - u, 1, 1, 0, 1 - u, 1 - u, v] - 
 48*as^3*G[1 - u, 1, 1, 0, -u, 1 - u, v] + 
 96*as^3*G[1 - u, 1, 1, 1, 0, 1 - u, v] + 
 96*as^3*G[1 - u, 1, 1, 1, 1 - u, 0, v] - 
 48*as^3*G[1 - u, 1, 1, 1 - u, 0, 1 - u, v] - 
 48*as^3*G[1 - u, 1, 1, 1 - u, 1 - u, 0, v] - 
 48*as^3*G[1 - u, 1, 1, 1 - u, -u, 1 - u, v] - 
 48*as^3*G[1 - u, 1, 1 - u, 0, 0, 1 - u, v] - 
 48*as^3*G[1 - u, 1, 1 - u, 0, 1 - u, 0, v] - 
 48*as^3*G[1 - u, 1, 1 - u, 0, -u, 1 - u, v] - 
 48*as^3*G[1 - u, 1, 1 - u, 1, 0, 0, v] + 
 48*as^3*G[1 - u, 1, 1 - u, 1, 0, 1 - u, v] + 
 48*as^3*G[1 - u, 1, 1 - u, 1, 1 - u, 0, v] - 
 48*as^3*G[1 - u, 1, 1 - u, 1 - u, 0, 0, v] - 
 96*as^3*G[1 - u, 1, 1 - u, 1 - u, 1, 0, v] + 
 48*as^3*G[1 - u, 1, 1 - u, -u, 0, 1 - u, v] + 
 48*as^3*G[1 - u, 1, 1 - u, -u, 1 - u, 0, v] + 
 96*as^3*G[1 - u, 1, 1 - u, -u, -u, 1 - u, v] + 
 48*as^3*G[1 - u, 1 - u, 0, 1, 0, 0, v] - 
 48*as^3*G[1 - u, 1 - u, 0, 1, 0, 1 - u, v] + 
 48*as^3*G[1 - u, 1 - u, 0, 1, 1, 0, v] - 
 48*as^3*G[1 - u, 1 - u, 0, 1, 1 - u, 0, v] - 
 96*as^3*G[1 - u, 1 - u, 0, -u, 0, 1 - u, v] - 
 96*as^3*G[1 - u, 1 - u, 0, -u, 1 - u, 0, v] - 
 96*as^3*G[1 - u, 1 - u, 1, 0, 0, 1 - u, v] - 
 96*as^3*G[1 - u, 1 - u, 1, 0, 1 - u, 0, v] - 
 48*as^3*G[1 - u, 1 - u, 1, 0, 1 - u, 1 - u, v] - 
 48*as^3*G[1 - u, 1 - u, 1, 1, 0, 0, v] + 
 48*as^3*G[1 - u, 1 - u, 1, 1, 0, 1 - u, v] - 
 96*as^3*G[1 - u, 1 - u, 1, 1, 1, 0, v] + 
 48*as^3*G[1 - u, 1 - u, 1, 1, 1 - u, 0, v] - 
 96*as^3*G[1 - u, 1 - u, 1, 1 - u, 0, 0, v] - 
 48*as^3*G[1 - u, 1 - u, 1, 1 - u, 0, 1 - u, v] + 
 48*as^3*G[1 - u, 1 - u, 1, 1 - u, 1, 0, v] - 
 48*as^3*G[1 - u, 1 - u, 1, 1 - u, 1 - u, 0, v] - 
 48*as^3*G[1 - u, 1 - u, 1 - u, 1, 0, 0, v] - 
 48*as^3*G[1 - u, 1 - u, 1 - u, 1, 0, 1 - u, v] + 
 96*as^3*G[1 - u, 1 - u, 1 - u, 1, 1, 0, v] - 
 48*as^3*G[1 - u, 1 - u, 1 - u, 1, 1 - u, 0, v] - 
 144*as^3*G[1 - u, 1 - u, -u, 0, 0, 1 - u, v] - 
 48*as^3*G[1 - u, 1 - u, -u, 0, 1, 0, v] - 
 144*as^3*G[1 - u, 1 - u, -u, 0, 1 - u, 0, v] - 
 144*as^3*G[1 - u, 1 - u, -u, 1 - u, 0, 0, v] - 
 48*as^3*G[1 - u, 1 - u, -u, 1 - u, 1, 0, v] - 
 48*as^3*G[1 - u, -u, 0, 0, 1, 0, v] - 
 144*as^3*G[1 - u, -u, 0, 0, 1 - u, 1 - u, v] - 
 96*as^3*G[1 - u, -u, 0, 0, -u, 1 - u, v] - 
 48*as^3*G[1 - u, -u, 0, 1, 0, 0, v] + 
 48*as^3*G[1 - u, -u, 0, 1, 0, 1 - u, v] + 
 48*as^3*G[1 - u, -u, 0, 1, 1 - u, 0, v] - 
 144*as^3*G[1 - u, -u, 0, 1 - u, 0, 1 - u, v] - 
 48*as^3*G[1 - u, -u, 0, 1 - u, 1, 0, v] - 
 144*as^3*G[1 - u, -u, 0, 1 - u, 1 - u, 0, v] + 
 96*as^3*G[1 - u, -u, 0, -u, 0, 1 - u, v] + 
 96*as^3*G[1 - u, -u, 0, -u, 1 - u, 0, v] - 
 144*as^3*G[1 - u, -u, 1 - u, 0, 0, 1 - u, v] - 
 48*as^3*G[1 - u, -u, 1 - u, 0, 1, 0, v] - 
 144*as^3*G[1 - u, -u, 1 - u, 0, 1 - u, 0, v] - 
 48*as^3*G[1 - u, -u, 1 - u, 1, 0, 0, v] + 
 48*as^3*G[1 - u, -u, 1 - u, 1, 0, 1 - u, v] + 
 48*as^3*G[1 - u, -u, 1 - u, 1, 1 - u, 0, v] - 
 144*as^3*G[1 - u, -u, 1 - u, 1 - u, 0, 0, v] - 
 48*as^3*G[1 - u, -u, 1 - u, 1 - u, 1, 0, v] - 
 96*as^3*G[-u, 0, 0, 0, 1, 0, v] - 48*as^3*G[-u, 0, 0, 0, -u, 1 - u, v] - 
 48*as^3*G[-u, 0, 0, 1, 0, 0, v] + 96*as^3*G[-u, 0, 0, 1, 0, 1 - u, v] - 
 48*as^3*G[-u, 0, 0, 1, 1, 0, v] + 96*as^3*G[-u, 0, 0, 1, 1 - u, 0, v] - 
 48*as^3*G[-u, 0, 0, 1 - u, 1, 0, v] + 
 48*as^3*G[-u, 0, 0, 1 - u, -u, 1 - u, v] + 
 192*as^3*G[-u, 0, 0, -u, 0, 1 - u, v] + 
 192*as^3*G[-u, 0, 0, -u, 1 - u, 0, v] + 
 48*as^3*G[-u, 0, 0, -u, 1 - u, 1 - u, v] - 
 96*as^3*G[-u, 0, 0, -u, -u, 1 - u, v] + 
 48*as^3*G[-u, 0, 1, 0, 0, 1 - u, v] + 48*as^3*G[-u, 0, 1, 0, 1, 0, v] + 
 48*as^3*G[-u, 0, 1, 0, 1 - u, 0, v] + 
 48*as^3*G[-u, 0, 1, 0, 1 - u, 1 - u, v] + 
 48*as^3*G[-u, 0, 1, 1, 0, 1 - u, v] - 144*as^3*G[-u, 0, 1, 1, 1, 0, v] + 
 48*as^3*G[-u, 0, 1, 1, 1 - u, 0, v] + 48*as^3*G[-u, 0, 1, 1 - u, 0, 0, v] + 
 48*as^3*G[-u, 0, 1, 1 - u, 0, 1 - u, v] + 
 48*as^3*G[-u, 0, 1, 1 - u, 1, 0, v] + 
 48*as^3*G[-u, 0, 1, 1 - u, 1 - u, 0, v] - 
 48*as^3*G[-u, 0, 1 - u, 0, 1, 0, v] + 
 48*as^3*G[-u, 0, 1 - u, 0, -u, 1 - u, v] - 
 48*as^3*G[-u, 0, 1 - u, 1, 0, 0, v] + 
 96*as^3*G[-u, 0, 1 - u, 1, 0, 1 - u, v] + 
 96*as^3*G[-u, 0, 1 - u, 1, 1 - u, 0, v] - 
 48*as^3*G[-u, 0, 1 - u, 1 - u, -u, 1 - u, v] + 
 48*as^3*G[-u, 0, 1 - u, -u, 0, 1 - u, v] + 
 48*as^3*G[-u, 0, 1 - u, -u, 1 - u, 0, v] - 
 48*as^3*G[-u, 0, 1 - u, -u, 1 - u, 1 - u, v] + 
 48*as^3*G[-u, 0, -u, 0, 0, 1 - u, v] + 48*as^3*G[-u, 0, -u, 0, 1, 0, v] + 
 48*as^3*G[-u, 0, -u, 0, 1 - u, 0, v] + 
 96*as^3*G[-u, 0, -u, 0, 1 - u, 1 - u, v] + 
 48*as^3*G[-u, 0, -u, 1 - u, 0, 0, v] + 
 96*as^3*G[-u, 0, -u, 1 - u, 0, 1 - u, v] + 
 48*as^3*G[-u, 0, -u, 1 - u, 1, 0, v] + 
 96*as^3*G[-u, 0, -u, 1 - u, 1 - u, 0, v] - 
 96*as^3*G[-u, 0, -u, -u, 0, 1 - u, v] - 
 96*as^3*G[-u, 0, -u, -u, 1 - u, 0, v] + 48*as^3*G[-u, 1, 0, 0, 1, 0, v] + 
 48*as^3*G[-u, 1, 0, 0, 1 - u, 1 - u, v] + 
 48*as^3*G[-u, 1, 0, 0, -u, 1 - u, v] + 48*as^3*G[-u, 1, 0, 1, 0, 0, v] - 
 48*as^3*G[-u, 1, 0, 1, 0, 1 - u, v] - 48*as^3*G[-u, 1, 0, 1, 1 - u, 0, v] + 
 48*as^3*G[-u, 1, 0, 1 - u, 0, 1 - u, v] + 
 48*as^3*G[-u, 1, 0, 1 - u, 1, 0, v] + 
 48*as^3*G[-u, 1, 0, 1 - u, 1 - u, 0, v] + 
 48*as^3*G[-u, 1, 0, 1 - u, -u, 1 - u, v] - 
 48*as^3*G[-u, 1, 0, -u, 0, 1 - u, v] - 
 48*as^3*G[-u, 1, 0, -u, 1 - u, 0, v] + 
 48*as^3*G[-u, 1, 0, -u, 1 - u, 1 - u, v] + 
 48*as^3*G[-u, 1, 1 - u, 0, 0, 1 - u, v] + 
 48*as^3*G[-u, 1, 1 - u, 0, 1, 0, v] + 
 48*as^3*G[-u, 1, 1 - u, 0, 1 - u, 0, v] + 
 48*as^3*G[-u, 1, 1 - u, 0, -u, 1 - u, v] + 
 48*as^3*G[-u, 1, 1 - u, 1, 0, 0, v] - 
 48*as^3*G[-u, 1, 1 - u, 1, 0, 1 - u, v] - 
 48*as^3*G[-u, 1, 1 - u, 1, 1 - u, 0, v] + 
 48*as^3*G[-u, 1, 1 - u, 1 - u, 0, 0, v] + 
 48*as^3*G[-u, 1, 1 - u, 1 - u, 1, 0, v] + 
 48*as^3*G[-u, 1, 1 - u, 1 - u, -u, 1 - u, v] - 
 48*as^3*G[-u, 1, 1 - u, -u, 0, 1 - u, v] - 
 48*as^3*G[-u, 1, 1 - u, -u, 1 - u, 0, v] + 
 48*as^3*G[-u, 1, 1 - u, -u, 1 - u, 1 - u, v] - 
 48*as^3*G[-u, 1 - u, 0, 0, 1, 0, v] - 48*as^3*G[-u, 1 - u, 0, 1, 0, 0, v] + 
 96*as^3*G[-u, 1 - u, 0, 1, 0, 1 - u, v] + 
 96*as^3*G[-u, 1 - u, 0, 1, 1 - u, 0, v] + 
 96*as^3*G[-u, 1 - u, 0, -u, 0, 1 - u, v] + 
 96*as^3*G[-u, 1 - u, 0, -u, 1 - u, 0, v] + 
 96*as^3*G[-u, 1 - u, 1, 0, 0, 1 - u, v] + 
 48*as^3*G[-u, 1 - u, 1, 0, 1, 0, v] + 
 96*as^3*G[-u, 1 - u, 1, 0, 1 - u, 0, v] + 
 48*as^3*G[-u, 1 - u, 1, 0, 1 - u, 1 - u, v] + 
 48*as^3*G[-u, 1 - u, 1, 1, 0, 1 - u, v] - 
 144*as^3*G[-u, 1 - u, 1, 1, 1, 0, v] + 
 48*as^3*G[-u, 1 - u, 1, 1, 1 - u, 0, v] + 
 96*as^3*G[-u, 1 - u, 1, 1 - u, 0, 0, v] + 
 48*as^3*G[-u, 1 - u, 1, 1 - u, 0, 1 - u, v] + 
 48*as^3*G[-u, 1 - u, 1, 1 - u, 1, 0, v] + 
 48*as^3*G[-u, 1 - u, 1, 1 - u, 1 - u, 0, v] + 
 48*as^3*G[-u, 1 - u, 1 - u, 1, 0, 1 - u, v] - 
 48*as^3*G[-u, 1 - u, 1 - u, 1, 1, 0, v] + 
 48*as^3*G[-u, 1 - u, 1 - u, 1, 1 - u, 0, v] + 
 144*as^3*G[-u, 1 - u, -u, 0, 0, 1 - u, v] + 
 48*as^3*G[-u, 1 - u, -u, 0, 1, 0, v] + 
 144*as^3*G[-u, 1 - u, -u, 0, 1 - u, 0, v] + 
 144*as^3*G[-u, 1 - u, -u, 1 - u, 0, 0, v] + 
 48*as^3*G[-u, 1 - u, -u, 1 - u, 1, 0, v] + 
 96*as^3*G[-u, -u, 0, 0, 1, 0, v] + 
 144*as^3*G[-u, -u, 0, 0, 1 - u, 1 - u, v] + 
 192*as^3*G[-u, -u, 0, 0, -u, 1 - u, v] + 96*as^3*G[-u, -u, 0, 1, 0, 0, v] - 
 144*as^3*G[-u, -u, 0, 1, 0, 1 - u, v] + 48*as^3*G[-u, -u, 0, 1, 1, 0, v] - 
 144*as^3*G[-u, -u, 0, 1, 1 - u, 0, v] + 
 144*as^3*G[-u, -u, 0, 1 - u, 0, 1 - u, v] + 
 48*as^3*G[-u, -u, 0, 1 - u, 1, 0, v] + 
 144*as^3*G[-u, -u, 0, 1 - u, 1 - u, 0, v] - 
 192*as^3*G[-u, -u, 0, -u, 0, 1 - u, v] - 
 192*as^3*G[-u, -u, 0, -u, 1 - u, 0, v] + 
 144*as^3*G[-u, -u, 1 - u, 0, 0, 1 - u, v] + 
 48*as^3*G[-u, -u, 1 - u, 0, 1, 0, v] + 
 144*as^3*G[-u, -u, 1 - u, 0, 1 - u, 0, v] + 
 96*as^3*G[-u, -u, 1 - u, 1, 0, 0, v] - 
 144*as^3*G[-u, -u, 1 - u, 1, 0, 1 - u, v] + 
 48*as^3*G[-u, -u, 1 - u, 1, 1, 0, v] - 
 144*as^3*G[-u, -u, 1 - u, 1, 1 - u, 0, v] + 
 144*as^3*G[-u, -u, 1 - u, 1 - u, 0, 0, v] + 
 48*as^3*G[-u, -u, 1 - u, 1 - u, 1, 0, v] + 48*as^3*G[0, 0, u]*G[0, 1, v]*
  Z[2] - 48*as^3*G[0, 1, u]*G[0, 1, v]*Z[2] - 
 48*as^3*G[0, 0, u]*G[0, 1 - u, v]*Z[2] + 48*as^3*G[0, 1, u]*G[0, -u, v]*
  Z[2] - 48*as^3*G[0, 1, v]*G[1, 0, u]*Z[2] + 
 48*as^3*G[0, 1 - u, v]*G[1, 0, u]*Z[2] + 48*as^3*G[0, 1, v]*G[1, 1, u]*
  Z[2] - 48*as^3*G[0, 1 - u, v]*G[1, 1, u]*Z[2] + 
 144*as^3*G[0, -u, v]*G[1, 1, u]*Z[2] - 96*as^3*G[0, 0, u]*G[1, 1, v]*Z[2] + 
 48*as^3*G[0, 1, u]*G[1, 1, v]*Z[2] + 96*as^3*G[1, 0, u]*G[1, 1, v]*Z[2] - 
 48*as^3*G[1, 1, u]*G[1, 1, v]*Z[2] + 96*as^3*G[0, 0, u]*G[1, 1 - u, v]*
  Z[2] - 192*as^3*G[1, 1, u]*G[1, 1 - u, v]*Z[2] + 
 48*as^3*G[0, 0, u]*G[1 - u, 1, v]*Z[2] + 96*as^3*G[0, 1, u]*G[1 - u, 1, v]*
  Z[2] - 96*as^3*G[1, 0, u]*G[1 - u, 1, v]*Z[2] - 
 48*as^3*G[1, 1, u]*G[1 - u, 1, v]*Z[2] - 48*as^3*G[0, 0, u]*
  G[1 - u, 1 - u, v]*Z[2] + 192*as^3*G[0, 1, u]*G[1 - u, 1 - u, v]*Z[2] + 
 144*as^3*G[1, 0, u]*G[1 - u, 1 - u, v]*Z[2] - 
 48*as^3*G[1, 1, u]*G[1 - u, 1 - u, v]*Z[2] + 
 192*as^3*G[1, 1, u]*G[1 - u, -u, v]*Z[2] - 48*as^3*G[1, 1, u]*G[-u, 0, v]*
  Z[2] - 144*as^3*G[0, 1, u]*G[-u, 1 - u, v]*Z[2] - 
 96*as^3*G[1, 0, u]*G[-u, 1 - u, v]*Z[2] + 
 144*as^3*G[1, 1, u]*G[-u, 1 - u, v]*Z[2] - 48*as^3*G[0, 1, u]*G[-u, -u, v]*
  Z[2] + 48*as^3*G[1, 0, u]*G[-u, -u, v]*Z[2] - 
 240*as^3*G[1, 1, u]*G[-u, -u, v]*Z[2] - 48*as^3*G[1, v]*G[0, 0, 1, u]*Z[2] - 
 48*as^3*G[1 - u, v]*G[0, 0, 1, u]*Z[2] + 48*as^3*G[0, u]*G[0, 0, 1, v]*
  Z[2] - 48*as^3*G[1, u]*G[0, 0, 1, v]*Z[2] - 
 48*as^3*G[0, u]*G[0, 0, 1 - u, v]*Z[2] - 48*as^3*G[1, u]*G[0, 0, 1 - u, v]*
  Z[2] + 48*as^3*G[1, u]*G[0, 0, -u, v]*Z[2] - 
 96*as^3*G[1, v]*G[0, 1, 0, u]*Z[2] + 48*as^3*G[1 - u, v]*G[0, 1, 0, u]*
  Z[2] + 48*as^3*G[0, u]*G[0, 1, 0, v]*Z[2] - 48*as^3*G[1, u]*G[0, 1, 0, v]*
  Z[2] + 240*as^3*G[1, v]*G[0, 1, 1, u]*Z[2] + 
 96*as^3*G[1 - u, v]*G[0, 1, 1, u]*Z[2] - 144*as^3*G[-u, v]*G[0, 1, 1, u]*
  Z[2] - 48*as^3*G[0, u]*G[0, 1, 1 - u, v]*Z[2] + 
 48*as^3*G[1, u]*G[0, 1, 1 - u, v]*Z[2] - 48*as^3*G[0, u]*G[0, 1 - u, 0, v]*
  Z[2] + 48*as^3*G[1, u]*G[0, 1 - u, 0, v]*Z[2] - 
 48*as^3*G[0, u]*G[0, 1 - u, 1, v]*Z[2] + 48*as^3*G[1, u]*G[0, 1 - u, 1, v]*
  Z[2] + 144*as^3*G[0, u]*G[0, 1 - u, 1 - u, v]*Z[2] + 
 48*as^3*G[1, u]*G[0, 1 - u, 1 - u, v]*Z[2] - 48*as^3*G[1, u]*G[0, -u, 0, v]*
  Z[2] + 144*as^3*G[1, u]*G[0, -u, 1 - u, v]*Z[2] + 
 48*as^3*G[1, v]*G[1, 0, 0, u]*Z[2] - 48*as^3*G[1 - u, v]*G[1, 0, 0, u]*
  Z[2] + 48*as^3*G[1, v]*G[1, 0, 1, u]*Z[2] + 
 96*as^3*G[1 - u, v]*G[1, 0, 1, u]*Z[2] - 144*as^3*G[-u, v]*G[1, 0, 1, u]*
  Z[2] - 48*as^3*G[0, u]*G[1, 0, 1, v]*Z[2] + 48*as^3*G[1, u]*G[1, 0, 1, v]*
  Z[2] + 48*as^3*G[0, u]*G[1, 0, 1 - u, v]*Z[2] - 
 144*as^3*G[1, u]*G[1, 0, 1 - u, v]*Z[2] + 48*as^3*G[1, v]*G[1, 1, 0, u]*
  Z[2] + 144*as^3*G[1 - u, v]*G[1, 1, 0, u]*Z[2] - 
 96*as^3*G[-u, v]*G[1, 1, 0, u]*Z[2] - 48*as^3*G[0, u]*G[1, 1, 0, v]*Z[2] + 
 48*as^3*G[1, u]*G[1, 1, 0, v]*Z[2] - 240*as^3*G[1, v]*G[1, 1, 1, u]*Z[2] + 
 144*as^3*G[-u, v]*G[1, 1, 1, u]*Z[2] + 96*as^3*G[0, u]*G[1, 1, 1 - u, v]*
  Z[2] - 48*as^3*G[1, u]*G[1, 1, 1 - u, v]*Z[2] + 
 48*as^3*G[0, u]*G[1, 1 - u, 0, v]*Z[2] - 48*as^3*G[1, u]*G[1, 1 - u, 0, v]*
  Z[2] - 48*as^3*G[0, u]*G[1, 1 - u, 1, v]*Z[2] + 
 48*as^3*G[1, u]*G[1, 1 - u, 1, v]*Z[2] - 
 48*as^3*G[0, u]*G[1, 1 - u, 1 - u, v]*Z[2] - 
 48*as^3*G[1, u]*G[1, 1 - u, 1 - u, v]*Z[2] + 
 48*as^3*G[1, u]*G[1 - u, 0, 1, v]*Z[2] + 48*as^3*G[1, u]*G[1 - u, 1, 0, v]*
  Z[2] + 48*as^3*G[0, u]*G[1 - u, 1, 1, v]*Z[2] - 
 48*as^3*G[1, u]*G[1 - u, 1, 1, v]*Z[2] - 
 96*as^3*G[0, u]*G[1 - u, 1, 1 - u, v]*Z[2] - 
 48*as^3*G[1, u]*G[1 - u, 1, 1 - u, v]*Z[2] + 
 48*as^3*G[1, u]*G[1 - u, 1 - u, 0, v]*Z[2] - 
 48*as^3*G[0, u]*G[1 - u, 1 - u, 1, v]*Z[2] - 
 48*as^3*G[1, u]*G[1 - u, 1 - u, 1, v]*Z[2] + 
 96*as^3*G[0, u]*G[1 - u, 1 - u, 1 - u, v]*Z[2] - 
 96*as^3*G[1, u]*G[1 - u, 1 - u, 1 - u, v]*Z[2] + 
 192*as^3*G[1, u]*G[1 - u, 1 - u, -u, v]*Z[2] + 
 192*as^3*G[1, u]*G[1 - u, -u, 1 - u, v]*Z[2] - 
 48*as^3*G[1, u]*G[-u, 0, 1, v]*Z[2] - 48*as^3*G[0, u]*G[-u, 0, 1 - u, v]*
  Z[2] + 48*as^3*G[1, u]*G[-u, 0, 1 - u, v]*Z[2] - 
 48*as^3*G[1, u]*G[-u, 1 - u, 0, v]*Z[2] - 48*as^3*G[1, u]*G[-u, 1 - u, 1, v]*
  Z[2] - 48*as^3*G[0, u]*G[-u, 1 - u, 1 - u, v]*Z[2] + 
 48*as^3*G[1, u]*G[-u, 1 - u, 1 - u, v]*Z[2] - 
 192*as^3*G[1, u]*G[-u, 1 - u, -u, v]*Z[2] + 48*as^3*G[1, u]*G[-u, -u, 0, v]*
  Z[2] + 48*as^3*G[0, u]*G[-u, -u, 1 - u, v]*Z[2] - 
 240*as^3*G[1, u]*G[-u, -u, 1 - u, v]*Z[2] + 144*as^3*G[0, 0, 0, 1, u]*Z[2] + 
 96*as^3*G[0, 0, 0, 1 - u, v]*Z[2] + 144*as^3*G[0, 0, 1, 0, u]*Z[2] + 
 144*as^3*G[0, 0, 1, 0, v]*Z[2] - 336*as^3*G[0, 0, 1, 1, u]*Z[2] - 
 48*as^3*G[0, 0, 1, 1 - u, v]*Z[2] + 48*as^3*G[0, 0, 1 - u, 0, v]*Z[2] - 
 48*as^3*G[0, 0, 1 - u, 1 - u, v]*Z[2] + 48*as^3*G[0, 0, -u, 1 - u, v]*Z[2] + 
 96*as^3*G[0, 1, 0, 0, u]*Z[2] + 144*as^3*G[0, 1, 0, 0, v]*Z[2] - 
 144*as^3*G[0, 1, 0, 1, u]*Z[2] - 48*as^3*G[0, 1, 0, 1 - u, v]*Z[2] - 
 192*as^3*G[0, 1, 1, 0, u]*Z[2] + 240*as^3*G[0, 1, 1, 1, u]*Z[2] - 
 48*as^3*G[0, 1, 1 - u, 0, v]*Z[2] + 48*as^3*G[0, 1, 1 - u, 1 - u, v]*Z[2] - 
 48*as^3*G[0, 1 - u, 0, 0, v]*Z[2] + 96*as^3*G[0, 1 - u, 0, 1, v]*Z[2] - 
 48*as^3*G[0, 1 - u, 0, 1 - u, v]*Z[2] + 48*as^3*G[0, 1 - u, 1, 1 - u, v]*
  Z[2] - 48*as^3*G[0, 1 - u, 1 - u, 0, v]*Z[2] - 
 48*as^3*G[0, 1 - u, 1 - u, 1, v]*Z[2] + 48*as^3*G[0, 1 - u, 1 - u, 1 - u, v]*
  Z[2] - 96*as^3*G[0, -u, 0, 1, v]*Z[2] + 96*as^3*G[0, -u, 0, 1 - u, v]*
  Z[2] - 48*as^3*G[0, -u, 1 - u, 0, v]*Z[2] - 96*as^3*G[0, -u, 1 - u, 1, v]*
  Z[2] - 96*as^3*G[1, 0, 0, 1, u]*Z[2] - 48*as^3*G[1, 0, 0, 1 - u, v]*Z[2] - 
 48*as^3*G[1, 0, 1, 0, u]*Z[2] - 144*as^3*G[1, 0, 1, 0, v]*Z[2] + 
 96*as^3*G[1, 0, 1, 1, u]*Z[2] + 48*as^3*G[1, 0, 1, 1 - u, v]*Z[2] + 
 48*as^3*G[1, 0, 1 - u, 0, v]*Z[2] - 48*as^3*G[1, 0, 1 - u, 1 - u, v]*Z[2] - 
 144*as^3*G[1, 1, 0, 0, u]*Z[2] - 144*as^3*G[1, 1, 0, 0, v]*Z[2] + 
 96*as^3*G[1, 1, 0, 1, u]*Z[2] + 96*as^3*G[1, 1, 0, 1 - u, v]*Z[2] + 
 144*as^3*G[1, 1, 1, 0, u]*Z[2] + 48*as^3*G[1, 1, 1 - u, 0, v]*Z[2] - 
 96*as^3*G[1, 1, 1 - u, 1 - u, v]*Z[2] + 48*as^3*G[1, 1 - u, 0, 0, v]*Z[2] - 
 96*as^3*G[1, 1 - u, 0, 1 - u, v]*Z[2] + 48*as^3*G[1, 1 - u, 1, 0, v]*Z[2] + 
 48*as^3*G[1, 1 - u, 1, 1 - u, v]*Z[2] - 96*as^3*G[1, 1 - u, 1 - u, 0, v]*
  Z[2] + 96*as^3*G[1, 1 - u, 1 - u, 1, v]*Z[2] - 
 48*as^3*G[1, 1 - u, 1 - u, 1 - u, v]*Z[2] - 48*as^3*G[1 - u, 0, 0, 1, v]*
  Z[2] + 48*as^3*G[1 - u, 0, 1, 0, v]*Z[2] - 144*as^3*G[1 - u, 0, 1, 1, v]*
  Z[2] + 48*as^3*G[1 - u, 0, 1, 1 - u, v]*Z[2] + 
 96*as^3*G[1 - u, 0, 1 - u, 1, v]*Z[2] - 96*as^3*G[1 - u, 0, 1 - u, 1 - u, v]*
  Z[2] - 96*as^3*G[1 - u, 1, 0, 1 - u, v]*Z[2] - 
 48*as^3*G[1 - u, 1, 1, 0, v]*Z[2] - 48*as^3*G[1 - u, 1, 1, 1 - u, v]*Z[2] + 
 48*as^3*G[1 - u, 1, 1 - u, 0, v]*Z[2] + 96*as^3*G[1 - u, 1, 1 - u, 1 - u, v]*
  Z[2] - 48*as^3*G[1 - u, 1 - u, 0, 0, v]*Z[2] - 
 48*as^3*G[1 - u, 1 - u, 0, 1, v]*Z[2] + 48*as^3*G[1 - u, 1 - u, 0, 1 - u, v]*
  Z[2] + 48*as^3*G[1 - u, 1 - u, 1, 0, v]*Z[2] + 
 96*as^3*G[1 - u, 1 - u, 1, 1, v]*Z[2] - 48*as^3*G[1 - u, 1 - u, 1, 1 - u, v]*
  Z[2] + 96*as^3*G[1 - u, 1 - u, 1 - u, 0, v]*Z[2] - 
 96*as^3*G[1 - u, 1 - u, 1 - u, 1, v]*Z[2] + 
 192*as^3*G[1 - u, 1 - u, -u, 1 - u, v]*Z[2] + 
 192*as^3*G[1 - u, -u, 1 - u, 1 - u, v]*Z[2] + 
 48*as^3*G[-u, 0, 0, 1, v]*Z[2] - 48*as^3*G[-u, 0, 1, 0, v]*Z[2] + 
 144*as^3*G[-u, 0, 1, 1, v]*Z[2] - 48*as^3*G[-u, 0, 1, 1 - u, v]*Z[2] + 
 48*as^3*G[-u, 1 - u, 0, 1 - u, v]*Z[2] - 48*as^3*G[-u, 1 - u, 1, 0, v]*
  Z[2] + 144*as^3*G[-u, 1 - u, 1, 1, v]*Z[2] - 
 48*as^3*G[-u, 1 - u, 1, 1 - u, v]*Z[2] - 48*as^3*G[-u, 1 - u, 1 - u, 0, v]*
  Z[2] + 48*as^3*G[-u, 1 - u, 1 - u, 1, v]*Z[2] - 
 192*as^3*G[-u, 1 - u, -u, 1 - u, v]*Z[2] - 48*as^3*G[-u, -u, 0, 1, v]*Z[2] + 
 48*as^3*G[-u, -u, 1 - u, 0, v]*Z[2] - 48*as^3*G[-u, -u, 1 - u, 1, v]*Z[2] - 
 192*as^3*G[-u, -u, 1 - u, 1 - u, v]*Z[2] + 204*as^3*G[0, u]*G[1, v]*Z[4] - 
 372*as^3*G[1, u]*G[1, v]*Z[4] - 204*as^3*G[0, u]*G[1 - u, v]*Z[4] + 
 432*as^3*G[1, u]*G[1 - u, v]*Z[4] - 24*as^3*G[1, u]*G[-u, v]*Z[4] + 
 144*as^3*G[0, 1, u]*Z[4] + 108*as^3*G[0, 1, v]*Z[4] + 
 60*as^3*G[0, 1 - u, v]*Z[4] - 204*as^3*G[1, 0, u]*Z[4] + 
 228*as^3*G[1, 1, u]*Z[4] + 60*as^3*G[1, 1, v]*Z[4] - 
 264*as^3*G[1, 1 - u, v]*Z[4] - 204*as^3*G[1 - u, 0, v]*Z[4] + 
 432*as^3*G[1 - u, 1 - u, v]*Z[4] - 24*as^3*G[-u, 1 - u, v]*Z[4] - 
 1410*as^3*Z[6] - 48*as^3*G[1, v]*G[0, 0, u]*Zeta[3] + 
 48*as^3*G[1 - u, v]*G[0, 0, u]*Zeta[3] + 144*as^3*G[1, v]*G[0, 1, u]*
  Zeta[3] - 96*as^3*G[1 - u, v]*G[0, 1, u]*Zeta[3] - 
 48*as^3*G[0, u]*G[0, 1, v]*Zeta[3] + 48*as^3*G[1, u]*G[0, 1, v]*Zeta[3] + 
 48*as^3*G[0, u]*G[0, 1 - u, v]*Zeta[3] + 48*as^3*G[1, u]*G[0, -u, v]*
  Zeta[3] + 48*as^3*G[1, v]*G[1, 0, u]*Zeta[3] - 
 144*as^3*G[1, v]*G[1, 1, u]*Zeta[3] - 96*as^3*G[1 - u, v]*G[1, 1, u]*
  Zeta[3] + 144*as^3*G[-u, v]*G[1, 1, u]*Zeta[3] + 
 48*as^3*G[0, u]*G[1, 1, v]*Zeta[3] - 48*as^3*G[1, u]*G[1, 1, v]*Zeta[3] - 
 96*as^3*G[1, u]*G[1, 1 - u, v]*Zeta[3] - 48*as^3*G[1, u]*G[1 - u, 0, v]*
  Zeta[3] - 48*as^3*G[0, u]*G[1 - u, 1, v]*Zeta[3] + 
 96*as^3*G[1, u]*G[1 - u, 1, v]*Zeta[3] - 144*as^3*G[1, u]*G[1 - u, 1 - u, v]*
  Zeta[3] + 144*as^3*G[1, u]*G[-u, 1 - u, v]*Zeta[3] - 
 96*as^3*G[1, u]*G[-u, -u, v]*Zeta[3] - 144*as^3*G[0, 0, 1, u]*Zeta[3] - 
 144*as^3*G[0, 0, 1, v]*Zeta[3] - 48*as^3*G[0, 0, 1 - u, v]*Zeta[3] - 
 144*as^3*G[0, 1, 0, u]*Zeta[3] - 144*as^3*G[0, 1, 0, v]*Zeta[3] + 
 288*as^3*G[0, 1, 1, u]*Zeta[3] + 48*as^3*G[0, 1, 1 - u, v]*Zeta[3] + 
 96*as^3*G[0, 1 - u, 1 - u, v]*Zeta[3] + 48*as^3*G[0, -u, 1 - u, v]*Zeta[3] + 
 48*as^3*G[1, 0, 0, u]*Zeta[3] + 144*as^3*G[1, 0, 1, v]*Zeta[3] - 
 48*as^3*G[1, 0, 1 - u, v]*Zeta[3] + 96*as^3*G[1, 1, 0, u]*Zeta[3] + 
 144*as^3*G[1, 1, 0, v]*Zeta[3] - 144*as^3*G[1, 1, 1, u]*Zeta[3] - 
 48*as^3*G[1, 1, 1 - u, v]*Zeta[3] - 48*as^3*G[1, 1 - u, 0, v]*Zeta[3] + 
 48*as^3*G[1, 1 - u, 1, v]*Zeta[3] - 48*as^3*G[1, 1 - u, 1 - u, v]*Zeta[3] + 
 48*as^3*G[1 - u, 0, 0, v]*Zeta[3] - 48*as^3*G[1 - u, 0, 1, v]*Zeta[3] - 
 48*as^3*G[1 - u, 0, 1 - u, v]*Zeta[3] - 48*as^3*G[1 - u, 1, 1, v]*Zeta[3] + 
 96*as^3*G[1 - u, 1, 1 - u, v]*Zeta[3] + 48*as^3*G[1 - u, 1 - u, 1, v]*
  Zeta[3] - 192*as^3*G[1 - u, 1 - u, 1 - u, v]*Zeta[3] + 
 48*as^3*G[-u, 0, 1, v]*Zeta[3] + 48*as^3*G[-u, 0, 1 - u, v]*Zeta[3] + 
 48*as^3*G[-u, 1 - u, 1, v]*Zeta[3] + 96*as^3*G[-u, 1 - u, 1 - u, v]*
  Zeta[3] - 96*as^3*G[-u, -u, 1 - u, v]*Zeta[3] + 
 144*as^3*G[0, u]*Z[2]*Zeta[3] + 144*as^3*G[0, v]*Z[2]*Zeta[3] - 
 96*as^3*G[1, u]*Z[2]*Zeta[3] - 48*as^3*G[1, v]*Z[2]*Zeta[3] - 
 48*as^3*G[1 - u, v]*Z[2]*Zeta[3] + 144*as^3*Log[Q2]*Z[2]*Zeta[3] - 
 288*as^3*Zeta[3]^2 + 72*as^3*G[0, u]*Zeta[5] + 72*as^3*G[0, v]*Zeta[5] + 
 264*as^3*G[1, u]*Zeta[5] - 336*as^3*G[1, v]*Zeta[5] + 
 600*as^3*G[1 - u, v]*Zeta[5] + 72*as^3*Log[Q2]*Zeta[5]


==> anc/FF2_SLC_SymbolW6.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-144*as^3*SS[u, 1 - u, 1 - u, 1 - u, u, 1 - v] + 
 144*as^3*SS[u, 1 - u, 1 - u, 1 - u, u, v] - 
 144*as^3*SS[u, 1 - u, 1 - u, 1 - u, u, 1 - w] + 
 144*as^3*SS[u, 1 - u, 1 - u, 1 - u, u, w] - 
 144*as^3*SS[u, 1 - u, 1 - u, 1 - u, v, 1 - v] - 
 96*as^3*SS[u, 1 - u, 1 - u, 1 - u, v, v] + 
 144*as^3*SS[u, 1 - u, 1 - u, 1 - u, v, 1 - w] + 
 96*as^3*SS[u, 1 - u, 1 - u, 1 - u, v, w] + 
 144*as^3*SS[u, 1 - u, 1 - u, 1 - u, w, 1 - v] + 
 96*as^3*SS[u, 1 - u, 1 - u, 1 - u, w, v] - 
 144*as^3*SS[u, 1 - u, 1 - u, 1 - u, w, 1 - w] - 
 96*as^3*SS[u, 1 - u, 1 - u, 1 - u, w, w] - 
 48*as^3*SS[u, 1 - u, 1 - u, u, u, 1 - v] + 
 48*as^3*SS[u, 1 - u, 1 - u, u, u, v] - 
 48*as^3*SS[u, 1 - u, 1 - u, u, u, 1 - w] + 
 48*as^3*SS[u, 1 - u, 1 - u, u, u, w] + 
 96*as^3*SS[u, 1 - u, 1 - u, u, 1 - v, u] + 
 48*as^3*SS[u, 1 - u, 1 - u, u, 1 - v, 1 - v] - 
 144*as^3*SS[u, 1 - u, 1 - u, u, 1 - v, w] - 
 96*as^3*SS[u, 1 - u, 1 - u, u, v, u] + 
 48*as^3*SS[u, 1 - u, 1 - u, u, v, v] + 
 48*as^3*SS[u, 1 - u, 1 - u, u, v, w] + 
 96*as^3*SS[u, 1 - u, 1 - u, u, 1 - w, u] - 
 144*as^3*SS[u, 1 - u, 1 - u, u, 1 - w, v] + 
 48*as^3*SS[u, 1 - u, 1 - u, u, 1 - w, 1 - w] - 
 96*as^3*SS[u, 1 - u, 1 - u, u, w, u] + 
 48*as^3*SS[u, 1 - u, 1 - u, u, w, v] + 
 48*as^3*SS[u, 1 - u, 1 - u, u, w, w] - 
 96*as^3*SS[u, 1 - u, 1 - u, v, u, v] + 
 48*as^3*SS[u, 1 - u, 1 - u, v, u, 1 - w] + 
 48*as^3*SS[u, 1 - u, 1 - u, v, u, w] + 
 96*as^3*SS[u, 1 - u, 1 - u, v, 1 - v, u] + 
 48*as^3*SS[u, 1 - u, 1 - u, v, 1 - v, 1 - v] - 
 144*as^3*SS[u, 1 - u, 1 - u, v, 1 - v, w] - 
 96*as^3*SS[u, 1 - u, 1 - u, v, v, 1 - u] + 
 48*as^3*SS[u, 1 - u, 1 - u, v, v, u] - 
 48*as^3*SS[u, 1 - u, 1 - u, v, v, 1 - v] + 
 96*as^3*SS[u, 1 - u, 1 - u, v, v, v] - 
 96*as^3*SS[u, 1 - u, 1 - u, v, 1 - w, u] + 
 144*as^3*SS[u, 1 - u, 1 - u, v, 1 - w, v] - 
 48*as^3*SS[u, 1 - u, 1 - u, v, 1 - w, 1 - w] + 
 96*as^3*SS[u, 1 - u, 1 - u, v, w, 1 - u] - 
 48*as^3*SS[u, 1 - u, 1 - u, v, w, u] - 
 48*as^3*SS[u, 1 - u, 1 - u, v, w, 1 - v] - 
 96*as^3*SS[u, 1 - u, 1 - u, v, w, v] + 
 96*as^3*SS[u, 1 - u, 1 - u, v, w, 1 - w] + 
 48*as^3*SS[u, 1 - u, 1 - u, w, u, 1 - v] + 
 48*as^3*SS[u, 1 - u, 1 - u, w, u, v] - 
 96*as^3*SS[u, 1 - u, 1 - u, w, u, w] - 
 96*as^3*SS[u, 1 - u, 1 - u, w, 1 - v, u] - 
 48*as^3*SS[u, 1 - u, 1 - u, w, 1 - v, 1 - v] + 
 144*as^3*SS[u, 1 - u, 1 - u, w, 1 - v, w] + 
 96*as^3*SS[u, 1 - u, 1 - u, w, v, 1 - u] - 
 48*as^3*SS[u, 1 - u, 1 - u, w, v, u] + 
 96*as^3*SS[u, 1 - u, 1 - u, w, v, 1 - v] - 
 48*as^3*SS[u, 1 - u, 1 - u, w, v, 1 - w] - 
 96*as^3*SS[u, 1 - u, 1 - u, w, v, w] + 
 96*as^3*SS[u, 1 - u, 1 - u, w, 1 - w, u] - 
 144*as^3*SS[u, 1 - u, 1 - u, w, 1 - w, v] + 
 48*as^3*SS[u, 1 - u, 1 - u, w, 1 - w, 1 - w] - 
 96*as^3*SS[u, 1 - u, 1 - u, w, w, 1 - u] + 
 48*as^3*SS[u, 1 - u, 1 - u, w, w, u] - 
 48*as^3*SS[u, 1 - u, 1 - u, w, w, 1 - w] + 
 96*as^3*SS[u, 1 - u, 1 - u, w, w, w] + 
 48*as^3*SS[u, 1 - u, u, 1 - u, u, 1 - v] - 
 48*as^3*SS[u, 1 - u, u, 1 - u, u, v] + 
 48*as^3*SS[u, 1 - u, u, 1 - u, u, 1 - w] - 
 48*as^3*SS[u, 1 - u, u, 1 - u, u, w] + 
 48*as^3*SS[u, 1 - u, u, 1 - u, v, 1 - v] - 
 48*as^3*SS[u, 1 - u, u, 1 - u, v, 1 - w] - 
 48*as^3*SS[u, 1 - u, u, 1 - u, w, 1 - v] + 
 48*as^3*SS[u, 1 - u, u, 1 - u, w, 1 - w] + 
 48*as^3*SS[u, 1 - u, u, u, 1 - u, 1 - v] - 
 48*as^3*SS[u, 1 - u, u, u, 1 - u, v] + 
 48*as^3*SS[u, 1 - u, u, u, 1 - u, 1 - w] - 
 48*as^3*SS[u, 1 - u, u, u, 1 - u, w] - 
 96*as^3*SS[u, 1 - u, u, u, u, 1 - v] + 96*as^3*SS[u, 1 - u, u, u, u, v] - 
 96*as^3*SS[u, 1 - u, u, u, u, 1 - w] + 96*as^3*SS[u, 1 - u, u, u, u, w] + 
 48*as^3*SS[u, 1 - u, u, u, 1 - v, 1 - u] + 
 96*as^3*SS[u, 1 - u, u, u, 1 - v, 1 - v] - 
 48*as^3*SS[u, 1 - u, u, u, 1 - v, v] - 
 96*as^3*SS[u, 1 - u, u, u, 1 - v, w] - 
 48*as^3*SS[u, 1 - u, u, u, v, 1 - u] - 
 48*as^3*SS[u, 1 - u, u, u, v, 1 - v] + 96*as^3*SS[u, 1 - u, u, u, v, w] + 
 48*as^3*SS[u, 1 - u, u, u, 1 - w, 1 - u] - 
 96*as^3*SS[u, 1 - u, u, u, 1 - w, v] + 
 96*as^3*SS[u, 1 - u, u, u, 1 - w, 1 - w] - 
 48*as^3*SS[u, 1 - u, u, u, 1 - w, w] - 
 48*as^3*SS[u, 1 - u, u, u, w, 1 - u] + 96*as^3*SS[u, 1 - u, u, u, w, v] - 
 48*as^3*SS[u, 1 - u, u, u, w, 1 - w] + 
 48*as^3*SS[u, 1 - u, u, 1 - v, u, 1 - v] - 
 48*as^3*SS[u, 1 - u, u, 1 - v, u, w] - 
 48*as^3*SS[u, 1 - u, u, 1 - v, 1 - v, u] + 
 48*as^3*SS[u, 1 - u, u, 1 - v, 1 - v, w] + 
 48*as^3*SS[u, 1 - u, u, 1 - v, v, 1 - v] - 
 48*as^3*SS[u, 1 - u, u, 1 - v, v, v] + 
 48*as^3*SS[u, 1 - u, u, 1 - v, w, u] - 
 48*as^3*SS[u, 1 - u, u, 1 - v, w, 1 - v] + 
 48*as^3*SS[u, 1 - u, u, v, 1 - u, 1 - v] - 
 48*as^3*SS[u, 1 - u, u, v, 1 - u, 1 - w] - 
 48*as^3*SS[u, 1 - u, u, v, u, 1 - v] - 48*as^3*SS[u, 1 - u, u, v, u, v] + 
 48*as^3*SS[u, 1 - u, u, v, u, 1 - w] + 48*as^3*SS[u, 1 - u, u, v, u, w] + 
 48*as^3*SS[u, 1 - u, u, v, 1 - v, 1 - u] - 
 48*as^3*SS[u, 1 - u, u, v, 1 - v, u] + 
 48*as^3*SS[u, 1 - u, u, v, 1 - v, 1 - v] - 
 48*as^3*SS[u, 1 - u, u, v, 1 - v, v] + 
 48*as^3*SS[u, 1 - u, u, v, v, 1 - u] - 48*as^3*SS[u, 1 - u, u, v, v, u] + 
 48*as^3*SS[u, 1 - u, u, v, v, 1 - w] - 48*as^3*SS[u, 1 - u, u, v, v, w] - 
 48*as^3*SS[u, 1 - u, u, v, 1 - w, 1 - u] + 
 48*as^3*SS[u, 1 - u, u, v, 1 - w, u] + 
 48*as^3*SS[u, 1 - u, u, v, 1 - w, v] - 
 96*as^3*SS[u, 1 - u, u, v, 1 - w, 1 - w] + 
 48*as^3*SS[u, 1 - u, u, v, 1 - w, w] - 
 48*as^3*SS[u, 1 - u, u, v, w, 1 - u] + 48*as^3*SS[u, 1 - u, u, v, w, u] - 
 48*as^3*SS[u, 1 - u, u, 1 - w, u, v] + 
 48*as^3*SS[u, 1 - u, u, 1 - w, u, 1 - w] + 
 48*as^3*SS[u, 1 - u, u, 1 - w, v, u] - 
 48*as^3*SS[u, 1 - u, u, 1 - w, v, 1 - w] - 
 48*as^3*SS[u, 1 - u, u, 1 - w, 1 - w, u] + 
 48*as^3*SS[u, 1 - u, u, 1 - w, 1 - w, v] + 
 48*as^3*SS[u, 1 - u, u, 1 - w, w, 1 - w] - 
 48*as^3*SS[u, 1 - u, u, 1 - w, w, w] - 
 48*as^3*SS[u, 1 - u, u, w, 1 - u, 1 - v] + 
 48*as^3*SS[u, 1 - u, u, w, 1 - u, 1 - w] + 
 48*as^3*SS[u, 1 - u, u, w, u, 1 - v] + 48*as^3*SS[u, 1 - u, u, w, u, v] - 
 48*as^3*SS[u, 1 - u, u, w, u, 1 - w] - 48*as^3*SS[u, 1 - u, u, w, u, w] - 
 48*as^3*SS[u, 1 - u, u, w, 1 - v, 1 - u] + 
 48*as^3*SS[u, 1 - u, u, w, 1 - v, u] - 
 96*as^3*SS[u, 1 - u, u, w, 1 - v, 1 - v] + 
 48*as^3*SS[u, 1 - u, u, w, 1 - v, v] + 
 48*as^3*SS[u, 1 - u, u, w, 1 - v, w] - 
 48*as^3*SS[u, 1 - u, u, w, v, 1 - u] + 48*as^3*SS[u, 1 - u, u, w, v, u] + 
 48*as^3*SS[u, 1 - u, u, w, 1 - w, 1 - u] - 
 48*as^3*SS[u, 1 - u, u, w, 1 - w, u] + 
 48*as^3*SS[u, 1 - u, u, w, 1 - w, 1 - w] - 
 48*as^3*SS[u, 1 - u, u, w, 1 - w, w] + 
 48*as^3*SS[u, 1 - u, u, w, w, 1 - u] - 48*as^3*SS[u, 1 - u, u, w, w, u] + 
 48*as^3*SS[u, 1 - u, u, w, w, 1 - v] - 48*as^3*SS[u, 1 - u, u, w, w, v] + 
 48*as^3*SS[u, 1 - u, v, 1 - u, u, 1 - v] - 
 48*as^3*SS[u, 1 - u, v, 1 - u, u, v] - 
 48*as^3*SS[u, 1 - u, v, 1 - u, v, u] + 
 48*as^3*SS[u, 1 - u, v, 1 - u, v, 1 - v] + 
 48*as^3*SS[u, 1 - u, v, 1 - u, v, v] - 
 48*as^3*SS[u, 1 - u, v, 1 - u, v, w] + 
 48*as^3*SS[u, 1 - u, v, 1 - u, w, u] - 
 48*as^3*SS[u, 1 - u, v, 1 - u, w, 1 - v] - 
 48*as^3*SS[u, 1 - u, v, 1 - u, w, v] + 
 48*as^3*SS[u, 1 - u, v, 1 - u, w, w] + 
 48*as^3*SS[u, 1 - u, v, u, 1 - u, 1 - v] - 
 48*as^3*SS[u, 1 - u, v, u, 1 - u, 1 - w] - 
 48*as^3*SS[u, 1 - u, v, u, u, 1 - v] - 96*as^3*SS[u, 1 - u, v, u, u, v] + 
 96*as^3*SS[u, 1 - u, v, u, u, 1 - w] + 48*as^3*SS[u, 1 - u, v, u, u, w] + 
 48*as^3*SS[u, 1 - u, v, u, 1 - v, 1 - u] - 
 48*as^3*SS[u, 1 - u, v, u, 1 - v, u] + 
 48*as^3*SS[u, 1 - u, v, u, 1 - v, 1 - v] - 
 48*as^3*SS[u, 1 - u, v, u, 1 - v, v] + 
 48*as^3*SS[u, 1 - u, v, u, v, 1 - u] - 48*as^3*SS[u, 1 - u, v, u, v, w] - 
 48*as^3*SS[u, 1 - u, v, u, 1 - w, 1 - u] + 
 96*as^3*SS[u, 1 - u, v, u, 1 - w, v] - 
 96*as^3*SS[u, 1 - u, v, u, 1 - w, 1 - w] + 
 48*as^3*SS[u, 1 - u, v, u, 1 - w, w] - 
 48*as^3*SS[u, 1 - u, v, u, w, 1 - u] + 48*as^3*SS[u, 1 - u, v, u, w, u] + 
 48*as^3*SS[u, 1 - u, v, u, w, 1 - w] - 48*as^3*SS[u, 1 - u, v, u, w, w] + 
 48*as^3*SS[u, 1 - u, v, 1 - v, u, 1 - v] - 
 48*as^3*SS[u, 1 - u, v, 1 - v, u, w] - 
 48*as^3*SS[u, 1 - u, v, 1 - v, 1 - v, u] + 
 48*as^3*SS[u, 1 - u, v, 1 - v, 1 - v, w] + 
 48*as^3*SS[u, 1 - u, v, 1 - v, v, 1 - v] - 
 48*as^3*SS[u, 1 - u, v, 1 - v, v, v] + 
 48*as^3*SS[u, 1 - u, v, 1 - v, w, u] - 
 48*as^3*SS[u, 1 - u, v, 1 - v, w, 1 - v] + 
 192*as^3*SS[u, 1 - u, v, v, 1 - u, 1 - u] - 
 96*as^3*SS[u, 1 - u, v, v, 1 - u, u] + 
 48*as^3*SS[u, 1 - u, v, v, 1 - u, 1 - v] - 
 96*as^3*SS[u, 1 - u, v, v, 1 - u, v] + 
 48*as^3*SS[u, 1 - u, v, v, 1 - u, 1 - w] - 
 96*as^3*SS[u, 1 - u, v, v, 1 - u, w] + 48*as^3*SS[u, 1 - u, v, v, u, v] - 
 48*as^3*SS[u, 1 - u, v, v, u, 1 - w] + 
 48*as^3*SS[u, 1 - u, v, v, 1 - v, 1 - u] - 
 48*as^3*SS[u, 1 - u, v, v, 1 - v, u] + 
 48*as^3*SS[u, 1 - u, v, v, 1 - v, 1 - v] - 
 48*as^3*SS[u, 1 - u, v, v, 1 - v, v] - 
 48*as^3*SS[u, 1 - u, v, v, v, 1 - u] + 48*as^3*SS[u, 1 - u, v, v, v, u] - 
 48*as^3*SS[u, 1 - u, v, v, v, 1 - w] + 48*as^3*SS[u, 1 - u, v, v, v, w] + 
 48*as^3*SS[u, 1 - u, v, v, 1 - w, 1 - u] - 
 48*as^3*SS[u, 1 - u, v, v, 1 - w, u] - 
 48*as^3*SS[u, 1 - u, v, v, 1 - w, v] + 
 96*as^3*SS[u, 1 - u, v, v, 1 - w, 1 - w] - 
 48*as^3*SS[u, 1 - u, v, v, 1 - w, w] - 
 144*as^3*SS[u, 1 - u, v, v, w, 1 - u] + 48*as^3*SS[u, 1 - u, v, v, w, u] - 
 48*as^3*SS[u, 1 - u, v, v, w, 1 - v] + 96*as^3*SS[u, 1 - u, v, v, w, v] + 
 48*as^3*SS[u, 1 - u, v, v, w, w] + 48*as^3*SS[u, 1 - u, v, 1 - w, u, v] - 
 48*as^3*SS[u, 1 - u, v, 1 - w, u, 1 - w] - 
 48*as^3*SS[u, 1 - u, v, 1 - w, v, u] + 
 48*as^3*SS[u, 1 - u, v, 1 - w, v, 1 - w] + 
 48*as^3*SS[u, 1 - u, v, 1 - w, 1 - w, u] - 
 48*as^3*SS[u, 1 - u, v, 1 - w, 1 - w, v] - 
 48*as^3*SS[u, 1 - u, v, 1 - w, w, 1 - w] + 
 48*as^3*SS[u, 1 - u, v, 1 - w, w, w] - 
 192*as^3*SS[u, 1 - u, v, w, 1 - u, 1 - u] + 
 96*as^3*SS[u, 1 - u, v, w, 1 - u, u] - 
 48*as^3*SS[u, 1 - u, v, w, 1 - u, 1 - v] + 
 96*as^3*SS[u, 1 - u, v, w, 1 - u, v] - 
 48*as^3*SS[u, 1 - u, v, w, 1 - u, 1 - w] + 
 96*as^3*SS[u, 1 - u, v, w, 1 - u, w] - 48*as^3*SS[u, 1 - u, v, w, u, v] + 
 48*as^3*SS[u, 1 - u, v, w, u, 1 - w] - 
 48*as^3*SS[u, 1 - u, v, w, 1 - v, 1 - u] + 
 96*as^3*SS[u, 1 - u, v, w, 1 - v, u] - 
 48*as^3*SS[u, 1 - u, v, w, 1 - v, 1 - v] + 
 48*as^3*SS[u, 1 - u, v, w, 1 - v, v] - 
 48*as^3*SS[u, 1 - u, v, w, 1 - v, w] + 
 48*as^3*SS[u, 1 - u, v, w, v, 1 - u] - 
 48*as^3*SS[u, 1 - u, v, w, v, 1 - v] - 48*as^3*SS[u, 1 - u, v, w, v, v] + 
 48*as^3*SS[u, 1 - u, v, w, v, 1 - w] - 
 48*as^3*SS[u, 1 - u, v, w, 1 - w, 1 - u] + 
 96*as^3*SS[u, 1 - u, v, w, 1 - w, v] - 
 96*as^3*SS[u, 1 - u, v, w, 1 - w, 1 - w] + 
 48*as^3*SS[u, 1 - u, v, w, 1 - w, w] + 
 144*as^3*SS[u, 1 - u, v, w, w, 1 - u] - 96*as^3*SS[u, 1 - u, v, w, w, u] + 
 48*as^3*SS[u, 1 - u, v, w, w, 1 - v] - 48*as^3*SS[u, 1 - u, v, w, w, v] + 
 48*as^3*SS[u, 1 - u, v, w, w, 1 - w] - 96*as^3*SS[u, 1 - u, v, w, w, w] + 
 48*as^3*SS[u, 1 - u, w, 1 - u, u, 1 - w] - 
 48*as^3*SS[u, 1 - u, w, 1 - u, u, w] + 
 48*as^3*SS[u, 1 - u, w, 1 - u, v, u] + 
 48*as^3*SS[u, 1 - u, w, 1 - u, v, v] - 
 48*as^3*SS[u, 1 - u, w, 1 - u, v, 1 - w] - 
 48*as^3*SS[u, 1 - u, w, 1 - u, v, w] - 
 48*as^3*SS[u, 1 - u, w, 1 - u, w, u] - 
 48*as^3*SS[u, 1 - u, w, 1 - u, w, v] + 
 48*as^3*SS[u, 1 - u, w, 1 - u, w, 1 - w] + 
 48*as^3*SS[u, 1 - u, w, 1 - u, w, w] - 
 48*as^3*SS[u, 1 - u, w, u, 1 - u, 1 - v] + 
 48*as^3*SS[u, 1 - u, w, u, 1 - u, 1 - w] + 
 96*as^3*SS[u, 1 - u, w, u, u, 1 - v] + 48*as^3*SS[u, 1 - u, w, u, u, v] - 
 48*as^3*SS[u, 1 - u, w, u, u, 1 - w] - 96*as^3*SS[u, 1 - u, w, u, u, w] - 
 48*as^3*SS[u, 1 - u, w, u, 1 - v, 1 - u] - 
 96*as^3*SS[u, 1 - u, w, u, 1 - v, 1 - v] + 
 48*as^3*SS[u, 1 - u, w, u, 1 - v, v] + 
 96*as^3*SS[u, 1 - u, w, u, 1 - v, w] - 
 48*as^3*SS[u, 1 - u, w, u, v, 1 - u] + 48*as^3*SS[u, 1 - u, w, u, v, u] + 
 48*as^3*SS[u, 1 - u, w, u, v, 1 - v] - 48*as^3*SS[u, 1 - u, w, u, v, v] + 
 48*as^3*SS[u, 1 - u, w, u, 1 - w, 1 - u] - 
 48*as^3*SS[u, 1 - u, w, u, 1 - w, u] + 
 48*as^3*SS[u, 1 - u, w, u, 1 - w, 1 - w] - 
 48*as^3*SS[u, 1 - u, w, u, 1 - w, w] + 
 48*as^3*SS[u, 1 - u, w, u, w, 1 - u] - 48*as^3*SS[u, 1 - u, w, u, w, v] - 
 48*as^3*SS[u, 1 - u, w, 1 - v, u, 1 - v] + 
 48*as^3*SS[u, 1 - u, w, 1 - v, u, w] + 
 48*as^3*SS[u, 1 - u, w, 1 - v, 1 - v, u] - 
 48*as^3*SS[u, 1 - u, w, 1 - v, 1 - v, w] - 
 48*as^3*SS[u, 1 - u, w, 1 - v, v, 1 - v] + 
 48*as^3*SS[u, 1 - u, w, 1 - v, v, v] - 
 48*as^3*SS[u, 1 - u, w, 1 - v, w, u] + 
 48*as^3*SS[u, 1 - u, w, 1 - v, w, 1 - v] - 
 192*as^3*SS[u, 1 - u, w, v, 1 - u, 1 - u] + 
 96*as^3*SS[u, 1 - u, w, v, 1 - u, u] - 
 48*as^3*SS[u, 1 - u, w, v, 1 - u, 1 - v] + 
 96*as^3*SS[u, 1 - u, w, v, 1 - u, v] - 
 48*as^3*SS[u, 1 - u, w, v, 1 - u, 1 - w] + 
 96*as^3*SS[u, 1 - u, w, v, 1 - u, w] + 
 48*as^3*SS[u, 1 - u, w, v, u, 1 - v] - 48*as^3*SS[u, 1 - u, w, v, u, w] - 
 48*as^3*SS[u, 1 - u, w, v, 1 - v, 1 - u] - 
 96*as^3*SS[u, 1 - u, w, v, 1 - v, 1 - v] + 
 48*as^3*SS[u, 1 - u, w, v, 1 - v, v] + 
 96*as^3*SS[u, 1 - u, w, v, 1 - v, w] + 
 144*as^3*SS[u, 1 - u, w, v, v, 1 - u] - 96*as^3*SS[u, 1 - u, w, v, v, u] + 
 48*as^3*SS[u, 1 - u, w, v, v, 1 - v] - 96*as^3*SS[u, 1 - u, w, v, v, v] + 
 48*as^3*SS[u, 1 - u, w, v, v, 1 - w] - 48*as^3*SS[u, 1 - u, w, v, v, w] - 
 48*as^3*SS[u, 1 - u, w, v, 1 - w, 1 - u] + 
 96*as^3*SS[u, 1 - u, w, v, 1 - w, u] - 
 48*as^3*SS[u, 1 - u, w, v, 1 - w, v] - 
 48*as^3*SS[u, 1 - u, w, v, 1 - w, 1 - w] + 
 48*as^3*SS[u, 1 - u, w, v, 1 - w, w] + 
 48*as^3*SS[u, 1 - u, w, v, w, 1 - u] + 
 48*as^3*SS[u, 1 - u, w, v, w, 1 - v] - 
 48*as^3*SS[u, 1 - u, w, v, w, 1 - w] - 48*as^3*SS[u, 1 - u, w, v, w, w] - 
 48*as^3*SS[u, 1 - u, w, 1 - w, u, v] + 
 48*as^3*SS[u, 1 - u, w, 1 - w, u, 1 - w] + 
 48*as^3*SS[u, 1 - u, w, 1 - w, v, u] - 
 48*as^3*SS[u, 1 - u, w, 1 - w, v, 1 - w] - 
 48*as^3*SS[u, 1 - u, w, 1 - w, 1 - w, u] + 
 48*as^3*SS[u, 1 - u, w, 1 - w, 1 - w, v] + 
 48*as^3*SS[u, 1 - u, w, 1 - w, w, 1 - w] - 
 48*as^3*SS[u, 1 - u, w, 1 - w, w, w] + 
 192*as^3*SS[u, 1 - u, w, w, 1 - u, 1 - u] - 
 96*as^3*SS[u, 1 - u, w, w, 1 - u, u] + 
 48*as^3*SS[u, 1 - u, w, w, 1 - u, 1 - v] - 
 96*as^3*SS[u, 1 - u, w, w, 1 - u, v] + 
 48*as^3*SS[u, 1 - u, w, w, 1 - u, 1 - w] - 
 96*as^3*SS[u, 1 - u, w, w, 1 - u, w] - 
 48*as^3*SS[u, 1 - u, w, w, u, 1 - v] + 48*as^3*SS[u, 1 - u, w, w, u, w] + 
 48*as^3*SS[u, 1 - u, w, w, 1 - v, 1 - u] - 
 48*as^3*SS[u, 1 - u, w, w, 1 - v, u] + 
 96*as^3*SS[u, 1 - u, w, w, 1 - v, 1 - v] - 
 48*as^3*SS[u, 1 - u, w, w, 1 - v, v] - 
 48*as^3*SS[u, 1 - u, w, w, 1 - v, w] - 
 144*as^3*SS[u, 1 - u, w, w, v, 1 - u] + 48*as^3*SS[u, 1 - u, w, w, v, u] + 
 48*as^3*SS[u, 1 - u, w, w, v, v] - 48*as^3*SS[u, 1 - u, w, w, v, 1 - w] + 
 96*as^3*SS[u, 1 - u, w, w, v, w] + 
 48*as^3*SS[u, 1 - u, w, w, 1 - w, 1 - u] - 
 48*as^3*SS[u, 1 - u, w, w, 1 - w, u] + 
 48*as^3*SS[u, 1 - u, w, w, 1 - w, 1 - w] - 
 48*as^3*SS[u, 1 - u, w, w, 1 - w, w] - 
 48*as^3*SS[u, 1 - u, w, w, w, 1 - u] + 48*as^3*SS[u, 1 - u, w, w, w, u] - 
 48*as^3*SS[u, 1 - u, w, w, w, 1 - v] + 48*as^3*SS[u, 1 - u, w, w, w, v] - 
 48*as^3*SS[u, u, 1 - u, 1 - u, v, v] + 
 48*as^3*SS[u, u, 1 - u, 1 - u, v, w] + 
 48*as^3*SS[u, u, 1 - u, 1 - u, w, v] - 
 48*as^3*SS[u, u, 1 - u, 1 - u, w, w] + 
 48*as^3*SS[u, u, 1 - u, u, 1 - u, 1 - v] - 
 48*as^3*SS[u, u, 1 - u, u, 1 - u, v] + 
 48*as^3*SS[u, u, 1 - u, u, 1 - u, 1 - w] - 
 48*as^3*SS[u, u, 1 - u, u, 1 - u, w] - 
 48*as^3*SS[u, u, 1 - u, u, u, 1 - v] + 48*as^3*SS[u, u, 1 - u, u, u, v] - 
 48*as^3*SS[u, u, 1 - u, u, u, 1 - w] + 48*as^3*SS[u, u, 1 - u, u, u, w] + 
 48*as^3*SS[u, u, 1 - u, u, 1 - v, 1 - u] + 
 96*as^3*SS[u, u, 1 - u, u, 1 - v, 1 - v] - 
 48*as^3*SS[u, u, 1 - u, u, 1 - v, v] - 
 96*as^3*SS[u, u, 1 - u, u, 1 - v, w] - 
 48*as^3*SS[u, u, 1 - u, u, v, 1 - u] - 
 48*as^3*SS[u, u, 1 - u, u, v, 1 - v] + 48*as^3*SS[u, u, 1 - u, u, v, v] - 
 48*as^3*SS[u, u, 1 - u, u, v, 1 - w] + 96*as^3*SS[u, u, 1 - u, u, v, w] + 
 48*as^3*SS[u, u, 1 - u, u, 1 - w, 1 - u] - 
 96*as^3*SS[u, u, 1 - u, u, 1 - w, v] + 
 96*as^3*SS[u, u, 1 - u, u, 1 - w, 1 - w] - 
 48*as^3*SS[u, u, 1 - u, u, 1 - w, w] - 
 48*as^3*SS[u, u, 1 - u, u, w, 1 - u] - 
 48*as^3*SS[u, u, 1 - u, u, w, 1 - v] + 96*as^3*SS[u, u, 1 - u, u, w, v] - 
 48*as^3*SS[u, u, 1 - u, u, w, 1 - w] + 48*as^3*SS[u, u, 1 - u, u, w, w] + 
 48*as^3*SS[u, u, 1 - u, v, 1 - u, 1 - v] - 
 48*as^3*SS[u, u, 1 - u, v, 1 - u, v] - 
 48*as^3*SS[u, u, 1 - u, v, 1 - u, 1 - w] + 
 48*as^3*SS[u, u, 1 - u, v, 1 - u, w] - 
 48*as^3*SS[u, u, 1 - u, v, u, 1 - v] - 48*as^3*SS[u, u, 1 - u, v, u, v] + 
 48*as^3*SS[u, u, 1 - u, v, u, 1 - w] + 48*as^3*SS[u, u, 1 - u, v, u, w] + 
 48*as^3*SS[u, u, 1 - u, v, 1 - v, 1 - u] + 
 96*as^3*SS[u, u, 1 - u, v, 1 - v, 1 - v] - 
 48*as^3*SS[u, u, 1 - u, v, 1 - v, v] - 
 96*as^3*SS[u, u, 1 - u, v, 1 - v, w] + 
 48*as^3*SS[u, u, 1 - u, v, v, 1 - u] - 48*as^3*SS[u, u, 1 - u, v, v, v] + 
 48*as^3*SS[u, u, 1 - u, v, v, 1 - w] - 48*as^3*SS[u, u, 1 - u, v, v, w] - 
 48*as^3*SS[u, u, 1 - u, v, 1 - w, 1 - u] + 
 96*as^3*SS[u, u, 1 - u, v, 1 - w, v] - 
 96*as^3*SS[u, u, 1 - u, v, 1 - w, 1 - w] + 
 48*as^3*SS[u, u, 1 - u, v, 1 - w, w] - 
 48*as^3*SS[u, u, 1 - u, v, w, 1 - u] - 
 48*as^3*SS[u, u, 1 - u, v, w, 1 - v] + 48*as^3*SS[u, u, 1 - u, v, w, v] + 
 48*as^3*SS[u, u, 1 - u, v, w, w] - 
 48*as^3*SS[u, u, 1 - u, w, 1 - u, 1 - v] + 
 48*as^3*SS[u, u, 1 - u, w, 1 - u, v] + 
 48*as^3*SS[u, u, 1 - u, w, 1 - u, 1 - w] - 
 48*as^3*SS[u, u, 1 - u, w, 1 - u, w] + 
 48*as^3*SS[u, u, 1 - u, w, u, 1 - v] + 48*as^3*SS[u, u, 1 - u, w, u, v] - 
 48*as^3*SS[u, u, 1 - u, w, u, 1 - w] - 48*as^3*SS[u, u, 1 - u, w, u, w] - 
 48*as^3*SS[u, u, 1 - u, w, 1 - v, 1 - u] - 
 96*as^3*SS[u, u, 1 - u, w, 1 - v, 1 - v] + 
 48*as^3*SS[u, u, 1 - u, w, 1 - v, v] + 
 96*as^3*SS[u, u, 1 - u, w, 1 - v, w] - 
 48*as^3*SS[u, u, 1 - u, w, v, 1 - u] + 48*as^3*SS[u, u, 1 - u, w, v, v] - 
 48*as^3*SS[u, u, 1 - u, w, v, 1 - w] + 48*as^3*SS[u, u, 1 - u, w, v, w] + 
 48*as^3*SS[u, u, 1 - u, w, 1 - w, 1 - u] - 
 96*as^3*SS[u, u, 1 - u, w, 1 - w, v] + 
 96*as^3*SS[u, u, 1 - u, w, 1 - w, 1 - w] - 
 48*as^3*SS[u, u, 1 - u, w, 1 - w, w] + 
 48*as^3*SS[u, u, 1 - u, w, w, 1 - u] + 
 48*as^3*SS[u, u, 1 - u, w, w, 1 - v] - 48*as^3*SS[u, u, 1 - u, w, w, v] - 
 48*as^3*SS[u, u, 1 - u, w, w, w] + 48*as^3*SS[u, u, v, 1 - u, u, 1 - v] - 
 48*as^3*SS[u, u, v, 1 - u, u, v] - 48*as^3*SS[u, u, v, 1 - u, u, 1 - w] + 
 48*as^3*SS[u, u, v, 1 - u, u, w] + 96*as^3*SS[u, u, v, 1 - u, v, 1 - u] - 
 96*as^3*SS[u, u, v, 1 - u, v, u] + 96*as^3*SS[u, u, v, 1 - u, v, 1 - v] - 
 96*as^3*SS[u, u, v, 1 - u, v, v] + 48*as^3*SS[u, u, v, 1 - u, v, 1 - w] - 
 48*as^3*SS[u, u, v, 1 - u, v, w] - 96*as^3*SS[u, u, v, 1 - u, w, 1 - u] + 
 96*as^3*SS[u, u, v, 1 - u, w, u] - 48*as^3*SS[u, u, v, 1 - u, w, 1 - v] + 
 48*as^3*SS[u, u, v, 1 - u, w, v] - 96*as^3*SS[u, u, v, 1 - u, w, 1 - w] + 
 96*as^3*SS[u, u, v, 1 - u, w, w] + 48*as^3*SS[u, u, v, 1 - v, u, 1 - u] - 
 48*as^3*SS[u, u, v, 1 - v, u, u] + 48*as^3*SS[u, u, v, 1 - v, u, 1 - v] - 
 48*as^3*SS[u, u, v, 1 - v, u, 1 - w] - 
 48*as^3*SS[u, u, v, 1 - v, 1 - v, u] + 
 48*as^3*SS[u, u, v, 1 - v, 1 - v, w] + 
 48*as^3*SS[u, u, v, 1 - v, v, 1 - u] - 48*as^3*SS[u, u, v, 1 - v, v, u] + 
 144*as^3*SS[u, u, v, 1 - v, v, 1 - v] - 144*as^3*SS[u, u, v, 1 - v, v, v] + 
 48*as^3*SS[u, u, v, 1 - v, v, 1 - w] - 48*as^3*SS[u, u, v, 1 - v, v, w] - 
 48*as^3*SS[u, u, v, 1 - v, w, 1 - u] + 96*as^3*SS[u, u, v, 1 - v, w, u] - 
 48*as^3*SS[u, u, v, 1 - v, w, 1 - v] + 
 48*as^3*SS[u, u, v, 1 - v, w, 1 - w] - 48*as^3*SS[u, u, v, 1 - v, w, w] + 
 144*as^3*SS[u, u, v, v, 1 - u, 1 - u] - 144*as^3*SS[u, u, v, v, 1 - u, u] + 
 48*as^3*SS[u, u, v, v, 1 - u, 1 - v] - 48*as^3*SS[u, u, v, v, 1 - u, v] + 
 48*as^3*SS[u, u, v, v, 1 - v, 1 - u] - 48*as^3*SS[u, u, v, v, 1 - v, u] + 
 144*as^3*SS[u, u, v, v, 1 - v, 1 - v] - 144*as^3*SS[u, u, v, v, 1 - v, v] - 
 48*as^3*SS[u, u, v, v, w, 1 - u] + 48*as^3*SS[u, u, v, v, w, u] - 
 48*as^3*SS[u, u, v, v, w, 1 - v] + 48*as^3*SS[u, u, v, v, w, v] + 
 96*as^3*SS[u, u, v, v, w, 1 - w] - 96*as^3*SS[u, u, v, v, w, w] - 
 144*as^3*SS[u, u, v, w, 1 - u, 1 - u] + 144*as^3*SS[u, u, v, w, 1 - u, u] - 
 48*as^3*SS[u, u, v, w, 1 - u, 1 - w] + 48*as^3*SS[u, u, v, w, 1 - u, w] - 
 48*as^3*SS[u, u, v, w, u, 1 - u] + 48*as^3*SS[u, u, v, w, u, u] - 
 48*as^3*SS[u, u, v, w, u, 1 - v] + 48*as^3*SS[u, u, v, w, u, 1 - w] + 
 48*as^3*SS[u, u, v, w, 1 - v, u] - 48*as^3*SS[u, u, v, w, 1 - v, w] - 
 96*as^3*SS[u, u, v, w, v, 1 - v] + 96*as^3*SS[u, u, v, w, v, v] + 
 48*as^3*SS[u, u, v, w, v, 1 - w] - 48*as^3*SS[u, u, v, w, v, w] - 
 48*as^3*SS[u, u, v, w, 1 - w, 1 - u] + 48*as^3*SS[u, u, v, w, 1 - w, u] + 
 48*as^3*SS[u, u, v, w, 1 - w, v] - 96*as^3*SS[u, u, v, w, 1 - w, 1 - w] + 
 48*as^3*SS[u, u, v, w, 1 - w, w] + 48*as^3*SS[u, u, v, w, w, 1 - u] - 
 96*as^3*SS[u, u, v, w, w, u] + 48*as^3*SS[u, u, v, w, w, 1 - v] - 
 48*as^3*SS[u, u, v, w, w, v] + 48*as^3*SS[u, u, v, w, w, w] - 
 48*as^3*SS[u, u, w, 1 - u, u, 1 - v] + 48*as^3*SS[u, u, w, 1 - u, u, v] + 
 48*as^3*SS[u, u, w, 1 - u, u, 1 - w] - 48*as^3*SS[u, u, w, 1 - u, u, w] - 
 96*as^3*SS[u, u, w, 1 - u, v, 1 - u] + 96*as^3*SS[u, u, w, 1 - u, v, u] - 
 96*as^3*SS[u, u, w, 1 - u, v, 1 - v] + 96*as^3*SS[u, u, w, 1 - u, v, v] - 
 48*as^3*SS[u, u, w, 1 - u, v, 1 - w] + 48*as^3*SS[u, u, w, 1 - u, v, w] + 
 96*as^3*SS[u, u, w, 1 - u, w, 1 - u] - 96*as^3*SS[u, u, w, 1 - u, w, u] + 
 48*as^3*SS[u, u, w, 1 - u, w, 1 - v] - 48*as^3*SS[u, u, w, 1 - u, w, v] + 
 96*as^3*SS[u, u, w, 1 - u, w, 1 - w] - 96*as^3*SS[u, u, w, 1 - u, w, w] - 
 144*as^3*SS[u, u, w, v, 1 - u, 1 - u] + 144*as^3*SS[u, u, w, v, 1 - u, u] - 
 48*as^3*SS[u, u, w, v, 1 - u, 1 - v] + 48*as^3*SS[u, u, w, v, 1 - u, v] - 
 48*as^3*SS[u, u, w, v, u, 1 - u] + 48*as^3*SS[u, u, w, v, u, u] + 
 48*as^3*SS[u, u, w, v, u, 1 - v] - 48*as^3*SS[u, u, w, v, u, 1 - w] - 
 48*as^3*SS[u, u, w, v, 1 - v, 1 - u] + 48*as^3*SS[u, u, w, v, 1 - v, u] - 
 96*as^3*SS[u, u, w, v, 1 - v, 1 - v] + 48*as^3*SS[u, u, w, v, 1 - v, v] + 
 48*as^3*SS[u, u, w, v, 1 - v, w] + 48*as^3*SS[u, u, w, v, v, 1 - u] - 
 96*as^3*SS[u, u, w, v, v, u] + 48*as^3*SS[u, u, w, v, v, v] + 
 48*as^3*SS[u, u, w, v, v, 1 - w] - 48*as^3*SS[u, u, w, v, v, w] + 
 48*as^3*SS[u, u, w, v, 1 - w, u] - 48*as^3*SS[u, u, w, v, 1 - w, v] + 
 48*as^3*SS[u, u, w, v, w, 1 - v] - 48*as^3*SS[u, u, w, v, w, v] - 
 96*as^3*SS[u, u, w, v, w, 1 - w] + 96*as^3*SS[u, u, w, v, w, w] + 
 48*as^3*SS[u, u, w, 1 - w, u, 1 - u] - 48*as^3*SS[u, u, w, 1 - w, u, u] - 
 48*as^3*SS[u, u, w, 1 - w, u, 1 - v] + 
 48*as^3*SS[u, u, w, 1 - w, u, 1 - w] - 
 48*as^3*SS[u, u, w, 1 - w, v, 1 - u] + 96*as^3*SS[u, u, w, 1 - w, v, u] + 
 48*as^3*SS[u, u, w, 1 - w, v, 1 - v] - 48*as^3*SS[u, u, w, 1 - w, v, v] - 
 48*as^3*SS[u, u, w, 1 - w, v, 1 - w] - 
 48*as^3*SS[u, u, w, 1 - w, 1 - w, u] + 
 48*as^3*SS[u, u, w, 1 - w, 1 - w, v] + 
 48*as^3*SS[u, u, w, 1 - w, w, 1 - u] - 48*as^3*SS[u, u, w, 1 - w, w, u] + 
 48*as^3*SS[u, u, w, 1 - w, w, 1 - v] - 48*as^3*SS[u, u, w, 1 - w, w, v] + 
 144*as^3*SS[u, u, w, 1 - w, w, 1 - w] - 144*as^3*SS[u, u, w, 1 - w, w, w] + 
 144*as^3*SS[u, u, w, w, 1 - u, 1 - u] - 144*as^3*SS[u, u, w, w, 1 - u, u] + 
 48*as^3*SS[u, u, w, w, 1 - u, 1 - w] - 48*as^3*SS[u, u, w, w, 1 - u, w] - 
 48*as^3*SS[u, u, w, w, v, 1 - u] + 48*as^3*SS[u, u, w, w, v, u] + 
 96*as^3*SS[u, u, w, w, v, 1 - v] - 96*as^3*SS[u, u, w, w, v, v] - 
 48*as^3*SS[u, u, w, w, v, 1 - w] + 48*as^3*SS[u, u, w, w, v, w] + 
 48*as^3*SS[u, u, w, w, 1 - w, 1 - u] - 48*as^3*SS[u, u, w, w, 1 - w, u] + 
 144*as^3*SS[u, u, w, w, 1 - w, 1 - w] - 144*as^3*SS[u, u, w, w, 1 - w, w] + 
 96*as^3*SS[u, v, 1 - u, 1 - u, 1 - u, v] - 
 96*as^3*SS[u, v, 1 - u, 1 - u, 1 - u, w] + 
 48*as^3*SS[u, v, 1 - u, 1 - u, u, 1 - v] - 
 48*as^3*SS[u, v, 1 - u, 1 - u, u, v] - 
 96*as^3*SS[u, v, 1 - u, 1 - u, v, 1 - u] - 
 48*as^3*SS[u, v, 1 - u, 1 - u, v, u] + 
 48*as^3*SS[u, v, 1 - u, 1 - u, v, 1 - v] + 
 48*as^3*SS[u, v, 1 - u, 1 - u, v, v] + 
 48*as^3*SS[u, v, 1 - u, 1 - u, v, w] + 
 96*as^3*SS[u, v, 1 - u, 1 - u, w, 1 - u] + 
 48*as^3*SS[u, v, 1 - u, 1 - u, w, u] - 
 48*as^3*SS[u, v, 1 - u, 1 - u, w, 1 - v] - 
 144*as^3*SS[u, v, 1 - u, 1 - u, w, v] + 
 48*as^3*SS[u, v, 1 - u, 1 - u, w, w] - 
 48*as^3*SS[u, v, 1 - u, u, 1 - u, 1 - v] + 
 48*as^3*SS[u, v, 1 - u, u, 1 - u, 1 - w] + 
 96*as^3*SS[u, v, 1 - u, u, u, 1 - v] - 48*as^3*SS[u, v, 1 - u, u, u, v] - 
 48*as^3*SS[u, v, 1 - u, u, u, 1 - w] - 
 48*as^3*SS[u, v, 1 - u, u, 1 - v, 1 - u] + 
 48*as^3*SS[u, v, 1 - u, u, 1 - v, u] - 
 144*as^3*SS[u, v, 1 - u, u, 1 - v, 1 - v] + 
 48*as^3*SS[u, v, 1 - u, u, 1 - v, v] + 
 96*as^3*SS[u, v, 1 - u, u, 1 - v, w] + 
 48*as^3*SS[u, v, 1 - u, u, v, 1 - u] + 
 96*as^3*SS[u, v, 1 - u, u, v, 1 - v] - 48*as^3*SS[u, v, 1 - u, u, v, v] - 
 48*as^3*SS[u, v, 1 - u, u, v, 1 - w] - 48*as^3*SS[u, v, 1 - u, u, v, w] + 
 48*as^3*SS[u, v, 1 - u, u, 1 - w, 1 - u] - 
 96*as^3*SS[u, v, 1 - u, u, 1 - w, u] + 
 96*as^3*SS[u, v, 1 - u, u, 1 - w, 1 - w] - 
 48*as^3*SS[u, v, 1 - u, u, 1 - w, w] - 
 48*as^3*SS[u, v, 1 - u, u, w, 1 - u] + 48*as^3*SS[u, v, 1 - u, u, w, u] + 
 48*as^3*SS[u, v, 1 - u, u, w, 1 - v] - 
 48*as^3*SS[u, v, 1 - u, u, w, 1 - w] - 
 192*as^3*SS[u, v, 1 - u, v, 1 - u, 1 - u] + 
 96*as^3*SS[u, v, 1 - u, v, 1 - u, u] - 
 48*as^3*SS[u, v, 1 - u, v, 1 - u, 1 - v] + 
 48*as^3*SS[u, v, 1 - u, v, 1 - u, v] - 
 48*as^3*SS[u, v, 1 - u, v, 1 - u, 1 - w] + 
 144*as^3*SS[u, v, 1 - u, v, 1 - u, w] + 
 96*as^3*SS[u, v, 1 - u, v, u, 1 - u] - 96*as^3*SS[u, v, 1 - u, v, u, u] + 
 96*as^3*SS[u, v, 1 - u, v, u, 1 - v] - 48*as^3*SS[u, v, 1 - u, v, u, v] + 
 48*as^3*SS[u, v, 1 - u, v, u, 1 - w] - 96*as^3*SS[u, v, 1 - u, v, u, w] - 
 48*as^3*SS[u, v, 1 - u, v, 1 - v, 1 - u] + 
 48*as^3*SS[u, v, 1 - u, v, 1 - v, u] - 
 144*as^3*SS[u, v, 1 - u, v, 1 - v, 1 - v] + 
 48*as^3*SS[u, v, 1 - u, v, 1 - v, v] + 
 96*as^3*SS[u, v, 1 - u, v, 1 - v, w] + 
 192*as^3*SS[u, v, 1 - u, v, v, 1 - u] - 96*as^3*SS[u, v, 1 - u, v, v, u] + 
 48*as^3*SS[u, v, 1 - u, v, v, 1 - v] - 48*as^3*SS[u, v, 1 - u, v, v, v] + 
 48*as^3*SS[u, v, 1 - u, v, v, 1 - w] - 144*as^3*SS[u, v, 1 - u, v, v, w] - 
 48*as^3*SS[u, v, 1 - u, v, 1 - w, 1 - u] + 
 96*as^3*SS[u, v, 1 - u, v, 1 - w, u] - 
 96*as^3*SS[u, v, 1 - u, v, 1 - w, 1 - w] + 
 48*as^3*SS[u, v, 1 - u, v, 1 - w, w] - 48*as^3*SS[u, v, 1 - u, v, w, u] + 
 48*as^3*SS[u, v, 1 - u, v, w, 1 - v] + 
 192*as^3*SS[u, v, 1 - u, w, 1 - u, 1 - u] - 
 96*as^3*SS[u, v, 1 - u, w, 1 - u, u] + 
 48*as^3*SS[u, v, 1 - u, w, 1 - u, 1 - v] - 
 144*as^3*SS[u, v, 1 - u, w, 1 - u, v] + 
 48*as^3*SS[u, v, 1 - u, w, 1 - u, 1 - w] - 
 48*as^3*SS[u, v, 1 - u, w, 1 - u, w] - 
 96*as^3*SS[u, v, 1 - u, w, u, 1 - u] + 96*as^3*SS[u, v, 1 - u, w, u, u] - 
 96*as^3*SS[u, v, 1 - u, w, u, 1 - v] + 48*as^3*SS[u, v, 1 - u, w, u, v] - 
 48*as^3*SS[u, v, 1 - u, w, u, 1 - w] + 96*as^3*SS[u, v, 1 - u, w, u, w] + 
 48*as^3*SS[u, v, 1 - u, w, 1 - v, 1 - u] - 
 48*as^3*SS[u, v, 1 - u, w, 1 - v, u] + 
 144*as^3*SS[u, v, 1 - u, w, 1 - v, 1 - v] - 
 48*as^3*SS[u, v, 1 - u, w, 1 - v, v] - 
 96*as^3*SS[u, v, 1 - u, w, 1 - v, w] - 
 96*as^3*SS[u, v, 1 - u, w, v, 1 - u] + 96*as^3*SS[u, v, 1 - u, w, v, u] - 
 48*as^3*SS[u, v, 1 - u, w, v, 1 - v] - 
 48*as^3*SS[u, v, 1 - u, w, v, 1 - w] + 96*as^3*SS[u, v, 1 - u, w, v, w] + 
 48*as^3*SS[u, v, 1 - u, w, 1 - w, 1 - u] - 
 96*as^3*SS[u, v, 1 - u, w, 1 - w, u] + 
 96*as^3*SS[u, v, 1 - u, w, 1 - w, 1 - w] - 
 48*as^3*SS[u, v, 1 - u, w, 1 - w, w] - 
 96*as^3*SS[u, v, 1 - u, w, w, 1 - u] + 48*as^3*SS[u, v, 1 - u, w, w, u] - 
 48*as^3*SS[u, v, 1 - u, w, w, 1 - v] + 144*as^3*SS[u, v, 1 - u, w, w, v] - 
 48*as^3*SS[u, v, 1 - u, w, w, w] + 48*as^3*SS[u, v, u, 1 - u, u, 1 - v] - 
 48*as^3*SS[u, v, u, 1 - u, u, v] - 48*as^3*SS[u, v, u, 1 - u, u, 1 - w] + 
 48*as^3*SS[u, v, u, 1 - u, u, w] + 96*as^3*SS[u, v, u, 1 - u, v, 1 - u] - 
 96*as^3*SS[u, v, u, 1 - u, v, u] + 96*as^3*SS[u, v, u, 1 - u, v, 1 - v] - 
 96*as^3*SS[u, v, u, 1 - u, v, v] + 48*as^3*SS[u, v, u, 1 - u, v, 1 - w] - 
 48*as^3*SS[u, v, u, 1 - u, v, w] - 96*as^3*SS[u, v, u, 1 - u, w, 1 - u] + 
 96*as^3*SS[u, v, u, 1 - u, w, u] - 48*as^3*SS[u, v, u, 1 - u, w, 1 - v] + 
 48*as^3*SS[u, v, u, 1 - u, w, v] - 96*as^3*SS[u, v, u, 1 - u, w, 1 - w] + 
 96*as^3*SS[u, v, u, 1 - u, w, w] + 48*as^3*SS[u, v, u, 1 - v, u, 1 - u] - 
 48*as^3*SS[u, v, u, 1 - v, u, u] + 48*as^3*SS[u, v, u, 1 - v, u, 1 - v] - 
 48*as^3*SS[u, v, u, 1 - v, u, 1 - w] - 
 48*as^3*SS[u, v, u, 1 - v, 1 - v, u] + 
 48*as^3*SS[u, v, u, 1 - v, 1 - v, w] + 
 48*as^3*SS[u, v, u, 1 - v, v, 1 - u] - 48*as^3*SS[u, v, u, 1 - v, v, u] + 
 144*as^3*SS[u, v, u, 1 - v, v, 1 - v] - 144*as^3*SS[u, v, u, 1 - v, v, v] + 
 48*as^3*SS[u, v, u, 1 - v, v, 1 - w] - 48*as^3*SS[u, v, u, 1 - v, v, w] - 
 48*as^3*SS[u, v, u, 1 - v, w, 1 - u] + 96*as^3*SS[u, v, u, 1 - v, w, u] - 
 48*as^3*SS[u, v, u, 1 - v, w, 1 - v] + 
 48*as^3*SS[u, v, u, 1 - v, w, 1 - w] - 48*as^3*SS[u, v, u, 1 - v, w, w] + 
 144*as^3*SS[u, v, u, v, 1 - u, 1 - u] - 144*as^3*SS[u, v, u, v, 1 - u, u] + 
 48*as^3*SS[u, v, u, v, 1 - u, 1 - v] - 48*as^3*SS[u, v, u, v, 1 - u, v] + 
 48*as^3*SS[u, v, u, v, 1 - v, 1 - u] - 48*as^3*SS[u, v, u, v, 1 - v, u] + 
 144*as^3*SS[u, v, u, v, 1 - v, 1 - v] - 144*as^3*SS[u, v, u, v, 1 - v, v] - 
 48*as^3*SS[u, v, u, v, w, 1 - u] + 48*as^3*SS[u, v, u, v, w, u] - 
 48*as^3*SS[u, v, u, v, w, 1 - v] + 48*as^3*SS[u, v, u, v, w, v] + 
 96*as^3*SS[u, v, u, v, w, 1 - w] - 96*as^3*SS[u, v, u, v, w, w] - 
 144*as^3*SS[u, v, u, w, 1 - u, 1 - u] + 144*as^3*SS[u, v, u, w, 1 - u, u] - 
 48*as^3*SS[u, v, u, w, 1 - u, 1 - w] + 48*as^3*SS[u, v, u, w, 1 - u, w] - 
 48*as^3*SS[u, v, u, w, u, 1 - u] + 48*as^3*SS[u, v, u, w, u, u] - 
 48*as^3*SS[u, v, u, w, u, 1 - v] + 48*as^3*SS[u, v, u, w, u, 1 - w] + 
 48*as^3*SS[u, v, u, w, 1 - v, u] - 48*as^3*SS[u, v, u, w, 1 - v, w] - 
 96*as^3*SS[u, v, u, w, v, 1 - v] + 96*as^3*SS[u, v, u, w, v, v] + 
 48*as^3*SS[u, v, u, w, v, 1 - w] - 48*as^3*SS[u, v, u, w, v, w] - 
 48*as^3*SS[u, v, u, w, 1 - w, 1 - u] + 48*as^3*SS[u, v, u, w, 1 - w, u] + 
 48*as^3*SS[u, v, u, w, 1 - w, v] - 96*as^3*SS[u, v, u, w, 1 - w, 1 - w] + 
 48*as^3*SS[u, v, u, w, 1 - w, w] + 48*as^3*SS[u, v, u, w, w, 1 - u] - 
 96*as^3*SS[u, v, u, w, w, u] + 48*as^3*SS[u, v, u, w, w, 1 - v] - 
 48*as^3*SS[u, v, u, w, w, v] + 48*as^3*SS[u, v, u, w, w, w] - 
 144*as^3*SS[u, v, 1 - v, u, 1 - u, 1 - u] + 
 48*as^3*SS[u, v, 1 - v, u, 1 - u, u] - 
 48*as^3*SS[u, v, 1 - v, u, 1 - u, 1 - v] + 
 48*as^3*SS[u, v, 1 - v, u, 1 - u, v] + 
 96*as^3*SS[u, v, 1 - v, u, 1 - u, w] + 
 48*as^3*SS[u, v, 1 - v, u, u, 1 - u] - 48*as^3*SS[u, v, 1 - v, u, u, u] + 
 192*as^3*SS[u, v, 1 - v, u, u, 1 - v] - 96*as^3*SS[u, v, 1 - v, u, u, v] + 
 48*as^3*SS[u, v, 1 - v, u, u, 1 - w] - 144*as^3*SS[u, v, 1 - v, u, u, w] - 
 48*as^3*SS[u, v, 1 - v, u, 1 - v, 1 - u] + 
 48*as^3*SS[u, v, 1 - v, u, 1 - v, u] - 
 192*as^3*SS[u, v, 1 - v, u, 1 - v, 1 - v] + 
 96*as^3*SS[u, v, 1 - v, u, 1 - v, v] - 
 48*as^3*SS[u, v, 1 - v, u, 1 - v, 1 - w] + 
 144*as^3*SS[u, v, 1 - v, u, 1 - v, w] + 
 96*as^3*SS[u, v, 1 - v, u, v, 1 - u] - 48*as^3*SS[u, v, 1 - v, u, v, u] + 
 96*as^3*SS[u, v, 1 - v, u, v, 1 - v] - 96*as^3*SS[u, v, 1 - v, u, v, v] + 
 48*as^3*SS[u, v, 1 - v, u, v, 1 - w] - 96*as^3*SS[u, v, 1 - v, u, v, w] - 
 48*as^3*SS[u, v, 1 - v, u, 1 - w, 1 - v] + 
 96*as^3*SS[u, v, 1 - v, u, 1 - w, v] - 
 96*as^3*SS[u, v, 1 - v, u, 1 - w, 1 - w] + 
 48*as^3*SS[u, v, 1 - v, u, 1 - w, w] + 
 48*as^3*SS[u, v, 1 - v, u, w, 1 - u] - 48*as^3*SS[u, v, 1 - v, u, w, v] + 
 48*as^3*SS[u, v, 1 - v, 1 - v, u, 1 - u] + 
 48*as^3*SS[u, v, 1 - v, 1 - v, u, u] - 
 96*as^3*SS[u, v, 1 - v, 1 - v, u, 1 - v] - 
 48*as^3*SS[u, v, 1 - v, 1 - v, u, v] + 
 48*as^3*SS[u, v, 1 - v, 1 - v, u, w] + 
 96*as^3*SS[u, v, 1 - v, 1 - v, 1 - v, u] - 
 96*as^3*SS[u, v, 1 - v, 1 - v, 1 - v, w] + 
 48*as^3*SS[u, v, 1 - v, 1 - v, v, 1 - u] - 
 48*as^3*SS[u, v, 1 - v, 1 - v, v, u] - 
 48*as^3*SS[u, v, 1 - v, 1 - v, w, 1 - u] - 
 144*as^3*SS[u, v, 1 - v, 1 - v, w, u] + 
 96*as^3*SS[u, v, 1 - v, 1 - v, w, 1 - v] + 
 48*as^3*SS[u, v, 1 - v, 1 - v, w, v] + 
 48*as^3*SS[u, v, 1 - v, 1 - v, w, w] - 
 144*as^3*SS[u, v, 1 - v, v, 1 - u, 1 - u] + 
 48*as^3*SS[u, v, 1 - v, v, 1 - u, u] - 
 48*as^3*SS[u, v, 1 - v, v, 1 - u, 1 - v] + 
 48*as^3*SS[u, v, 1 - v, v, 1 - u, v] + 
 96*as^3*SS[u, v, 1 - v, v, 1 - u, w] + 
 96*as^3*SS[u, v, 1 - v, v, u, 1 - u] - 48*as^3*SS[u, v, 1 - v, v, u, u] + 
 48*as^3*SS[u, v, 1 - v, v, u, 1 - v] - 
 48*as^3*SS[u, v, 1 - v, v, u, 1 - w] - 48*as^3*SS[u, v, 1 - v, v, u, w] - 
 48*as^3*SS[u, v, 1 - v, v, 1 - v, 1 - u] + 
 48*as^3*SS[u, v, 1 - v, v, 1 - v, 1 - w] + 
 96*as^3*SS[u, v, 1 - v, v, v, 1 - u] - 48*as^3*SS[u, v, 1 - v, v, v, u] - 
 48*as^3*SS[u, v, 1 - v, v, v, 1 - w] + 
 48*as^3*SS[u, v, 1 - v, v, 1 - w, 1 - v] - 
 96*as^3*SS[u, v, 1 - v, v, 1 - w, v] + 
 96*as^3*SS[u, v, 1 - v, v, 1 - w, 1 - w] - 
 48*as^3*SS[u, v, 1 - v, v, 1 - w, w] + 
 48*as^3*SS[u, v, 1 - v, v, w, 1 - u] - 
 48*as^3*SS[u, v, 1 - v, v, w, 1 - v] + 48*as^3*SS[u, v, 1 - v, v, w, v] - 
 48*as^3*SS[u, v, 1 - v, v, w, 1 - w] + 
 144*as^3*SS[u, v, 1 - v, w, 1 - u, 1 - u] - 
 48*as^3*SS[u, v, 1 - v, w, 1 - u, u] + 
 48*as^3*SS[u, v, 1 - v, w, 1 - u, 1 - v] - 
 48*as^3*SS[u, v, 1 - v, w, 1 - u, v] - 
 96*as^3*SS[u, v, 1 - v, w, 1 - u, w] - 
 48*as^3*SS[u, v, 1 - v, w, u, 1 - u] - 
 96*as^3*SS[u, v, 1 - v, w, u, 1 - v] + 96*as^3*SS[u, v, 1 - v, w, u, v] - 
 48*as^3*SS[u, v, 1 - v, w, u, 1 - w] + 96*as^3*SS[u, v, 1 - v, w, u, w] + 
 48*as^3*SS[u, v, 1 - v, w, 1 - v, 1 - u] - 
 144*as^3*SS[u, v, 1 - v, w, 1 - v, u] + 
 192*as^3*SS[u, v, 1 - v, w, 1 - v, 1 - v] - 
 96*as^3*SS[u, v, 1 - v, w, 1 - v, v] + 
 48*as^3*SS[u, v, 1 - v, w, 1 - v, 1 - w] - 
 48*as^3*SS[u, v, 1 - v, w, 1 - v, w] - 
 96*as^3*SS[u, v, 1 - v, w, v, 1 - u] + 48*as^3*SS[u, v, 1 - v, w, v, u] - 
 96*as^3*SS[u, v, 1 - v, w, v, 1 - v] + 96*as^3*SS[u, v, 1 - v, w, v, v] - 
 48*as^3*SS[u, v, 1 - v, w, v, 1 - w] + 96*as^3*SS[u, v, 1 - v, w, v, w] + 
 48*as^3*SS[u, v, 1 - v, w, 1 - w, 1 - v] - 
 96*as^3*SS[u, v, 1 - v, w, 1 - w, v] + 
 96*as^3*SS[u, v, 1 - v, w, 1 - w, 1 - w] - 
 48*as^3*SS[u, v, 1 - v, w, 1 - w, w] - 
 48*as^3*SS[u, v, 1 - v, w, w, 1 - u] + 144*as^3*SS[u, v, 1 - v, w, w, u] - 
 96*as^3*SS[u, v, 1 - v, w, w, 1 - v] + 48*as^3*SS[u, v, 1 - v, w, w, v] - 
 48*as^3*SS[u, v, 1 - v, w, w, w] - 48*as^3*SS[u, v, v, 1 - u, 1 - u, v] + 
 48*as^3*SS[u, v, v, 1 - u, 1 - u, w] + 
 144*as^3*SS[u, v, v, 1 - u, u, 1 - u] - 144*as^3*SS[u, v, v, 1 - u, u, u] + 
 48*as^3*SS[u, v, v, 1 - u, u, 1 - v] - 48*as^3*SS[u, v, v, 1 - u, u, v] + 
 48*as^3*SS[u, v, v, 1 - u, u, 1 - w] - 48*as^3*SS[u, v, v, 1 - u, u, w] + 
 48*as^3*SS[u, v, v, 1 - u, v, 1 - u] + 
 48*as^3*SS[u, v, v, 1 - u, v, 1 - v] - 48*as^3*SS[u, v, v, 1 - u, v, v] - 
 48*as^3*SS[u, v, v, 1 - u, v, 1 - w] - 
 48*as^3*SS[u, v, v, 1 - u, w, 1 - u] - 
 48*as^3*SS[u, v, v, 1 - u, w, 1 - v] + 96*as^3*SS[u, v, v, 1 - u, w, v] + 
 48*as^3*SS[u, v, v, 1 - u, w, 1 - w] - 48*as^3*SS[u, v, v, 1 - u, w, w] + 
 144*as^3*SS[u, v, v, u, 1 - u, 1 - u] - 144*as^3*SS[u, v, v, u, 1 - u, u] + 
 48*as^3*SS[u, v, v, u, 1 - u, 1 - v] - 48*as^3*SS[u, v, v, u, 1 - u, v] + 
 48*as^3*SS[u, v, v, u, 1 - v, 1 - u] - 48*as^3*SS[u, v, v, u, 1 - v, u] + 
 144*as^3*SS[u, v, v, u, 1 - v, 1 - v] - 144*as^3*SS[u, v, v, u, 1 - v, v] - 
 48*as^3*SS[u, v, v, u, w, 1 - u] + 48*as^3*SS[u, v, v, u, w, u] - 
 48*as^3*SS[u, v, v, u, w, 1 - v] + 48*as^3*SS[u, v, v, u, w, v] + 
 96*as^3*SS[u, v, v, u, w, 1 - w] - 96*as^3*SS[u, v, v, u, w, w] + 
 96*as^3*SS[u, v, v, 1 - v, u, 1 - u] - 96*as^3*SS[u, v, v, 1 - v, u, u] + 
 96*as^3*SS[u, v, v, 1 - v, u, 1 - v] - 96*as^3*SS[u, v, v, 1 - v, u, v] + 
 48*as^3*SS[u, v, v, 1 - v, u, 1 - w] - 48*as^3*SS[u, v, v, 1 - v, u, w] + 
 48*as^3*SS[u, v, v, 1 - v, v, 1 - u] - 48*as^3*SS[u, v, v, 1 - v, v, u] - 
 48*as^3*SS[u, v, v, 1 - v, v, 1 - w] + 48*as^3*SS[u, v, v, 1 - v, v, w] - 
 48*as^3*SS[u, v, v, 1 - v, w, 1 - u] + 48*as^3*SS[u, v, v, 1 - v, w, u] - 
 96*as^3*SS[u, v, v, 1 - v, w, 1 - v] + 96*as^3*SS[u, v, v, 1 - v, w, v] - 
 96*as^3*SS[u, v, v, 1 - v, w, 1 - w] + 96*as^3*SS[u, v, v, 1 - v, w, w] + 
 48*as^3*SS[u, v, v, w, 1 - u, v] - 48*as^3*SS[u, v, v, w, 1 - u, w] - 
 96*as^3*SS[u, v, v, w, u, 1 - u] + 96*as^3*SS[u, v, v, w, u, u] + 
 48*as^3*SS[u, v, v, w, u, 1 - w] - 48*as^3*SS[u, v, v, w, u, w] - 
 144*as^3*SS[u, v, v, w, 1 - v, 1 - v] + 144*as^3*SS[u, v, v, w, 1 - v, v] - 
 48*as^3*SS[u, v, v, w, 1 - v, 1 - w] + 48*as^3*SS[u, v, v, w, 1 - v, w] - 
 48*as^3*SS[u, v, v, w, v, 1 - u] - 48*as^3*SS[u, v, v, w, v, 1 - v] + 
 48*as^3*SS[u, v, v, w, v, v] + 48*as^3*SS[u, v, v, w, v, 1 - w] + 
 48*as^3*SS[u, v, v, w, 1 - w, u] - 48*as^3*SS[u, v, v, w, 1 - w, 1 - v] + 
 48*as^3*SS[u, v, v, w, 1 - w, v] - 96*as^3*SS[u, v, v, w, 1 - w, 1 - w] + 
 48*as^3*SS[u, v, v, w, 1 - w, w] + 48*as^3*SS[u, v, v, w, w, 1 - u] - 
 48*as^3*SS[u, v, v, w, w, u] + 48*as^3*SS[u, v, v, w, w, 1 - v] - 
 96*as^3*SS[u, v, v, w, w, v] + 48*as^3*SS[u, v, v, w, w, w] - 
 48*as^3*SS[u, v, w, 1 - u, 1 - u, v] + 
 48*as^3*SS[u, v, w, 1 - u, 1 - u, w] - 
 144*as^3*SS[u, v, w, 1 - u, u, 1 - u] + 144*as^3*SS[u, v, w, 1 - u, u, u] - 
 48*as^3*SS[u, v, w, 1 - u, u, 1 - v] + 48*as^3*SS[u, v, w, 1 - u, u, v] - 
 48*as^3*SS[u, v, w, 1 - u, u, 1 - w] + 48*as^3*SS[u, v, w, 1 - u, u, w] + 
 48*as^3*SS[u, v, w, 1 - u, v, 1 - u] - 
 48*as^3*SS[u, v, w, 1 - u, v, 1 - v] + 
 48*as^3*SS[u, v, w, 1 - u, v, 1 - w] - 48*as^3*SS[u, v, w, 1 - u, v, w] - 
 48*as^3*SS[u, v, w, 1 - u, w, 1 - u] + 
 48*as^3*SS[u, v, w, 1 - u, w, 1 - v] + 48*as^3*SS[u, v, w, 1 - u, w, v] - 
 48*as^3*SS[u, v, w, 1 - u, w, 1 - w] + 96*as^3*SS[u, v, w, u, 1 - u, u] + 
 48*as^3*SS[u, v, w, u, 1 - u, 1 - v] - 48*as^3*SS[u, v, w, u, 1 - u, v] - 
 48*as^3*SS[u, v, w, u, 1 - u, 1 - w] - 48*as^3*SS[u, v, w, u, 1 - u, w] - 
 48*as^3*SS[u, v, w, u, u, 1 - u] + 48*as^3*SS[u, v, w, u, u, u] - 
 192*as^3*SS[u, v, w, u, u, 1 - v] + 96*as^3*SS[u, v, w, u, u, v] - 
 48*as^3*SS[u, v, w, u, u, 1 - w] + 144*as^3*SS[u, v, w, u, u, w] + 
 48*as^3*SS[u, v, w, u, 1 - v, 1 - u] - 48*as^3*SS[u, v, w, u, 1 - v, u] + 
 192*as^3*SS[u, v, w, u, 1 - v, 1 - v] - 96*as^3*SS[u, v, w, u, 1 - v, v] + 
 48*as^3*SS[u, v, w, u, 1 - v, 1 - w] - 144*as^3*SS[u, v, w, u, 1 - v, w] - 
 48*as^3*SS[u, v, w, u, v, 1 - u] - 48*as^3*SS[u, v, w, u, v, 1 - v] + 
 48*as^3*SS[u, v, w, u, v, v] + 48*as^3*SS[u, v, w, u, v, 1 - w] - 
 48*as^3*SS[u, v, w, u, 1 - w, 1 - u] + 48*as^3*SS[u, v, w, u, 1 - w, u] + 
 48*as^3*SS[u, v, w, u, 1 - w, 1 - v] - 48*as^3*SS[u, v, w, u, 1 - w, v] - 
 48*as^3*SS[u, v, w, u, w, 1 - u] + 48*as^3*SS[u, v, w, u, w, 1 - w] - 
 48*as^3*SS[u, v, w, 1 - v, u, 1 - u] + 
 48*as^3*SS[u, v, w, 1 - v, u, 1 - v] + 
 48*as^3*SS[u, v, w, 1 - v, u, 1 - w] - 48*as^3*SS[u, v, w, 1 - v, u, w] - 
 48*as^3*SS[u, v, w, 1 - v, 1 - v, u] + 
 48*as^3*SS[u, v, w, 1 - v, 1 - v, w] - 
 48*as^3*SS[u, v, w, 1 - v, v, 1 - u] + 48*as^3*SS[u, v, w, 1 - v, v, u] - 
 144*as^3*SS[u, v, w, 1 - v, v, 1 - v] + 144*as^3*SS[u, v, w, 1 - v, v, v] - 
 48*as^3*SS[u, v, w, 1 - v, v, 1 - w] + 48*as^3*SS[u, v, w, 1 - v, v, w] + 
 48*as^3*SS[u, v, w, 1 - v, w, 1 - u] + 48*as^3*SS[u, v, w, 1 - v, w, u] - 
 48*as^3*SS[u, v, w, 1 - v, w, 1 - v] - 
 48*as^3*SS[u, v, w, 1 - v, w, 1 - w] + 
 192*as^3*SS[u, v, w, v, 1 - u, 1 - u] - 96*as^3*SS[u, v, w, v, 1 - u, u] + 
 48*as^3*SS[u, v, w, v, 1 - u, 1 - v] - 48*as^3*SS[u, v, w, v, 1 - u, v] + 
 48*as^3*SS[u, v, w, v, 1 - u, 1 - w] - 144*as^3*SS[u, v, w, v, 1 - u, w] - 
 48*as^3*SS[u, v, w, v, u, 1 - u] + 48*as^3*SS[u, v, w, v, u, u] - 
 48*as^3*SS[u, v, w, v, u, 1 - v] + 48*as^3*SS[u, v, w, v, u, 1 - w] + 
 48*as^3*SS[u, v, w, v, 1 - v, 1 - u] - 48*as^3*SS[u, v, w, v, 1 - v, u] + 
 96*as^3*SS[u, v, w, v, 1 - v, v] - 48*as^3*SS[u, v, w, v, 1 - v, 1 - w] - 
 48*as^3*SS[u, v, w, v, 1 - v, w] - 192*as^3*SS[u, v, w, v, v, 1 - u] + 
 96*as^3*SS[u, v, w, v, v, u] - 48*as^3*SS[u, v, w, v, v, 1 - v] + 
 48*as^3*SS[u, v, w, v, v, v] - 48*as^3*SS[u, v, w, v, v, 1 - w] + 
 144*as^3*SS[u, v, w, v, v, w] + 48*as^3*SS[u, v, w, v, 1 - w, 1 - u] - 
 48*as^3*SS[u, v, w, v, 1 - w, u] - 48*as^3*SS[u, v, w, v, 1 - w, 1 - v] + 
 48*as^3*SS[u, v, w, v, 1 - w, v] - 48*as^3*SS[u, v, w, v, w, 1 - v] + 
 48*as^3*SS[u, v, w, v, w, 1 - w] - 48*as^3*SS[u, v, w, 1 - w, u, 1 - u] + 
 48*as^3*SS[u, v, w, 1 - w, u, 1 - v] + 
 48*as^3*SS[u, v, w, 1 - w, v, 1 - u] - 
 48*as^3*SS[u, v, w, 1 - w, v, 1 - v] - 
 48*as^3*SS[u, v, w, 1 - w, w, 1 - u] + 48*as^3*SS[u, v, w, 1 - w, w, u] - 
 48*as^3*SS[u, v, w, 1 - w, w, 1 - v] + 48*as^3*SS[u, v, w, 1 - w, w, v] - 
 192*as^3*SS[u, v, w, 1 - w, w, 1 - w] + 192*as^3*SS[u, v, w, 1 - w, w, w] - 
 192*as^3*SS[u, v, w, w, 1 - u, 1 - u] + 96*as^3*SS[u, v, w, w, 1 - u, u] - 
 48*as^3*SS[u, v, w, w, 1 - u, 1 - v] + 96*as^3*SS[u, v, w, w, 1 - u, v] - 
 48*as^3*SS[u, v, w, w, 1 - u, 1 - w] + 96*as^3*SS[u, v, w, w, 1 - u, w] + 
 48*as^3*SS[u, v, w, w, u, 1 - u] - 48*as^3*SS[u, v, w, w, u, u] + 
 144*as^3*SS[u, v, w, w, u, 1 - v] - 96*as^3*SS[u, v, w, w, u, v] + 
 48*as^3*SS[u, v, w, w, u, 1 - w] - 96*as^3*SS[u, v, w, w, u, w] - 
 48*as^3*SS[u, v, w, w, 1 - v, 1 - u] + 96*as^3*SS[u, v, w, w, 1 - v, u] - 
 192*as^3*SS[u, v, w, w, 1 - v, 1 - v] + 96*as^3*SS[u, v, w, w, 1 - v, v] - 
 48*as^3*SS[u, v, w, w, 1 - v, 1 - w] + 96*as^3*SS[u, v, w, w, 1 - v, w] + 
 144*as^3*SS[u, v, w, w, v, 1 - u] - 96*as^3*SS[u, v, w, w, v, u] + 
 48*as^3*SS[u, v, w, w, v, 1 - v] - 48*as^3*SS[u, v, w, w, v, v] + 
 48*as^3*SS[u, v, w, w, v, 1 - w] - 96*as^3*SS[u, v, w, w, v, w] - 
 48*as^3*SS[u, v, w, w, 1 - w, 1 - u] + 48*as^3*SS[u, v, w, w, 1 - w, u] - 
 48*as^3*SS[u, v, w, w, 1 - w, 1 - v] + 48*as^3*SS[u, v, w, w, 1 - w, v] - 
 192*as^3*SS[u, v, w, w, 1 - w, 1 - w] + 192*as^3*SS[u, v, w, w, 1 - w, w] + 
 48*as^3*SS[u, v, w, w, w, 1 - u] - 48*as^3*SS[u, v, w, w, w, u] + 
 48*as^3*SS[u, v, w, w, w, 1 - v] - 48*as^3*SS[u, v, w, w, w, v] - 
 96*as^3*SS[u, w, 1 - u, 1 - u, 1 - u, v] + 
 96*as^3*SS[u, w, 1 - u, 1 - u, 1 - u, w] + 
 48*as^3*SS[u, w, 1 - u, 1 - u, u, 1 - w] - 
 48*as^3*SS[u, w, 1 - u, 1 - u, u, w] + 
 96*as^3*SS[u, w, 1 - u, 1 - u, v, 1 - u] + 
 48*as^3*SS[u, w, 1 - u, 1 - u, v, u] + 
 48*as^3*SS[u, w, 1 - u, 1 - u, v, v] - 
 48*as^3*SS[u, w, 1 - u, 1 - u, v, 1 - w] - 
 144*as^3*SS[u, w, 1 - u, 1 - u, v, w] - 
 96*as^3*SS[u, w, 1 - u, 1 - u, w, 1 - u] - 
 48*as^3*SS[u, w, 1 - u, 1 - u, w, u] + 
 48*as^3*SS[u, w, 1 - u, 1 - u, w, v] + 
 48*as^3*SS[u, w, 1 - u, 1 - u, w, 1 - w] + 
 48*as^3*SS[u, w, 1 - u, 1 - u, w, w] + 
 48*as^3*SS[u, w, 1 - u, u, 1 - u, 1 - v] - 
 48*as^3*SS[u, w, 1 - u, u, 1 - u, 1 - w] - 
 48*as^3*SS[u, w, 1 - u, u, u, 1 - v] + 
 96*as^3*SS[u, w, 1 - u, u, u, 1 - w] - 48*as^3*SS[u, w, 1 - u, u, u, w] + 
 48*as^3*SS[u, w, 1 - u, u, 1 - v, 1 - u] - 
 96*as^3*SS[u, w, 1 - u, u, 1 - v, u] + 
 96*as^3*SS[u, w, 1 - u, u, 1 - v, 1 - v] - 
 48*as^3*SS[u, w, 1 - u, u, 1 - v, v] - 
 48*as^3*SS[u, w, 1 - u, u, v, 1 - u] + 48*as^3*SS[u, w, 1 - u, u, v, u] - 
 48*as^3*SS[u, w, 1 - u, u, v, 1 - v] + 
 48*as^3*SS[u, w, 1 - u, u, v, 1 - w] - 
 48*as^3*SS[u, w, 1 - u, u, 1 - w, 1 - u] + 
 48*as^3*SS[u, w, 1 - u, u, 1 - w, u] + 
 96*as^3*SS[u, w, 1 - u, u, 1 - w, v] - 
 144*as^3*SS[u, w, 1 - u, u, 1 - w, 1 - w] + 
 48*as^3*SS[u, w, 1 - u, u, 1 - w, w] + 
 48*as^3*SS[u, w, 1 - u, u, w, 1 - u] - 
 48*as^3*SS[u, w, 1 - u, u, w, 1 - v] - 48*as^3*SS[u, w, 1 - u, u, w, v] + 
 96*as^3*SS[u, w, 1 - u, u, w, 1 - w] - 48*as^3*SS[u, w, 1 - u, u, w, w] + 
 192*as^3*SS[u, w, 1 - u, v, 1 - u, 1 - u] - 
 96*as^3*SS[u, w, 1 - u, v, 1 - u, u] + 
 48*as^3*SS[u, w, 1 - u, v, 1 - u, 1 - v] - 
 48*as^3*SS[u, w, 1 - u, v, 1 - u, v] + 
 48*as^3*SS[u, w, 1 - u, v, 1 - u, 1 - w] - 
 144*as^3*SS[u, w, 1 - u, v, 1 - u, w] - 
 96*as^3*SS[u, w, 1 - u, v, u, 1 - u] + 96*as^3*SS[u, w, 1 - u, v, u, u] - 
 48*as^3*SS[u, w, 1 - u, v, u, 1 - v] + 96*as^3*SS[u, w, 1 - u, v, u, v] - 
 96*as^3*SS[u, w, 1 - u, v, u, 1 - w] + 48*as^3*SS[u, w, 1 - u, v, u, w] + 
 48*as^3*SS[u, w, 1 - u, v, 1 - v, 1 - u] - 
 96*as^3*SS[u, w, 1 - u, v, 1 - v, u] + 
 96*as^3*SS[u, w, 1 - u, v, 1 - v, 1 - v] - 
 48*as^3*SS[u, w, 1 - u, v, 1 - v, v] - 
 96*as^3*SS[u, w, 1 - u, v, v, 1 - u] + 48*as^3*SS[u, w, 1 - u, v, v, u] - 
 48*as^3*SS[u, w, 1 - u, v, v, v] - 48*as^3*SS[u, w, 1 - u, v, v, 1 - w] + 
 144*as^3*SS[u, w, 1 - u, v, v, w] + 
 48*as^3*SS[u, w, 1 - u, v, 1 - w, 1 - u] - 
 48*as^3*SS[u, w, 1 - u, v, 1 - w, u] - 
 96*as^3*SS[u, w, 1 - u, v, 1 - w, v] + 
 144*as^3*SS[u, w, 1 - u, v, 1 - w, 1 - w] - 
 48*as^3*SS[u, w, 1 - u, v, 1 - w, w] - 
 96*as^3*SS[u, w, 1 - u, v, w, 1 - u] + 96*as^3*SS[u, w, 1 - u, v, w, u] - 
 48*as^3*SS[u, w, 1 - u, v, w, 1 - v] + 96*as^3*SS[u, w, 1 - u, v, w, v] - 
 48*as^3*SS[u, w, 1 - u, v, w, 1 - w] - 
 192*as^3*SS[u, w, 1 - u, w, 1 - u, 1 - u] + 
 96*as^3*SS[u, w, 1 - u, w, 1 - u, u] - 
 48*as^3*SS[u, w, 1 - u, w, 1 - u, 1 - v] + 
 144*as^3*SS[u, w, 1 - u, w, 1 - u, v] - 
 48*as^3*SS[u, w, 1 - u, w, 1 - u, 1 - w] + 
 48*as^3*SS[u, w, 1 - u, w, 1 - u, w] + 
 96*as^3*SS[u, w, 1 - u, w, u, 1 - u] - 96*as^3*SS[u, w, 1 - u, w, u, u] + 
 48*as^3*SS[u, w, 1 - u, w, u, 1 - v] - 96*as^3*SS[u, w, 1 - u, w, u, v] + 
 96*as^3*SS[u, w, 1 - u, w, u, 1 - w] - 48*as^3*SS[u, w, 1 - u, w, u, w] - 
 48*as^3*SS[u, w, 1 - u, w, 1 - v, 1 - u] + 
 96*as^3*SS[u, w, 1 - u, w, 1 - v, u] - 
 96*as^3*SS[u, w, 1 - u, w, 1 - v, 1 - v] + 
 48*as^3*SS[u, w, 1 - u, w, 1 - v, v] - 48*as^3*SS[u, w, 1 - u, w, v, u] + 
 48*as^3*SS[u, w, 1 - u, w, v, 1 - w] - 
 48*as^3*SS[u, w, 1 - u, w, 1 - w, 1 - u] + 
 48*as^3*SS[u, w, 1 - u, w, 1 - w, u] + 
 96*as^3*SS[u, w, 1 - u, w, 1 - w, v] - 
 144*as^3*SS[u, w, 1 - u, w, 1 - w, 1 - w] + 
 48*as^3*SS[u, w, 1 - u, w, 1 - w, w] + 
 192*as^3*SS[u, w, 1 - u, w, w, 1 - u] - 96*as^3*SS[u, w, 1 - u, w, w, u] + 
 48*as^3*SS[u, w, 1 - u, w, w, 1 - v] - 144*as^3*SS[u, w, 1 - u, w, w, v] + 
 48*as^3*SS[u, w, 1 - u, w, w, 1 - w] - 48*as^3*SS[u, w, 1 - u, w, w, w] - 
 48*as^3*SS[u, w, u, 1 - u, u, 1 - v] + 48*as^3*SS[u, w, u, 1 - u, u, v] + 
 48*as^3*SS[u, w, u, 1 - u, u, 1 - w] - 48*as^3*SS[u, w, u, 1 - u, u, w] - 
 96*as^3*SS[u, w, u, 1 - u, v, 1 - u] + 96*as^3*SS[u, w, u, 1 - u, v, u] - 
 96*as^3*SS[u, w, u, 1 - u, v, 1 - v] + 96*as^3*SS[u, w, u, 1 - u, v, v] - 
 48*as^3*SS[u, w, u, 1 - u, v, 1 - w] + 48*as^3*SS[u, w, u, 1 - u, v, w] + 
 96*as^3*SS[u, w, u, 1 - u, w, 1 - u] - 96*as^3*SS[u, w, u, 1 - u, w, u] + 
 48*as^3*SS[u, w, u, 1 - u, w, 1 - v] - 48*as^3*SS[u, w, u, 1 - u, w, v] + 
 96*as^3*SS[u, w, u, 1 - u, w, 1 - w] - 96*as^3*SS[u, w, u, 1 - u, w, w] - 
 144*as^3*SS[u, w, u, v, 1 - u, 1 - u] + 144*as^3*SS[u, w, u, v, 1 - u, u] - 
 48*as^3*SS[u, w, u, v, 1 - u, 1 - v] + 48*as^3*SS[u, w, u, v, 1 - u, v] - 
 48*as^3*SS[u, w, u, v, u, 1 - u] + 48*as^3*SS[u, w, u, v, u, u] + 
 48*as^3*SS[u, w, u, v, u, 1 - v] - 48*as^3*SS[u, w, u, v, u, 1 - w] - 
 48*as^3*SS[u, w, u, v, 1 - v, 1 - u] + 48*as^3*SS[u, w, u, v, 1 - v, u] - 
 96*as^3*SS[u, w, u, v, 1 - v, 1 - v] + 48*as^3*SS[u, w, u, v, 1 - v, v] + 
 48*as^3*SS[u, w, u, v, 1 - v, w] + 48*as^3*SS[u, w, u, v, v, 1 - u] - 
 96*as^3*SS[u, w, u, v, v, u] + 48*as^3*SS[u, w, u, v, v, v] + 
 48*as^3*SS[u, w, u, v, v, 1 - w] - 48*as^3*SS[u, w, u, v, v, w] + 
 48*as^3*SS[u, w, u, v, 1 - w, u] - 48*as^3*SS[u, w, u, v, 1 - w, v] + 
 48*as^3*SS[u, w, u, v, w, 1 - v] - 48*as^3*SS[u, w, u, v, w, v] - 
 96*as^3*SS[u, w, u, v, w, 1 - w] + 96*as^3*SS[u, w, u, v, w, w] + 
 48*as^3*SS[u, w, u, 1 - w, u, 1 - u] - 48*as^3*SS[u, w, u, 1 - w, u, u] - 
 48*as^3*SS[u, w, u, 1 - w, u, 1 - v] + 
 48*as^3*SS[u, w, u, 1 - w, u, 1 - w] - 
 48*as^3*SS[u, w, u, 1 - w, v, 1 - u] + 96*as^3*SS[u, w, u, 1 - w, v, u] + 
 48*as^3*SS[u, w, u, 1 - w, v, 1 - v] - 48*as^3*SS[u, w, u, 1 - w, v, v] - 
 48*as^3*SS[u, w, u, 1 - w, v, 1 - w] - 
 48*as^3*SS[u, w, u, 1 - w, 1 - w, u] + 
 48*as^3*SS[u, w, u, 1 - w, 1 - w, v] + 
 48*as^3*SS[u, w, u, 1 - w, w, 1 - u] - 48*as^3*SS[u, w, u, 1 - w, w, u] + 
 48*as^3*SS[u, w, u, 1 - w, w, 1 - v] - 48*as^3*SS[u, w, u, 1 - w, w, v] + 
 144*as^3*SS[u, w, u, 1 - w, w, 1 - w] - 144*as^3*SS[u, w, u, 1 - w, w, w] + 
 144*as^3*SS[u, w, u, w, 1 - u, 1 - u] - 144*as^3*SS[u, w, u, w, 1 - u, u] + 
 48*as^3*SS[u, w, u, w, 1 - u, 1 - w] - 48*as^3*SS[u, w, u, w, 1 - u, w] - 
 48*as^3*SS[u, w, u, w, v, 1 - u] + 48*as^3*SS[u, w, u, w, v, u] + 
 96*as^3*SS[u, w, u, w, v, 1 - v] - 96*as^3*SS[u, w, u, w, v, v] - 
 48*as^3*SS[u, w, u, w, v, 1 - w] + 48*as^3*SS[u, w, u, w, v, w] + 
 48*as^3*SS[u, w, u, w, 1 - w, 1 - u] - 48*as^3*SS[u, w, u, w, 1 - w, u] + 
 144*as^3*SS[u, w, u, w, 1 - w, 1 - w] - 144*as^3*SS[u, w, u, w, 1 - w, w] + 
 48*as^3*SS[u, w, v, 1 - u, 1 - u, v] - 
 48*as^3*SS[u, w, v, 1 - u, 1 - u, w] - 
 144*as^3*SS[u, w, v, 1 - u, u, 1 - u] + 144*as^3*SS[u, w, v, 1 - u, u, u] - 
 48*as^3*SS[u, w, v, 1 - u, u, 1 - v] + 48*as^3*SS[u, w, v, 1 - u, u, v] - 
 48*as^3*SS[u, w, v, 1 - u, u, 1 - w] + 48*as^3*SS[u, w, v, 1 - u, u, w] - 
 48*as^3*SS[u, w, v, 1 - u, v, 1 - u] - 
 48*as^3*SS[u, w, v, 1 - u, v, 1 - v] + 
 48*as^3*SS[u, w, v, 1 - u, v, 1 - w] + 48*as^3*SS[u, w, v, 1 - u, v, w] + 
 48*as^3*SS[u, w, v, 1 - u, w, 1 - u] + 
 48*as^3*SS[u, w, v, 1 - u, w, 1 - v] - 48*as^3*SS[u, w, v, 1 - u, w, v] - 
 48*as^3*SS[u, w, v, 1 - u, w, 1 - w] + 96*as^3*SS[u, w, v, u, 1 - u, u] - 
 48*as^3*SS[u, w, v, u, 1 - u, 1 - v] - 48*as^3*SS[u, w, v, u, 1 - u, v] + 
 48*as^3*SS[u, w, v, u, 1 - u, 1 - w] - 48*as^3*SS[u, w, v, u, 1 - u, w] - 
 48*as^3*SS[u, w, v, u, u, 1 - u] + 48*as^3*SS[u, w, v, u, u, u] - 
 48*as^3*SS[u, w, v, u, u, 1 - v] + 144*as^3*SS[u, w, v, u, u, v] - 
 192*as^3*SS[u, w, v, u, u, 1 - w] + 96*as^3*SS[u, w, v, u, u, w] - 
 48*as^3*SS[u, w, v, u, 1 - v, 1 - u] + 48*as^3*SS[u, w, v, u, 1 - v, u] + 
 48*as^3*SS[u, w, v, u, 1 - v, 1 - w] - 48*as^3*SS[u, w, v, u, 1 - v, w] - 
 48*as^3*SS[u, w, v, u, v, 1 - u] + 48*as^3*SS[u, w, v, u, v, 1 - v] + 
 48*as^3*SS[u, w, v, u, 1 - w, 1 - u] - 48*as^3*SS[u, w, v, u, 1 - w, u] + 
 48*as^3*SS[u, w, v, u, 1 - w, 1 - v] - 144*as^3*SS[u, w, v, u, 1 - w, v] + 
 192*as^3*SS[u, w, v, u, 1 - w, 1 - w] - 96*as^3*SS[u, w, v, u, 1 - w, w] - 
 48*as^3*SS[u, w, v, u, w, 1 - u] + 48*as^3*SS[u, w, v, u, w, 1 - v] - 
 48*as^3*SS[u, w, v, u, w, 1 - w] + 48*as^3*SS[u, w, v, u, w, w] - 
 48*as^3*SS[u, w, v, 1 - v, u, 1 - u] + 
 48*as^3*SS[u, w, v, 1 - v, u, 1 - w] - 
 48*as^3*SS[u, w, v, 1 - v, v, 1 - u] + 48*as^3*SS[u, w, v, 1 - v, v, u] - 
 192*as^3*SS[u, w, v, 1 - v, v, 1 - v] + 192*as^3*SS[u, w, v, 1 - v, v, v] - 
 48*as^3*SS[u, w, v, 1 - v, v, 1 - w] + 48*as^3*SS[u, w, v, 1 - v, v, w] + 
 48*as^3*SS[u, w, v, 1 - v, w, 1 - u] - 
 48*as^3*SS[u, w, v, 1 - v, w, 1 - w] - 
 192*as^3*SS[u, w, v, v, 1 - u, 1 - u] + 96*as^3*SS[u, w, v, v, 1 - u, u] - 
 48*as^3*SS[u, w, v, v, 1 - u, 1 - v] + 96*as^3*SS[u, w, v, v, 1 - u, v] - 
 48*as^3*SS[u, w, v, v, 1 - u, 1 - w] + 96*as^3*SS[u, w, v, v, 1 - u, w] + 
 48*as^3*SS[u, w, v, v, u, 1 - u] - 48*as^3*SS[u, w, v, v, u, u] + 
 48*as^3*SS[u, w, v, v, u, 1 - v] - 96*as^3*SS[u, w, v, v, u, v] + 
 144*as^3*SS[u, w, v, v, u, 1 - w] - 96*as^3*SS[u, w, v, v, u, w] - 
 48*as^3*SS[u, w, v, v, 1 - v, 1 - u] + 48*as^3*SS[u, w, v, v, 1 - v, u] - 
 192*as^3*SS[u, w, v, v, 1 - v, 1 - v] + 192*as^3*SS[u, w, v, v, 1 - v, v] - 
 48*as^3*SS[u, w, v, v, 1 - v, 1 - w] + 48*as^3*SS[u, w, v, v, 1 - v, w] + 
 48*as^3*SS[u, w, v, v, v, 1 - u] - 48*as^3*SS[u, w, v, v, v, u] + 
 48*as^3*SS[u, w, v, v, v, 1 - w] - 48*as^3*SS[u, w, v, v, v, w] - 
 48*as^3*SS[u, w, v, v, 1 - w, 1 - u] + 96*as^3*SS[u, w, v, v, 1 - w, u] - 
 48*as^3*SS[u, w, v, v, 1 - w, 1 - v] + 96*as^3*SS[u, w, v, v, 1 - w, v] - 
 192*as^3*SS[u, w, v, v, 1 - w, 1 - w] + 96*as^3*SS[u, w, v, v, 1 - w, w] + 
 144*as^3*SS[u, w, v, v, w, 1 - u] - 96*as^3*SS[u, w, v, v, w, u] + 
 48*as^3*SS[u, w, v, v, w, 1 - v] - 96*as^3*SS[u, w, v, v, w, v] + 
 48*as^3*SS[u, w, v, v, w, 1 - w] - 48*as^3*SS[u, w, v, v, w, w] - 
 48*as^3*SS[u, w, v, 1 - w, u, 1 - u] + 
 48*as^3*SS[u, w, v, 1 - w, u, 1 - v] - 48*as^3*SS[u, w, v, 1 - w, u, v] + 
 48*as^3*SS[u, w, v, 1 - w, u, 1 - w] + 
 48*as^3*SS[u, w, v, 1 - w, v, 1 - u] + 48*as^3*SS[u, w, v, 1 - w, v, u] - 
 48*as^3*SS[u, w, v, 1 - w, v, 1 - v] - 
 48*as^3*SS[u, w, v, 1 - w, v, 1 - w] - 
 48*as^3*SS[u, w, v, 1 - w, 1 - w, u] + 
 48*as^3*SS[u, w, v, 1 - w, 1 - w, v] - 
 48*as^3*SS[u, w, v, 1 - w, w, 1 - u] + 48*as^3*SS[u, w, v, 1 - w, w, u] - 
 48*as^3*SS[u, w, v, 1 - w, w, 1 - v] + 48*as^3*SS[u, w, v, 1 - w, w, v] - 
 144*as^3*SS[u, w, v, 1 - w, w, 1 - w] + 144*as^3*SS[u, w, v, 1 - w, w, w] + 
 192*as^3*SS[u, w, v, w, 1 - u, 1 - u] - 96*as^3*SS[u, w, v, w, 1 - u, u] + 
 48*as^3*SS[u, w, v, w, 1 - u, 1 - v] - 144*as^3*SS[u, w, v, w, 1 - u, v] + 
 48*as^3*SS[u, w, v, w, 1 - u, 1 - w] - 48*as^3*SS[u, w, v, w, 1 - u, w] - 
 48*as^3*SS[u, w, v, w, u, 1 - u] + 48*as^3*SS[u, w, v, w, u, u] + 
 48*as^3*SS[u, w, v, w, u, 1 - v] - 48*as^3*SS[u, w, v, w, u, 1 - w] + 
 48*as^3*SS[u, w, v, w, 1 - v, 1 - u] - 48*as^3*SS[u, w, v, w, 1 - v, u] - 
 48*as^3*SS[u, w, v, w, 1 - v, 1 - w] + 48*as^3*SS[u, w, v, w, 1 - v, w] + 
 48*as^3*SS[u, w, v, w, v, 1 - v] - 48*as^3*SS[u, w, v, w, v, 1 - w] + 
 48*as^3*SS[u, w, v, w, 1 - w, 1 - u] - 48*as^3*SS[u, w, v, w, 1 - w, u] - 
 48*as^3*SS[u, w, v, w, 1 - w, 1 - v] - 48*as^3*SS[u, w, v, w, 1 - w, v] + 
 96*as^3*SS[u, w, v, w, 1 - w, w] - 192*as^3*SS[u, w, v, w, w, 1 - u] + 
 96*as^3*SS[u, w, v, w, w, u] - 48*as^3*SS[u, w, v, w, w, 1 - v] + 
 144*as^3*SS[u, w, v, w, w, v] - 48*as^3*SS[u, w, v, w, w, 1 - w] + 
 48*as^3*SS[u, w, v, w, w, w] - 144*as^3*SS[u, w, 1 - w, u, 1 - u, 1 - u] + 
 48*as^3*SS[u, w, 1 - w, u, 1 - u, u] + 
 96*as^3*SS[u, w, 1 - w, u, 1 - u, v] - 
 48*as^3*SS[u, w, 1 - w, u, 1 - u, 1 - w] + 
 48*as^3*SS[u, w, 1 - w, u, 1 - u, w] + 
 48*as^3*SS[u, w, 1 - w, u, u, 1 - u] - 48*as^3*SS[u, w, 1 - w, u, u, u] + 
 48*as^3*SS[u, w, 1 - w, u, u, 1 - v] - 144*as^3*SS[u, w, 1 - w, u, u, v] + 
 192*as^3*SS[u, w, 1 - w, u, u, 1 - w] - 96*as^3*SS[u, w, 1 - w, u, u, w] - 
 96*as^3*SS[u, w, 1 - w, u, 1 - v, 1 - v] + 
 48*as^3*SS[u, w, 1 - w, u, 1 - v, v] - 
 48*as^3*SS[u, w, 1 - w, u, 1 - v, 1 - w] + 
 96*as^3*SS[u, w, 1 - w, u, 1 - v, w] + 
 48*as^3*SS[u, w, 1 - w, u, v, 1 - u] - 48*as^3*SS[u, w, 1 - w, u, v, w] - 
 48*as^3*SS[u, w, 1 - w, u, 1 - w, 1 - u] + 
 48*as^3*SS[u, w, 1 - w, u, 1 - w, u] - 
 48*as^3*SS[u, w, 1 - w, u, 1 - w, 1 - v] + 
 144*as^3*SS[u, w, 1 - w, u, 1 - w, v] - 
 192*as^3*SS[u, w, 1 - w, u, 1 - w, 1 - w] + 
 96*as^3*SS[u, w, 1 - w, u, 1 - w, w] + 
 96*as^3*SS[u, w, 1 - w, u, w, 1 - u] - 48*as^3*SS[u, w, 1 - w, u, w, u] + 
 48*as^3*SS[u, w, 1 - w, u, w, 1 - v] - 96*as^3*SS[u, w, 1 - w, u, w, v] + 
 96*as^3*SS[u, w, 1 - w, u, w, 1 - w] - 96*as^3*SS[u, w, 1 - w, u, w, w] + 
 144*as^3*SS[u, w, 1 - w, v, 1 - u, 1 - u] - 
 48*as^3*SS[u, w, 1 - w, v, 1 - u, u] - 
 96*as^3*SS[u, w, 1 - w, v, 1 - u, v] + 
 48*as^3*SS[u, w, 1 - w, v, 1 - u, 1 - w] - 
 48*as^3*SS[u, w, 1 - w, v, 1 - u, w] - 
 48*as^3*SS[u, w, 1 - w, v, u, 1 - u] - 
 48*as^3*SS[u, w, 1 - w, v, u, 1 - v] + 96*as^3*SS[u, w, 1 - w, v, u, v] - 
 96*as^3*SS[u, w, 1 - w, v, u, 1 - w] + 96*as^3*SS[u, w, 1 - w, v, u, w] + 
 96*as^3*SS[u, w, 1 - w, v, 1 - v, 1 - v] - 
 48*as^3*SS[u, w, 1 - w, v, 1 - v, v] + 
 48*as^3*SS[u, w, 1 - w, v, 1 - v, 1 - w] - 
 96*as^3*SS[u, w, 1 - w, v, 1 - v, w] - 
 48*as^3*SS[u, w, 1 - w, v, v, 1 - u] + 144*as^3*SS[u, w, 1 - w, v, v, u] - 
 48*as^3*SS[u, w, 1 - w, v, v, v] - 96*as^3*SS[u, w, 1 - w, v, v, 1 - w] + 
 48*as^3*SS[u, w, 1 - w, v, v, w] + 
 48*as^3*SS[u, w, 1 - w, v, 1 - w, 1 - u] - 
 144*as^3*SS[u, w, 1 - w, v, 1 - w, u] + 
 48*as^3*SS[u, w, 1 - w, v, 1 - w, 1 - v] - 
 48*as^3*SS[u, w, 1 - w, v, 1 - w, v] + 
 192*as^3*SS[u, w, 1 - w, v, 1 - w, 1 - w] - 
 96*as^3*SS[u, w, 1 - w, v, 1 - w, w] - 
 96*as^3*SS[u, w, 1 - w, v, w, 1 - u] + 48*as^3*SS[u, w, 1 - w, v, w, u] - 
 48*as^3*SS[u, w, 1 - w, v, w, 1 - v] + 96*as^3*SS[u, w, 1 - w, v, w, v] - 
 96*as^3*SS[u, w, 1 - w, v, w, 1 - w] + 96*as^3*SS[u, w, 1 - w, v, w, w] + 
 48*as^3*SS[u, w, 1 - w, 1 - w, u, 1 - u] + 
 48*as^3*SS[u, w, 1 - w, 1 - w, u, u] + 
 48*as^3*SS[u, w, 1 - w, 1 - w, u, v] - 
 96*as^3*SS[u, w, 1 - w, 1 - w, u, 1 - w] - 
 48*as^3*SS[u, w, 1 - w, 1 - w, u, w] - 
 48*as^3*SS[u, w, 1 - w, 1 - w, v, 1 - u] - 
 144*as^3*SS[u, w, 1 - w, 1 - w, v, u] + 
 48*as^3*SS[u, w, 1 - w, 1 - w, v, v] + 
 96*as^3*SS[u, w, 1 - w, 1 - w, v, 1 - w] + 
 48*as^3*SS[u, w, 1 - w, 1 - w, v, w] + 
 96*as^3*SS[u, w, 1 - w, 1 - w, 1 - w, u] - 
 96*as^3*SS[u, w, 1 - w, 1 - w, 1 - w, v] + 
 48*as^3*SS[u, w, 1 - w, 1 - w, w, 1 - u] - 
 48*as^3*SS[u, w, 1 - w, 1 - w, w, u] - 
 144*as^3*SS[u, w, 1 - w, w, 1 - u, 1 - u] + 
 48*as^3*SS[u, w, 1 - w, w, 1 - u, u] + 
 96*as^3*SS[u, w, 1 - w, w, 1 - u, v] - 
 48*as^3*SS[u, w, 1 - w, w, 1 - u, 1 - w] + 
 48*as^3*SS[u, w, 1 - w, w, 1 - u, w] + 
 96*as^3*SS[u, w, 1 - w, w, u, 1 - u] - 48*as^3*SS[u, w, 1 - w, w, u, u] - 
 48*as^3*SS[u, w, 1 - w, w, u, 1 - v] - 48*as^3*SS[u, w, 1 - w, w, u, v] + 
 48*as^3*SS[u, w, 1 - w, w, u, 1 - w] + 
 96*as^3*SS[u, w, 1 - w, w, 1 - v, 1 - v] - 
 48*as^3*SS[u, w, 1 - w, w, 1 - v, v] + 
 48*as^3*SS[u, w, 1 - w, w, 1 - v, 1 - w] - 
 96*as^3*SS[u, w, 1 - w, w, 1 - v, w] + 
 48*as^3*SS[u, w, 1 - w, w, v, 1 - u] - 
 48*as^3*SS[u, w, 1 - w, w, v, 1 - v] - 
 48*as^3*SS[u, w, 1 - w, w, v, 1 - w] + 48*as^3*SS[u, w, 1 - w, w, v, w] - 
 48*as^3*SS[u, w, 1 - w, w, 1 - w, 1 - u] + 
 48*as^3*SS[u, w, 1 - w, w, 1 - w, 1 - v] + 
 96*as^3*SS[u, w, 1 - w, w, w, 1 - u] - 48*as^3*SS[u, w, 1 - w, w, w, u] - 
 48*as^3*SS[u, w, 1 - w, w, w, 1 - v] + 
 48*as^3*SS[u, w, w, 1 - u, 1 - u, v] - 
 48*as^3*SS[u, w, w, 1 - u, 1 - u, w] + 
 144*as^3*SS[u, w, w, 1 - u, u, 1 - u] - 144*as^3*SS[u, w, w, 1 - u, u, u] + 
 48*as^3*SS[u, w, w, 1 - u, u, 1 - v] - 48*as^3*SS[u, w, w, 1 - u, u, v] + 
 48*as^3*SS[u, w, w, 1 - u, u, 1 - w] - 48*as^3*SS[u, w, w, 1 - u, u, w] - 
 48*as^3*SS[u, w, w, 1 - u, v, 1 - u] + 
 48*as^3*SS[u, w, w, 1 - u, v, 1 - v] - 48*as^3*SS[u, w, w, 1 - u, v, v] - 
 48*as^3*SS[u, w, w, 1 - u, v, 1 - w] + 96*as^3*SS[u, w, w, 1 - u, v, w] + 
 48*as^3*SS[u, w, w, 1 - u, w, 1 - u] - 
 48*as^3*SS[u, w, w, 1 - u, w, 1 - v] + 
 48*as^3*SS[u, w, w, 1 - u, w, 1 - w] - 48*as^3*SS[u, w, w, 1 - u, w, w] + 
 144*as^3*SS[u, w, w, u, 1 - u, 1 - u] - 144*as^3*SS[u, w, w, u, 1 - u, u] + 
 48*as^3*SS[u, w, w, u, 1 - u, 1 - w] - 48*as^3*SS[u, w, w, u, 1 - u, w] - 
 48*as^3*SS[u, w, w, u, v, 1 - u] + 48*as^3*SS[u, w, w, u, v, u] + 
 96*as^3*SS[u, w, w, u, v, 1 - v] - 96*as^3*SS[u, w, w, u, v, v] - 
 48*as^3*SS[u, w, w, u, v, 1 - w] + 48*as^3*SS[u, w, w, u, v, w] + 
 48*as^3*SS[u, w, w, u, 1 - w, 1 - u] - 48*as^3*SS[u, w, w, u, 1 - w, u] + 
 144*as^3*SS[u, w, w, u, 1 - w, 1 - w] - 144*as^3*SS[u, w, w, u, 1 - w, w] - 
 48*as^3*SS[u, w, w, v, 1 - u, v] + 48*as^3*SS[u, w, w, v, 1 - u, w] - 
 96*as^3*SS[u, w, w, v, u, 1 - u] + 96*as^3*SS[u, w, w, v, u, u] + 
 48*as^3*SS[u, w, w, v, u, 1 - v] - 48*as^3*SS[u, w, w, v, u, v] + 
 48*as^3*SS[u, w, w, v, 1 - v, u] - 96*as^3*SS[u, w, w, v, 1 - v, 1 - v] + 
 48*as^3*SS[u, w, w, v, 1 - v, v] - 48*as^3*SS[u, w, w, v, 1 - v, 1 - w] + 
 48*as^3*SS[u, w, w, v, 1 - v, w] + 48*as^3*SS[u, w, w, v, v, 1 - u] - 
 48*as^3*SS[u, w, w, v, v, u] + 48*as^3*SS[u, w, w, v, v, v] + 
 48*as^3*SS[u, w, w, v, v, 1 - w] - 96*as^3*SS[u, w, w, v, v, w] - 
 48*as^3*SS[u, w, w, v, 1 - w, 1 - v] + 48*as^3*SS[u, w, w, v, 1 - w, v] - 
 144*as^3*SS[u, w, w, v, 1 - w, 1 - w] + 144*as^3*SS[u, w, w, v, 1 - w, w] - 
 48*as^3*SS[u, w, w, v, w, 1 - u] + 48*as^3*SS[u, w, w, v, w, 1 - v] - 
 48*as^3*SS[u, w, w, v, w, 1 - w] + 48*as^3*SS[u, w, w, v, w, w] + 
 96*as^3*SS[u, w, w, 1 - w, u, 1 - u] - 96*as^3*SS[u, w, w, 1 - w, u, u] + 
 48*as^3*SS[u, w, w, 1 - w, u, 1 - v] - 48*as^3*SS[u, w, w, 1 - w, u, v] + 
 96*as^3*SS[u, w, w, 1 - w, u, 1 - w] - 96*as^3*SS[u, w, w, 1 - w, u, w] - 
 48*as^3*SS[u, w, w, 1 - w, v, 1 - u] + 48*as^3*SS[u, w, w, 1 - w, v, u] - 
 96*as^3*SS[u, w, w, 1 - w, v, 1 - v] + 96*as^3*SS[u, w, w, 1 - w, v, v] - 
 96*as^3*SS[u, w, w, 1 - w, v, 1 - w] + 96*as^3*SS[u, w, w, 1 - w, v, w] + 
 48*as^3*SS[u, w, w, 1 - w, w, 1 - u] - 48*as^3*SS[u, w, w, 1 - w, w, u] - 
 48*as^3*SS[u, w, w, 1 - w, w, 1 - v] + 48*as^3*SS[u, w, w, 1 - w, w, v] + 
 96*as^3*SS[v, u, 1 - u, 1 - u, 1 - u, v] - 
 96*as^3*SS[v, u, 1 - u, 1 - u, 1 - u, w] + 
 48*as^3*SS[v, u, 1 - u, 1 - u, u, 1 - v] - 
 48*as^3*SS[v, u, 1 - u, 1 - u, u, v] - 
 96*as^3*SS[v, u, 1 - u, 1 - u, v, 1 - u] - 
 48*as^3*SS[v, u, 1 - u, 1 - u, v, u] + 
 48*as^3*SS[v, u, 1 - u, 1 - u, v, 1 - v] + 
 48*as^3*SS[v, u, 1 - u, 1 - u, v, v] + 
 48*as^3*SS[v, u, 1 - u, 1 - u, v, w] + 
 96*as^3*SS[v, u, 1 - u, 1 - u, w, 1 - u] + 
 48*as^3*SS[v, u, 1 - u, 1 - u, w, u] - 
 48*as^3*SS[v, u, 1 - u, 1 - u, w, 1 - v] - 
 144*as^3*SS[v, u, 1 - u, 1 - u, w, v] + 
 48*as^3*SS[v, u, 1 - u, 1 - u, w, w] - 
 48*as^3*SS[v, u, 1 - u, u, 1 - u, 1 - v] + 
 48*as^3*SS[v, u, 1 - u, u, 1 - u, 1 - w] + 
 96*as^3*SS[v, u, 1 - u, u, u, 1 - v] - 48*as^3*SS[v, u, 1 - u, u, u, v] - 
 48*as^3*SS[v, u, 1 - u, u, u, 1 - w] - 
 48*as^3*SS[v, u, 1 - u, u, 1 - v, 1 - u] + 
 48*as^3*SS[v, u, 1 - u, u, 1 - v, u] - 
 144*as^3*SS[v, u, 1 - u, u, 1 - v, 1 - v] + 
 48*as^3*SS[v, u, 1 - u, u, 1 - v, v] + 
 96*as^3*SS[v, u, 1 - u, u, 1 - v, w] + 
 48*as^3*SS[v, u, 1 - u, u, v, 1 - u] + 
 96*as^3*SS[v, u, 1 - u, u, v, 1 - v] - 48*as^3*SS[v, u, 1 - u, u, v, v] - 
 48*as^3*SS[v, u, 1 - u, u, v, 1 - w] - 48*as^3*SS[v, u, 1 - u, u, v, w] + 
 48*as^3*SS[v, u, 1 - u, u, 1 - w, 1 - u] - 
 96*as^3*SS[v, u, 1 - u, u, 1 - w, u] + 
 96*as^3*SS[v, u, 1 - u, u, 1 - w, 1 - w] - 
 48*as^3*SS[v, u, 1 - u, u, 1 - w, w] - 
 48*as^3*SS[v, u, 1 - u, u, w, 1 - u] + 48*as^3*SS[v, u, 1 - u, u, w, u] + 
 48*as^3*SS[v, u, 1 - u, u, w, 1 - v] - 
 48*as^3*SS[v, u, 1 - u, u, w, 1 - w] - 
 192*as^3*SS[v, u, 1 - u, v, 1 - u, 1 - u] + 
 96*as^3*SS[v, u, 1 - u, v, 1 - u, u] - 
 48*as^3*SS[v, u, 1 - u, v, 1 - u, 1 - v] + 
 48*as^3*SS[v, u, 1 - u, v, 1 - u, v] - 
 48*as^3*SS[v, u, 1 - u, v, 1 - u, 1 - w] + 
 144*as^3*SS[v, u, 1 - u, v, 1 - u, w] + 
 96*as^3*SS[v, u, 1 - u, v, u, 1 - u] - 96*as^3*SS[v, u, 1 - u, v, u, u] + 
 96*as^3*SS[v, u, 1 - u, v, u, 1 - v] - 48*as^3*SS[v, u, 1 - u, v, u, v] + 
 48*as^3*SS[v, u, 1 - u, v, u, 1 - w] - 96*as^3*SS[v, u, 1 - u, v, u, w] - 
 48*as^3*SS[v, u, 1 - u, v, 1 - v, 1 - u] + 
 48*as^3*SS[v, u, 1 - u, v, 1 - v, u] - 
 144*as^3*SS[v, u, 1 - u, v, 1 - v, 1 - v] + 
 48*as^3*SS[v, u, 1 - u, v, 1 - v, v] + 
 96*as^3*SS[v, u, 1 - u, v, 1 - v, w] + 
 192*as^3*SS[v, u, 1 - u, v, v, 1 - u] - 96*as^3*SS[v, u, 1 - u, v, v, u] + 
 48*as^3*SS[v, u, 1 - u, v, v, 1 - v] - 48*as^3*SS[v, u, 1 - u, v, v, v] + 
 48*as^3*SS[v, u, 1 - u, v, v, 1 - w] - 144*as^3*SS[v, u, 1 - u, v, v, w] - 
 48*as^3*SS[v, u, 1 - u, v, 1 - w, 1 - u] + 
 96*as^3*SS[v, u, 1 - u, v, 1 - w, u] - 
 96*as^3*SS[v, u, 1 - u, v, 1 - w, 1 - w] + 
 48*as^3*SS[v, u, 1 - u, v, 1 - w, w] - 48*as^3*SS[v, u, 1 - u, v, w, u] + 
 48*as^3*SS[v, u, 1 - u, v, w, 1 - v] + 
 192*as^3*SS[v, u, 1 - u, w, 1 - u, 1 - u] - 
 96*as^3*SS[v, u, 1 - u, w, 1 - u, u] + 
 48*as^3*SS[v, u, 1 - u, w, 1 - u, 1 - v] - 
 144*as^3*SS[v, u, 1 - u, w, 1 - u, v] + 
 48*as^3*SS[v, u, 1 - u, w, 1 - u, 1 - w] - 
 48*as^3*SS[v, u, 1 - u, w, 1 - u, w] - 
 96*as^3*SS[v, u, 1 - u, w, u, 1 - u] + 96*as^3*SS[v, u, 1 - u, w, u, u] - 
 96*as^3*SS[v, u, 1 - u, w, u, 1 - v] + 48*as^3*SS[v, u, 1 - u, w, u, v] - 
 48*as^3*SS[v, u, 1 - u, w, u, 1 - w] + 96*as^3*SS[v, u, 1 - u, w, u, w] + 
 48*as^3*SS[v, u, 1 - u, w, 1 - v, 1 - u] - 
 48*as^3*SS[v, u, 1 - u, w, 1 - v, u] + 
 144*as^3*SS[v, u, 1 - u, w, 1 - v, 1 - v] - 
 48*as^3*SS[v, u, 1 - u, w, 1 - v, v] - 
 96*as^3*SS[v, u, 1 - u, w, 1 - v, w] - 
 96*as^3*SS[v, u, 1 - u, w, v, 1 - u] + 96*as^3*SS[v, u, 1 - u, w, v, u] - 
 48*as^3*SS[v, u, 1 - u, w, v, 1 - v] - 
 48*as^3*SS[v, u, 1 - u, w, v, 1 - w] + 96*as^3*SS[v, u, 1 - u, w, v, w] + 
 48*as^3*SS[v, u, 1 - u, w, 1 - w, 1 - u] - 
 96*as^3*SS[v, u, 1 - u, w, 1 - w, u] + 
 96*as^3*SS[v, u, 1 - u, w, 1 - w, 1 - w] - 
 48*as^3*SS[v, u, 1 - u, w, 1 - w, w] - 
 96*as^3*SS[v, u, 1 - u, w, w, 1 - u] + 48*as^3*SS[v, u, 1 - u, w, w, u] - 
 48*as^3*SS[v, u, 1 - u, w, w, 1 - v] + 144*as^3*SS[v, u, 1 - u, w, w, v] - 
 48*as^3*SS[v, u, 1 - u, w, w, w] + 48*as^3*SS[v, u, u, 1 - u, u, 1 - v] - 
 48*as^3*SS[v, u, u, 1 - u, u, v] - 48*as^3*SS[v, u, u, 1 - u, u, 1 - w] + 
 48*as^3*SS[v, u, u, 1 - u, u, w] + 96*as^3*SS[v, u, u, 1 - u, v, 1 - u] - 
 96*as^3*SS[v, u, u, 1 - u, v, u] + 96*as^3*SS[v, u, u, 1 - u, v, 1 - v] - 
 96*as^3*SS[v, u, u, 1 - u, v, v] + 48*as^3*SS[v, u, u, 1 - u, v, 1 - w] - 
 48*as^3*SS[v, u, u, 1 - u, v, w] - 96*as^3*SS[v, u, u, 1 - u, w, 1 - u] + 
 96*as^3*SS[v, u, u, 1 - u, w, u] - 48*as^3*SS[v, u, u, 1 - u, w, 1 - v] + 
 48*as^3*SS[v, u, u, 1 - u, w, v] - 96*as^3*SS[v, u, u, 1 - u, w, 1 - w] + 
 96*as^3*SS[v, u, u, 1 - u, w, w] + 48*as^3*SS[v, u, u, 1 - v, u, 1 - u] - 
 48*as^3*SS[v, u, u, 1 - v, u, u] + 48*as^3*SS[v, u, u, 1 - v, u, 1 - v] - 
 48*as^3*SS[v, u, u, 1 - v, u, 1 - w] - 
 48*as^3*SS[v, u, u, 1 - v, 1 - v, u] + 
 48*as^3*SS[v, u, u, 1 - v, 1 - v, w] + 
 48*as^3*SS[v, u, u, 1 - v, v, 1 - u] - 48*as^3*SS[v, u, u, 1 - v, v, u] + 
 144*as^3*SS[v, u, u, 1 - v, v, 1 - v] - 144*as^3*SS[v, u, u, 1 - v, v, v] + 
 48*as^3*SS[v, u, u, 1 - v, v, 1 - w] - 48*as^3*SS[v, u, u, 1 - v, v, w] - 
 48*as^3*SS[v, u, u, 1 - v, w, 1 - u] + 96*as^3*SS[v, u, u, 1 - v, w, u] - 
 48*as^3*SS[v, u, u, 1 - v, w, 1 - v] + 
 48*as^3*SS[v, u, u, 1 - v, w, 1 - w] - 48*as^3*SS[v, u, u, 1 - v, w, w] + 
 144*as^3*SS[v, u, u, v, 1 - u, 1 - u] - 144*as^3*SS[v, u, u, v, 1 - u, u] + 
 48*as^3*SS[v, u, u, v, 1 - u, 1 - v] - 48*as^3*SS[v, u, u, v, 1 - u, v] + 
 48*as^3*SS[v, u, u, v, 1 - v, 1 - u] - 48*as^3*SS[v, u, u, v, 1 - v, u] + 
 144*as^3*SS[v, u, u, v, 1 - v, 1 - v] - 144*as^3*SS[v, u, u, v, 1 - v, v] - 
 48*as^3*SS[v, u, u, v, w, 1 - u] + 48*as^3*SS[v, u, u, v, w, u] - 
 48*as^3*SS[v, u, u, v, w, 1 - v] + 48*as^3*SS[v, u, u, v, w, v] + 
 96*as^3*SS[v, u, u, v, w, 1 - w] - 96*as^3*SS[v, u, u, v, w, w] - 
 144*as^3*SS[v, u, u, w, 1 - u, 1 - u] + 144*as^3*SS[v, u, u, w, 1 - u, u] - 
 48*as^3*SS[v, u, u, w, 1 - u, 1 - w] + 48*as^3*SS[v, u, u, w, 1 - u, w] - 
 48*as^3*SS[v, u, u, w, u, 1 - u] + 48*as^3*SS[v, u, u, w, u, u] - 
 48*as^3*SS[v, u, u, w, u, 1 - v] + 48*as^3*SS[v, u, u, w, u, 1 - w] + 
 48*as^3*SS[v, u, u, w, 1 - v, u] - 48*as^3*SS[v, u, u, w, 1 - v, w] - 
 96*as^3*SS[v, u, u, w, v, 1 - v] + 96*as^3*SS[v, u, u, w, v, v] + 
 48*as^3*SS[v, u, u, w, v, 1 - w] - 48*as^3*SS[v, u, u, w, v, w] - 
 48*as^3*SS[v, u, u, w, 1 - w, 1 - u] + 48*as^3*SS[v, u, u, w, 1 - w, u] + 
 48*as^3*SS[v, u, u, w, 1 - w, v] - 96*as^3*SS[v, u, u, w, 1 - w, 1 - w] + 
 48*as^3*SS[v, u, u, w, 1 - w, w] + 48*as^3*SS[v, u, u, w, w, 1 - u] - 
 96*as^3*SS[v, u, u, w, w, u] + 48*as^3*SS[v, u, u, w, w, 1 - v] - 
 48*as^3*SS[v, u, u, w, w, v] + 48*as^3*SS[v, u, u, w, w, w] - 
 144*as^3*SS[v, u, 1 - v, u, 1 - u, 1 - u] + 
 48*as^3*SS[v, u, 1 - v, u, 1 - u, u] - 
 48*as^3*SS[v, u, 1 - v, u, 1 - u, 1 - v] + 
 48*as^3*SS[v, u, 1 - v, u, 1 - u, v] + 
 96*as^3*SS[v, u, 1 - v, u, 1 - u, w] + 
 48*as^3*SS[v, u, 1 - v, u, u, 1 - u] - 48*as^3*SS[v, u, 1 - v, u, u, u] + 
 192*as^3*SS[v, u, 1 - v, u, u, 1 - v] - 96*as^3*SS[v, u, 1 - v, u, u, v] + 
 48*as^3*SS[v, u, 1 - v, u, u, 1 - w] - 144*as^3*SS[v, u, 1 - v, u, u, w] - 
 48*as^3*SS[v, u, 1 - v, u, 1 - v, 1 - u] + 
 48*as^3*SS[v, u, 1 - v, u, 1 - v, u] - 
 192*as^3*SS[v, u, 1 - v, u, 1 - v, 1 - v] + 
 96*as^3*SS[v, u, 1 - v, u, 1 - v, v] - 
 48*as^3*SS[v, u, 1 - v, u, 1 - v, 1 - w] + 
 144*as^3*SS[v, u, 1 - v, u, 1 - v, w] + 
 96*as^3*SS[v, u, 1 - v, u, v, 1 - u] - 48*as^3*SS[v, u, 1 - v, u, v, u] + 
 96*as^3*SS[v, u, 1 - v, u, v, 1 - v] - 96*as^3*SS[v, u, 1 - v, u, v, v] + 
 48*as^3*SS[v, u, 1 - v, u, v, 1 - w] - 96*as^3*SS[v, u, 1 - v, u, v, w] - 
 48*as^3*SS[v, u, 1 - v, u, 1 - w, 1 - v] + 
 96*as^3*SS[v, u, 1 - v, u, 1 - w, v] - 
 96*as^3*SS[v, u, 1 - v, u, 1 - w, 1 - w] + 
 48*as^3*SS[v, u, 1 - v, u, 1 - w, w] + 
 48*as^3*SS[v, u, 1 - v, u, w, 1 - u] - 48*as^3*SS[v, u, 1 - v, u, w, v] + 
 48*as^3*SS[v, u, 1 - v, 1 - v, u, 1 - u] + 
 48*as^3*SS[v, u, 1 - v, 1 - v, u, u] - 
 96*as^3*SS[v, u, 1 - v, 1 - v, u, 1 - v] - 
 48*as^3*SS[v, u, 1 - v, 1 - v, u, v] + 
 48*as^3*SS[v, u, 1 - v, 1 - v, u, w] + 
 96*as^3*SS[v, u, 1 - v, 1 - v, 1 - v, u] - 
 96*as^3*SS[v, u, 1 - v, 1 - v, 1 - v, w] + 
 48*as^3*SS[v, u, 1 - v, 1 - v, v, 1 - u] - 
 48*as^3*SS[v, u, 1 - v, 1 - v, v, u] - 
 48*as^3*SS[v, u, 1 - v, 1 - v, w, 1 - u] - 
 144*as^3*SS[v, u, 1 - v, 1 - v, w, u] + 
 96*as^3*SS[v, u, 1 - v, 1 - v, w, 1 - v] + 
 48*as^3*SS[v, u, 1 - v, 1 - v, w, v] + 
 48*as^3*SS[v, u, 1 - v, 1 - v, w, w] - 
 144*as^3*SS[v, u, 1 - v, v, 1 - u, 1 - u] + 
 48*as^3*SS[v, u, 1 - v, v, 1 - u, u] - 
 48*as^3*SS[v, u, 1 - v, v, 1 - u, 1 - v] + 
 48*as^3*SS[v, u, 1 - v, v, 1 - u, v] + 
 96*as^3*SS[v, u, 1 - v, v, 1 - u, w] + 
 96*as^3*SS[v, u, 1 - v, v, u, 1 - u] - 48*as^3*SS[v, u, 1 - v, v, u, u] + 
 48*as^3*SS[v, u, 1 - v, v, u, 1 - v] - 
 48*as^3*SS[v, u, 1 - v, v, u, 1 - w] - 48*as^3*SS[v, u, 1 - v, v, u, w] - 
 48*as^3*SS[v, u, 1 - v, v, 1 - v, 1 - u] + 
 48*as^3*SS[v, u, 1 - v, v, 1 - v, 1 - w] + 
 96*as^3*SS[v, u, 1 - v, v, v, 1 - u] - 48*as^3*SS[v, u, 1 - v, v, v, u] - 
 48*as^3*SS[v, u, 1 - v, v, v, 1 - w] + 
 48*as^3*SS[v, u, 1 - v, v, 1 - w, 1 - v] - 
 96*as^3*SS[v, u, 1 - v, v, 1 - w, v] + 
 96*as^3*SS[v, u, 1 - v, v, 1 - w, 1 - w] - 
 48*as^3*SS[v, u, 1 - v, v, 1 - w, w] + 
 48*as^3*SS[v, u, 1 - v, v, w, 1 - u] - 
 48*as^3*SS[v, u, 1 - v, v, w, 1 - v] + 48*as^3*SS[v, u, 1 - v, v, w, v] - 
 48*as^3*SS[v, u, 1 - v, v, w, 1 - w] + 
 144*as^3*SS[v, u, 1 - v, w, 1 - u, 1 - u] - 
 48*as^3*SS[v, u, 1 - v, w, 1 - u, u] + 
 48*as^3*SS[v, u, 1 - v, w, 1 - u, 1 - v] - 
 48*as^3*SS[v, u, 1 - v, w, 1 - u, v] - 
 96*as^3*SS[v, u, 1 - v, w, 1 - u, w] - 
 48*as^3*SS[v, u, 1 - v, w, u, 1 - u] - 
 96*as^3*SS[v, u, 1 - v, w, u, 1 - v] + 96*as^3*SS[v, u, 1 - v, w, u, v] - 
 48*as^3*SS[v, u, 1 - v, w, u, 1 - w] + 96*as^3*SS[v, u, 1 - v, w, u, w] + 
 48*as^3*SS[v, u, 1 - v, w, 1 - v, 1 - u] - 
 144*as^3*SS[v, u, 1 - v, w, 1 - v, u] + 
 192*as^3*SS[v, u, 1 - v, w, 1 - v, 1 - v] - 
 96*as^3*SS[v, u, 1 - v, w, 1 - v, v] + 
 48*as^3*SS[v, u, 1 - v, w, 1 - v, 1 - w] - 
 48*as^3*SS[v, u, 1 - v, w, 1 - v, w] - 
 96*as^3*SS[v, u, 1 - v, w, v, 1 - u] + 48*as^3*SS[v, u, 1 - v, w, v, u] - 
 96*as^3*SS[v, u, 1 - v, w, v, 1 - v] + 96*as^3*SS[v, u, 1 - v, w, v, v] - 
 48*as^3*SS[v, u, 1 - v, w, v, 1 - w] + 96*as^3*SS[v, u, 1 - v, w, v, w] + 
 48*as^3*SS[v, u, 1 - v, w, 1 - w, 1 - v] - 
 96*as^3*SS[v, u, 1 - v, w, 1 - w, v] + 
 96*as^3*SS[v, u, 1 - v, w, 1 - w, 1 - w] - 
 48*as^3*SS[v, u, 1 - v, w, 1 - w, w] - 
 48*as^3*SS[v, u, 1 - v, w, w, 1 - u] + 144*as^3*SS[v, u, 1 - v, w, w, u] - 
 96*as^3*SS[v, u, 1 - v, w, w, 1 - v] + 48*as^3*SS[v, u, 1 - v, w, w, v] - 
 48*as^3*SS[v, u, 1 - v, w, w, w] - 48*as^3*SS[v, u, v, 1 - u, 1 - u, v] + 
 48*as^3*SS[v, u, v, 1 - u, 1 - u, w] + 
 144*as^3*SS[v, u, v, 1 - u, u, 1 - u] - 144*as^3*SS[v, u, v, 1 - u, u, u] + 
 48*as^3*SS[v, u, v, 1 - u, u, 1 - v] - 48*as^3*SS[v, u, v, 1 - u, u, v] + 
 48*as^3*SS[v, u, v, 1 - u, u, 1 - w] - 48*as^3*SS[v, u, v, 1 - u, u, w] + 
 48*as^3*SS[v, u, v, 1 - u, v, 1 - u] + 
 48*as^3*SS[v, u, v, 1 - u, v, 1 - v] - 48*as^3*SS[v, u, v, 1 - u, v, v] - 
 48*as^3*SS[v, u, v, 1 - u, v, 1 - w] - 
 48*as^3*SS[v, u, v, 1 - u, w, 1 - u] - 
 48*as^3*SS[v, u, v, 1 - u, w, 1 - v] + 96*as^3*SS[v, u, v, 1 - u, w, v] + 
 48*as^3*SS[v, u, v, 1 - u, w, 1 - w] - 48*as^3*SS[v, u, v, 1 - u, w, w] + 
 144*as^3*SS[v, u, v, u, 1 - u, 1 - u] - 144*as^3*SS[v, u, v, u, 1 - u, u] + 
 48*as^3*SS[v, u, v, u, 1 - u, 1 - v] - 48*as^3*SS[v, u, v, u, 1 - u, v] + 
 48*as^3*SS[v, u, v, u, 1 - v, 1 - u] - 48*as^3*SS[v, u, v, u, 1 - v, u] + 
 144*as^3*SS[v, u, v, u, 1 - v, 1 - v] - 144*as^3*SS[v, u, v, u, 1 - v, v] - 
 48*as^3*SS[v, u, v, u, w, 1 - u] + 48*as^3*SS[v, u, v, u, w, u] - 
 48*as^3*SS[v, u, v, u, w, 1 - v] + 48*as^3*SS[v, u, v, u, w, v] + 
 96*as^3*SS[v, u, v, u, w, 1 - w] - 96*as^3*SS[v, u, v, u, w, w] + 
 96*as^3*SS[v, u, v, 1 - v, u, 1 - u] - 96*as^3*SS[v, u, v, 1 - v, u, u] + 
 96*as^3*SS[v, u, v, 1 - v, u, 1 - v] - 96*as^3*SS[v, u, v, 1 - v, u, v] + 
 48*as^3*SS[v, u, v, 1 - v, u, 1 - w] - 48*as^3*SS[v, u, v, 1 - v, u, w] + 
 48*as^3*SS[v, u, v, 1 - v, v, 1 - u] - 48*as^3*SS[v, u, v, 1 - v, v, u] - 
 48*as^3*SS[v, u, v, 1 - v, v, 1 - w] + 48*as^3*SS[v, u, v, 1 - v, v, w] - 
 48*as^3*SS[v, u, v, 1 - v, w, 1 - u] + 48*as^3*SS[v, u, v, 1 - v, w, u] - 
 96*as^3*SS[v, u, v, 1 - v, w, 1 - v] + 96*as^3*SS[v, u, v, 1 - v, w, v] - 
 96*as^3*SS[v, u, v, 1 - v, w, 1 - w] + 96*as^3*SS[v, u, v, 1 - v, w, w] + 
 48*as^3*SS[v, u, v, w, 1 - u, v] - 48*as^3*SS[v, u, v, w, 1 - u, w] - 
 96*as^3*SS[v, u, v, w, u, 1 - u] + 96*as^3*SS[v, u, v, w, u, u] + 
 48*as^3*SS[v, u, v, w, u, 1 - w] - 48*as^3*SS[v, u, v, w, u, w] - 
 144*as^3*SS[v, u, v, w, 1 - v, 1 - v] + 144*as^3*SS[v, u, v, w, 1 - v, v] - 
 48*as^3*SS[v, u, v, w, 1 - v, 1 - w] + 48*as^3*SS[v, u, v, w, 1 - v, w] - 
 48*as^3*SS[v, u, v, w, v, 1 - u] - 48*as^3*SS[v, u, v, w, v, 1 - v] + 
 48*as^3*SS[v, u, v, w, v, v] + 48*as^3*SS[v, u, v, w, v, 1 - w] + 
 48*as^3*SS[v, u, v, w, 1 - w, u] - 48*as^3*SS[v, u, v, w, 1 - w, 1 - v] + 
 48*as^3*SS[v, u, v, w, 1 - w, v] - 96*as^3*SS[v, u, v, w, 1 - w, 1 - w] + 
 48*as^3*SS[v, u, v, w, 1 - w, w] + 48*as^3*SS[v, u, v, w, w, 1 - u] - 
 48*as^3*SS[v, u, v, w, w, u] + 48*as^3*SS[v, u, v, w, w, 1 - v] - 
 96*as^3*SS[v, u, v, w, w, v] + 48*as^3*SS[v, u, v, w, w, w] - 
 48*as^3*SS[v, u, w, 1 - u, 1 - u, v] + 
 48*as^3*SS[v, u, w, 1 - u, 1 - u, w] - 
 144*as^3*SS[v, u, w, 1 - u, u, 1 - u] + 144*as^3*SS[v, u, w, 1 - u, u, u] - 
 48*as^3*SS[v, u, w, 1 - u, u, 1 - v] + 48*as^3*SS[v, u, w, 1 - u, u, v] - 
 48*as^3*SS[v, u, w, 1 - u, u, 1 - w] + 48*as^3*SS[v, u, w, 1 - u, u, w] + 
 48*as^3*SS[v, u, w, 1 - u, v, 1 - u] - 
 48*as^3*SS[v, u, w, 1 - u, v, 1 - v] + 
 48*as^3*SS[v, u, w, 1 - u, v, 1 - w] - 48*as^3*SS[v, u, w, 1 - u, v, w] - 
 48*as^3*SS[v, u, w, 1 - u, w, 1 - u] + 
 48*as^3*SS[v, u, w, 1 - u, w, 1 - v] + 48*as^3*SS[v, u, w, 1 - u, w, v] - 
 48*as^3*SS[v, u, w, 1 - u, w, 1 - w] + 96*as^3*SS[v, u, w, u, 1 - u, u] + 
 48*as^3*SS[v, u, w, u, 1 - u, 1 - v] - 48*as^3*SS[v, u, w, u, 1 - u, v] - 
 48*as^3*SS[v, u, w, u, 1 - u, 1 - w] - 48*as^3*SS[v, u, w, u, 1 - u, w] - 
 48*as^3*SS[v, u, w, u, u, 1 - u] + 48*as^3*SS[v, u, w, u, u, u] - 
 192*as^3*SS[v, u, w, u, u, 1 - v] + 96*as^3*SS[v, u, w, u, u, v] - 
 48*as^3*SS[v, u, w, u, u, 1 - w] + 144*as^3*SS[v, u, w, u, u, w] + 
 48*as^3*SS[v, u, w, u, 1 - v, 1 - u] - 48*as^3*SS[v, u, w, u, 1 - v, u] + 
 192*as^3*SS[v, u, w, u, 1 - v, 1 - v] - 96*as^3*SS[v, u, w, u, 1 - v, v] + 
 48*as^3*SS[v, u, w, u, 1 - v, 1 - w] - 144*as^3*SS[v, u, w, u, 1 - v, w] - 
 48*as^3*SS[v, u, w, u, v, 1 - u] - 48*as^3*SS[v, u, w, u, v, 1 - v] + 
 48*as^3*SS[v, u, w, u, v, v] + 48*as^3*SS[v, u, w, u, v, 1 - w] - 
 48*as^3*SS[v, u, w, u, 1 - w, 1 - u] + 48*as^3*SS[v, u, w, u, 1 - w, u] + 
 48*as^3*SS[v, u, w, u, 1 - w, 1 - v] - 48*as^3*SS[v, u, w, u, 1 - w, v] - 
 48*as^3*SS[v, u, w, u, w, 1 - u] + 48*as^3*SS[v, u, w, u, w, 1 - w] - 
 48*as^3*SS[v, u, w, 1 - v, u, 1 - u] + 
 48*as^3*SS[v, u, w, 1 - v, u, 1 - v] + 
 48*as^3*SS[v, u, w, 1 - v, u, 1 - w] - 48*as^3*SS[v, u, w, 1 - v, u, w] - 
 48*as^3*SS[v, u, w, 1 - v, 1 - v, u] + 
 48*as^3*SS[v, u, w, 1 - v, 1 - v, w] - 
 48*as^3*SS[v, u, w, 1 - v, v, 1 - u] + 48*as^3*SS[v, u, w, 1 - v, v, u] - 
 144*as^3*SS[v, u, w, 1 - v, v, 1 - v] + 144*as^3*SS[v, u, w, 1 - v, v, v] - 
 48*as^3*SS[v, u, w, 1 - v, v, 1 - w] + 48*as^3*SS[v, u, w, 1 - v, v, w] + 
 48*as^3*SS[v, u, w, 1 - v, w, 1 - u] + 48*as^3*SS[v, u, w, 1 - v, w, u] - 
 48*as^3*SS[v, u, w, 1 - v, w, 1 - v] - 
 48*as^3*SS[v, u, w, 1 - v, w, 1 - w] + 
 192*as^3*SS[v, u, w, v, 1 - u, 1 - u] - 96*as^3*SS[v, u, w, v, 1 - u, u] + 
 48*as^3*SS[v, u, w, v, 1 - u, 1 - v] - 48*as^3*SS[v, u, w, v, 1 - u, v] + 
 48*as^3*SS[v, u, w, v, 1 - u, 1 - w] - 144*as^3*SS[v, u, w, v, 1 - u, w] - 
 48*as^3*SS[v, u, w, v, u, 1 - u] + 48*as^3*SS[v, u, w, v, u, u] - 
 48*as^3*SS[v, u, w, v, u, 1 - v] + 48*as^3*SS[v, u, w, v, u, 1 - w] + 
 48*as^3*SS[v, u, w, v, 1 - v, 1 - u] - 48*as^3*SS[v, u, w, v, 1 - v, u] + 
 96*as^3*SS[v, u, w, v, 1 - v, v] - 48*as^3*SS[v, u, w, v, 1 - v, 1 - w] - 
 48*as^3*SS[v, u, w, v, 1 - v, w] - 192*as^3*SS[v, u, w, v, v, 1 - u] + 
 96*as^3*SS[v, u, w, v, v, u] - 48*as^3*SS[v, u, w, v, v, 1 - v] + 
 48*as^3*SS[v, u, w, v, v, v] - 48*as^3*SS[v, u, w, v, v, 1 - w] + 
 144*as^3*SS[v, u, w, v, v, w] + 48*as^3*SS[v, u, w, v, 1 - w, 1 - u] - 
 48*as^3*SS[v, u, w, v, 1 - w, u] - 48*as^3*SS[v, u, w, v, 1 - w, 1 - v] + 
 48*as^3*SS[v, u, w, v, 1 - w, v] - 48*as^3*SS[v, u, w, v, w, 1 - v] + 
 48*as^3*SS[v, u, w, v, w, 1 - w] - 48*as^3*SS[v, u, w, 1 - w, u, 1 - u] + 
 48*as^3*SS[v, u, w, 1 - w, u, 1 - v] + 
 48*as^3*SS[v, u, w, 1 - w, v, 1 - u] - 
 48*as^3*SS[v, u, w, 1 - w, v, 1 - v] - 
 48*as^3*SS[v, u, w, 1 - w, w, 1 - u] + 48*as^3*SS[v, u, w, 1 - w, w, u] - 
 48*as^3*SS[v, u, w, 1 - w, w, 1 - v] + 48*as^3*SS[v, u, w, 1 - w, w, v] - 
 192*as^3*SS[v, u, w, 1 - w, w, 1 - w] + 192*as^3*SS[v, u, w, 1 - w, w, w] - 
 192*as^3*SS[v, u, w, w, 1 - u, 1 - u] + 96*as^3*SS[v, u, w, w, 1 - u, u] - 
 48*as^3*SS[v, u, w, w, 1 - u, 1 - v] + 96*as^3*SS[v, u, w, w, 1 - u, v] - 
 48*as^3*SS[v, u, w, w, 1 - u, 1 - w] + 96*as^3*SS[v, u, w, w, 1 - u, w] + 
 48*as^3*SS[v, u, w, w, u, 1 - u] - 48*as^3*SS[v, u, w, w, u, u] + 
 144*as^3*SS[v, u, w, w, u, 1 - v] - 96*as^3*SS[v, u, w, w, u, v] + 
 48*as^3*SS[v, u, w, w, u, 1 - w] - 96*as^3*SS[v, u, w, w, u, w] - 
 48*as^3*SS[v, u, w, w, 1 - v, 1 - u] + 96*as^3*SS[v, u, w, w, 1 - v, u] - 
 192*as^3*SS[v, u, w, w, 1 - v, 1 - v] + 96*as^3*SS[v, u, w, w, 1 - v, v] - 
 48*as^3*SS[v, u, w, w, 1 - v, 1 - w] + 96*as^3*SS[v, u, w, w, 1 - v, w] + 
 144*as^3*SS[v, u, w, w, v, 1 - u] - 96*as^3*SS[v, u, w, w, v, u] + 
 48*as^3*SS[v, u, w, w, v, 1 - v] - 48*as^3*SS[v, u, w, w, v, v] + 
 48*as^3*SS[v, u, w, w, v, 1 - w] - 96*as^3*SS[v, u, w, w, v, w] - 
 48*as^3*SS[v, u, w, w, 1 - w, 1 - u] + 48*as^3*SS[v, u, w, w, 1 - w, u] - 
 48*as^3*SS[v, u, w, w, 1 - w, 1 - v] + 48*as^3*SS[v, u, w, w, 1 - w, v] - 
 192*as^3*SS[v, u, w, w, 1 - w, 1 - w] + 192*as^3*SS[v, u, w, w, 1 - w, w] + 
 48*as^3*SS[v, u, w, w, w, 1 - u] - 48*as^3*SS[v, u, w, w, w, u] + 
 48*as^3*SS[v, u, w, w, w, 1 - v] - 48*as^3*SS[v, u, w, w, w, v] - 
 48*as^3*SS[v, 1 - v, u, 1 - u, 1 - u, v] + 
 48*as^3*SS[v, 1 - v, u, 1 - u, 1 - u, w] + 
 48*as^3*SS[v, 1 - v, u, 1 - u, u, 1 - u] - 
 48*as^3*SS[v, 1 - v, u, 1 - u, u, u] + 
 48*as^3*SS[v, 1 - v, u, 1 - u, v, 1 - u] - 
 48*as^3*SS[v, 1 - v, u, 1 - u, v, w] - 
 48*as^3*SS[v, 1 - v, u, 1 - u, w, 1 - u] + 
 48*as^3*SS[v, 1 - v, u, 1 - u, w, v] + 
 48*as^3*SS[v, 1 - v, u, u, 1 - u, 1 - u] - 
 48*as^3*SS[v, 1 - v, u, u, 1 - u, u] + 
 48*as^3*SS[v, 1 - v, u, u, 1 - u, 1 - v] - 
 48*as^3*SS[v, 1 - v, u, u, 1 - u, v] - 
 48*as^3*SS[v, 1 - v, u, u, u, 1 - v] + 48*as^3*SS[v, 1 - v, u, u, u, v] - 
 48*as^3*SS[v, 1 - v, u, u, u, 1 - w] + 48*as^3*SS[v, 1 - v, u, u, u, w] + 
 48*as^3*SS[v, 1 - v, u, u, 1 - v, 1 - u] - 
 96*as^3*SS[v, 1 - v, u, u, 1 - v, u] + 
 192*as^3*SS[v, 1 - v, u, u, 1 - v, 1 - v] - 
 96*as^3*SS[v, 1 - v, u, u, 1 - v, v] + 
 48*as^3*SS[v, 1 - v, u, u, 1 - v, 1 - w] - 
 96*as^3*SS[v, 1 - v, u, u, 1 - v, w] + 48*as^3*SS[v, 1 - v, u, u, v, u] - 
 48*as^3*SS[v, 1 - v, u, u, v, 1 - w] - 
 48*as^3*SS[v, 1 - v, u, u, 1 - w, u] + 
 48*as^3*SS[v, 1 - v, u, u, 1 - w, 1 - v] - 
 48*as^3*SS[v, 1 - v, u, u, 1 - w, v] + 
 96*as^3*SS[v, 1 - v, u, u, 1 - w, 1 - w] - 
 48*as^3*SS[v, 1 - v, u, u, 1 - w, w] - 
 48*as^3*SS[v, 1 - v, u, u, w, 1 - u] + 96*as^3*SS[v, 1 - v, u, u, w, u] - 
 144*as^3*SS[v, 1 - v, u, u, w, 1 - v] + 48*as^3*SS[v, 1 - v, u, u, w, v] + 
 48*as^3*SS[v, 1 - v, u, u, w, w] + 
 48*as^3*SS[v, 1 - v, u, 1 - v, u, 1 - u] + 
 48*as^3*SS[v, 1 - v, u, 1 - v, u, u] - 
 48*as^3*SS[v, 1 - v, u, 1 - v, u, v] - 
 48*as^3*SS[v, 1 - v, u, 1 - v, u, w] + 
 48*as^3*SS[v, 1 - v, u, 1 - v, v, 1 - u] - 
 48*as^3*SS[v, 1 - v, u, 1 - v, v, u] - 
 48*as^3*SS[v, 1 - v, u, 1 - v, w, 1 - u] - 
 48*as^3*SS[v, 1 - v, u, 1 - v, w, u] + 
 48*as^3*SS[v, 1 - v, u, 1 - v, w, v] + 
 48*as^3*SS[v, 1 - v, u, 1 - v, w, w] + 
 48*as^3*SS[v, 1 - v, u, v, 1 - u, 1 - u] - 
 48*as^3*SS[v, 1 - v, u, v, 1 - u, u] + 
 48*as^3*SS[v, 1 - v, u, v, 1 - u, 1 - v] - 
 48*as^3*SS[v, 1 - v, u, v, 1 - u, v] + 
 48*as^3*SS[v, 1 - v, u, v, u, 1 - v] - 48*as^3*SS[v, 1 - v, u, v, u, w] + 
 48*as^3*SS[v, 1 - v, u, v, 1 - v, 1 - u] - 
 48*as^3*SS[v, 1 - v, u, v, 1 - v, 1 - w] - 
 48*as^3*SS[v, 1 - v, u, v, v, 1 - u] - 96*as^3*SS[v, 1 - v, u, v, v, u] + 
 96*as^3*SS[v, 1 - v, u, v, v, 1 - w] + 48*as^3*SS[v, 1 - v, u, v, v, w] + 
 96*as^3*SS[v, 1 - v, u, v, 1 - w, u] - 
 48*as^3*SS[v, 1 - v, u, v, 1 - w, 1 - v] - 
 96*as^3*SS[v, 1 - v, u, v, 1 - w, 1 - w] + 
 48*as^3*SS[v, 1 - v, u, v, 1 - w, w] - 
 48*as^3*SS[v, 1 - v, u, v, w, 1 - v] + 48*as^3*SS[v, 1 - v, u, v, w, v] + 
 48*as^3*SS[v, 1 - v, u, v, w, 1 - w] - 48*as^3*SS[v, 1 - v, u, v, w, w] - 
 48*as^3*SS[v, 1 - v, u, 1 - w, u, v] + 
 48*as^3*SS[v, 1 - v, u, 1 - w, u, 1 - w] + 
 48*as^3*SS[v, 1 - v, u, 1 - w, v, u] - 
 48*as^3*SS[v, 1 - v, u, 1 - w, v, 1 - w] - 
 48*as^3*SS[v, 1 - v, u, 1 - w, 1 - w, u] + 
 48*as^3*SS[v, 1 - v, u, 1 - w, 1 - w, v] - 
 48*as^3*SS[v, 1 - v, u, 1 - w, w, 1 - w] + 
 48*as^3*SS[v, 1 - v, u, 1 - w, w, w] - 
 48*as^3*SS[v, 1 - v, u, w, 1 - u, 1 - u] + 
 48*as^3*SS[v, 1 - v, u, w, 1 - u, u] - 
 48*as^3*SS[v, 1 - v, u, w, 1 - u, 1 - v] + 
 96*as^3*SS[v, 1 - v, u, w, 1 - u, v] - 
 48*as^3*SS[v, 1 - v, u, w, 1 - u, w] - 
 48*as^3*SS[v, 1 - v, u, w, u, 1 - u] - 48*as^3*SS[v, 1 - v, u, w, u, u] + 
 48*as^3*SS[v, 1 - v, u, w, u, 1 - v] + 
 48*as^3*SS[v, 1 - v, u, w, u, 1 - w] - 
 48*as^3*SS[v, 1 - v, u, w, 1 - v, 1 - u] + 
 96*as^3*SS[v, 1 - v, u, w, 1 - v, u] - 
 192*as^3*SS[v, 1 - v, u, w, 1 - v, 1 - v] + 
 96*as^3*SS[v, 1 - v, u, w, 1 - v, v] - 
 48*as^3*SS[v, 1 - v, u, w, 1 - v, 1 - w] + 
 96*as^3*SS[v, 1 - v, u, w, 1 - v, w] - 48*as^3*SS[v, 1 - v, u, w, v, u] + 
 48*as^3*SS[v, 1 - v, u, w, v, 1 - w] + 
 96*as^3*SS[v, 1 - v, u, w, 1 - w, u] - 
 48*as^3*SS[v, 1 - v, u, w, 1 - w, 1 - v] - 
 96*as^3*SS[v, 1 - v, u, w, 1 - w, 1 - w] + 
 48*as^3*SS[v, 1 - v, u, w, 1 - w, w] + 
 48*as^3*SS[v, 1 - v, u, w, w, 1 - u] - 48*as^3*SS[v, 1 - v, u, w, w, u] + 
 144*as^3*SS[v, 1 - v, u, w, w, 1 - v] - 96*as^3*SS[v, 1 - v, u, w, w, v] + 
 48*as^3*SS[v, 1 - v, u, w, w, 1 - w] - 96*as^3*SS[v, 1 - v, u, w, w, w] + 
 48*as^3*SS[v, 1 - v, 1 - v, u, 1 - u, 1 - u] + 
 96*as^3*SS[v, 1 - v, 1 - v, u, 1 - u, v] - 
 144*as^3*SS[v, 1 - v, 1 - v, u, 1 - u, w] - 
 48*as^3*SS[v, 1 - v, 1 - v, u, u, 1 - u] + 
 96*as^3*SS[v, 1 - v, 1 - v, u, u, u] - 
 96*as^3*SS[v, 1 - v, 1 - v, u, u, 1 - v] + 
 48*as^3*SS[v, 1 - v, 1 - v, u, u, v] - 
 96*as^3*SS[v, 1 - v, 1 - v, u, v, u] + 
 48*as^3*SS[v, 1 - v, 1 - v, u, v, 1 - w] + 
 48*as^3*SS[v, 1 - v, 1 - v, u, v, w] + 
 144*as^3*SS[v, 1 - v, 1 - v, u, 1 - w, u] - 
 96*as^3*SS[v, 1 - v, 1 - v, u, 1 - w, v] - 
 48*as^3*SS[v, 1 - v, 1 - v, u, 1 - w, 1 - w] - 
 48*as^3*SS[v, 1 - v, 1 - v, u, w, 1 - u] - 
 96*as^3*SS[v, 1 - v, 1 - v, u, w, u] + 
 96*as^3*SS[v, 1 - v, 1 - v, u, w, 1 - v] - 
 48*as^3*SS[v, 1 - v, 1 - v, u, w, v] + 
 96*as^3*SS[v, 1 - v, 1 - v, u, w, 1 - w] - 
 144*as^3*SS[v, 1 - v, 1 - v, 1 - v, u, 1 - u] - 
 96*as^3*SS[v, 1 - v, 1 - v, 1 - v, u, u] + 
 144*as^3*SS[v, 1 - v, 1 - v, 1 - v, u, 1 - w] + 
 96*as^3*SS[v, 1 - v, 1 - v, 1 - v, u, w] - 
 144*as^3*SS[v, 1 - v, 1 - v, 1 - v, v, 1 - u] + 
 144*as^3*SS[v, 1 - v, 1 - v, 1 - v, v, u] - 
 144*as^3*SS[v, 1 - v, 1 - v, 1 - v, v, 1 - w] + 
 144*as^3*SS[v, 1 - v, 1 - v, 1 - v, v, w] + 
 144*as^3*SS[v, 1 - v, 1 - v, 1 - v, w, 1 - u] + 
 96*as^3*SS[v, 1 - v, 1 - v, 1 - v, w, u] - 
 144*as^3*SS[v, 1 - v, 1 - v, 1 - v, w, 1 - w] - 
 96*as^3*SS[v, 1 - v, 1 - v, 1 - v, w, w] + 
 48*as^3*SS[v, 1 - v, 1 - v, v, 1 - u, 1 - u] + 
 96*as^3*SS[v, 1 - v, 1 - v, v, 1 - u, v] - 
 144*as^3*SS[v, 1 - v, 1 - v, v, 1 - u, w] + 
 48*as^3*SS[v, 1 - v, 1 - v, v, u, u] - 
 96*as^3*SS[v, 1 - v, 1 - v, v, u, v] + 
 48*as^3*SS[v, 1 - v, 1 - v, v, u, w] - 
 48*as^3*SS[v, 1 - v, 1 - v, v, v, 1 - u] + 
 48*as^3*SS[v, 1 - v, 1 - v, v, v, u] - 
 48*as^3*SS[v, 1 - v, 1 - v, v, v, 1 - w] + 
 48*as^3*SS[v, 1 - v, 1 - v, v, v, w] - 
 144*as^3*SS[v, 1 - v, 1 - v, v, 1 - w, u] + 
 96*as^3*SS[v, 1 - v, 1 - v, v, 1 - w, v] + 
 48*as^3*SS[v, 1 - v, 1 - v, v, 1 - w, 1 - w] + 
 48*as^3*SS[v, 1 - v, 1 - v, v, w, u] - 
 96*as^3*SS[v, 1 - v, 1 - v, v, w, v] + 
 48*as^3*SS[v, 1 - v, 1 - v, v, w, w] - 
 48*as^3*SS[v, 1 - v, 1 - v, w, 1 - u, 1 - u] - 
 96*as^3*SS[v, 1 - v, 1 - v, w, 1 - u, v] + 
 144*as^3*SS[v, 1 - v, 1 - v, w, 1 - u, w] + 
 96*as^3*SS[v, 1 - v, 1 - v, w, u, 1 - u] + 
 96*as^3*SS[v, 1 - v, 1 - v, w, u, 1 - v] - 
 48*as^3*SS[v, 1 - v, 1 - v, w, u, v] - 
 48*as^3*SS[v, 1 - v, 1 - v, w, u, 1 - w] - 
 96*as^3*SS[v, 1 - v, 1 - v, w, u, w] + 
 48*as^3*SS[v, 1 - v, 1 - v, w, v, 1 - u] + 
 48*as^3*SS[v, 1 - v, 1 - v, w, v, u] - 
 96*as^3*SS[v, 1 - v, 1 - v, w, v, w] - 
 144*as^3*SS[v, 1 - v, 1 - v, w, 1 - w, u] + 
 96*as^3*SS[v, 1 - v, 1 - v, w, 1 - w, v] + 
 48*as^3*SS[v, 1 - v, 1 - v, w, 1 - w, 1 - w] - 
 96*as^3*SS[v, 1 - v, 1 - v, w, w, 1 - v] + 
 48*as^3*SS[v, 1 - v, 1 - v, w, w, v] - 
 48*as^3*SS[v, 1 - v, 1 - v, w, w, 1 - w] + 
 96*as^3*SS[v, 1 - v, 1 - v, w, w, w] - 
 48*as^3*SS[v, 1 - v, v, 1 - u, 1 - u, v] + 
 48*as^3*SS[v, 1 - v, v, 1 - u, 1 - u, w] + 
 48*as^3*SS[v, 1 - v, v, 1 - u, u, 1 - u] - 
 48*as^3*SS[v, 1 - v, v, 1 - u, u, u] + 
 48*as^3*SS[v, 1 - v, v, 1 - u, v, 1 - u] - 
 48*as^3*SS[v, 1 - v, v, 1 - u, v, w] - 
 48*as^3*SS[v, 1 - v, v, 1 - u, w, 1 - u] + 
 48*as^3*SS[v, 1 - v, v, 1 - u, w, v] + 
 48*as^3*SS[v, 1 - v, v, u, 1 - u, 1 - u] - 
 48*as^3*SS[v, 1 - v, v, u, 1 - u, u] + 
 48*as^3*SS[v, 1 - v, v, u, 1 - u, 1 - v] - 
 48*as^3*SS[v, 1 - v, v, u, 1 - u, v] + 
 48*as^3*SS[v, 1 - v, v, u, u, 1 - v] - 48*as^3*SS[v, 1 - v, v, u, u, v] + 
 48*as^3*SS[v, 1 - v, v, u, u, 1 - w] - 48*as^3*SS[v, 1 - v, v, u, u, w] + 
 48*as^3*SS[v, 1 - v, v, u, 1 - v, 1 - u] - 
 48*as^3*SS[v, 1 - v, v, u, 1 - v, 1 - w] - 
 48*as^3*SS[v, 1 - v, v, u, v, 1 - u] - 48*as^3*SS[v, 1 - v, v, u, v, u] + 
 48*as^3*SS[v, 1 - v, v, u, v, 1 - w] + 48*as^3*SS[v, 1 - v, v, u, v, w] + 
 48*as^3*SS[v, 1 - v, v, u, 1 - w, u] - 
 48*as^3*SS[v, 1 - v, v, u, 1 - w, 1 - v] + 
 48*as^3*SS[v, 1 - v, v, u, 1 - w, v] - 
 96*as^3*SS[v, 1 - v, v, u, 1 - w, 1 - w] + 
 48*as^3*SS[v, 1 - v, v, u, 1 - w, w] - 
 48*as^3*SS[v, 1 - v, v, u, w, 1 - v] + 48*as^3*SS[v, 1 - v, v, u, w, v] + 
 48*as^3*SS[v, 1 - v, v, 1 - v, u, 1 - u] - 
 48*as^3*SS[v, 1 - v, v, 1 - v, u, 1 - w] + 
 48*as^3*SS[v, 1 - v, v, 1 - v, v, 1 - u] - 
 48*as^3*SS[v, 1 - v, v, 1 - v, v, u] + 
 48*as^3*SS[v, 1 - v, v, 1 - v, v, 1 - w] - 
 48*as^3*SS[v, 1 - v, v, 1 - v, v, w] - 
 48*as^3*SS[v, 1 - v, v, 1 - v, w, 1 - u] + 
 48*as^3*SS[v, 1 - v, v, 1 - v, w, 1 - w] + 
 96*as^3*SS[v, 1 - v, v, v, 1 - u, 1 - u] - 
 48*as^3*SS[v, 1 - v, v, v, 1 - u, u] + 
 48*as^3*SS[v, 1 - v, v, v, 1 - u, 1 - v] - 
 96*as^3*SS[v, 1 - v, v, v, 1 - u, w] - 
 48*as^3*SS[v, 1 - v, v, v, u, 1 - u] - 
 48*as^3*SS[v, 1 - v, v, v, u, 1 - v] + 96*as^3*SS[v, 1 - v, v, v, u, w] + 
 48*as^3*SS[v, 1 - v, v, v, 1 - v, 1 - u] - 
 48*as^3*SS[v, 1 - v, v, v, 1 - v, u] + 
 48*as^3*SS[v, 1 - v, v, v, 1 - v, 1 - w] - 
 48*as^3*SS[v, 1 - v, v, v, 1 - v, w] - 
 96*as^3*SS[v, 1 - v, v, v, v, 1 - u] + 96*as^3*SS[v, 1 - v, v, v, v, u] - 
 96*as^3*SS[v, 1 - v, v, v, v, 1 - w] + 96*as^3*SS[v, 1 - v, v, v, v, w] - 
 96*as^3*SS[v, 1 - v, v, v, 1 - w, u] + 
 48*as^3*SS[v, 1 - v, v, v, 1 - w, 1 - v] + 
 96*as^3*SS[v, 1 - v, v, v, 1 - w, 1 - w] - 
 48*as^3*SS[v, 1 - v, v, v, 1 - w, w] + 96*as^3*SS[v, 1 - v, v, v, w, u] - 
 48*as^3*SS[v, 1 - v, v, v, w, 1 - v] - 
 48*as^3*SS[v, 1 - v, v, v, w, 1 - w] + 
 48*as^3*SS[v, 1 - v, v, 1 - w, u, v] - 
 48*as^3*SS[v, 1 - v, v, 1 - w, u, 1 - w] - 
 48*as^3*SS[v, 1 - v, v, 1 - w, v, u] + 
 48*as^3*SS[v, 1 - v, v, 1 - w, v, 1 - w] + 
 48*as^3*SS[v, 1 - v, v, 1 - w, 1 - w, u] - 
 48*as^3*SS[v, 1 - v, v, 1 - w, 1 - w, v] + 
 48*as^3*SS[v, 1 - v, v, 1 - w, w, 1 - w] - 
 48*as^3*SS[v, 1 - v, v, 1 - w, w, w] - 
 96*as^3*SS[v, 1 - v, v, w, 1 - u, 1 - u] + 
 48*as^3*SS[v, 1 - v, v, w, 1 - u, u] - 
 48*as^3*SS[v, 1 - v, v, w, 1 - u, 1 - v] + 
 48*as^3*SS[v, 1 - v, v, w, 1 - u, v] + 
 48*as^3*SS[v, 1 - v, v, w, 1 - u, w] - 
 48*as^3*SS[v, 1 - v, v, w, u, 1 - v] + 48*as^3*SS[v, 1 - v, v, w, u, v] - 
 48*as^3*SS[v, 1 - v, v, w, 1 - v, 1 - u] + 
 48*as^3*SS[v, 1 - v, v, w, 1 - v, 1 - w] + 
 48*as^3*SS[v, 1 - v, v, w, v, 1 - u] + 48*as^3*SS[v, 1 - v, v, w, v, u] - 
 48*as^3*SS[v, 1 - v, v, w, v, 1 - w] - 48*as^3*SS[v, 1 - v, v, w, v, w] + 
 48*as^3*SS[v, 1 - v, v, w, 1 - w, 1 - v] - 
 48*as^3*SS[v, 1 - v, v, w, 1 - w, v] + 
 48*as^3*SS[v, 1 - v, v, w, 1 - w, 1 - w] - 
 48*as^3*SS[v, 1 - v, v, w, 1 - w, w] + 
 48*as^3*SS[v, 1 - v, v, w, w, 1 - u] - 48*as^3*SS[v, 1 - v, v, w, w, u] + 
 48*as^3*SS[v, 1 - v, v, w, w, 1 - v] - 48*as^3*SS[v, 1 - v, v, w, w, v] + 
 48*as^3*SS[v, 1 - v, w, 1 - u, 1 - u, v] - 
 48*as^3*SS[v, 1 - v, w, 1 - u, 1 - u, w] - 
 48*as^3*SS[v, 1 - v, w, 1 - u, u, 1 - u] + 
 48*as^3*SS[v, 1 - v, w, 1 - u, u, u] - 
 48*as^3*SS[v, 1 - v, w, 1 - u, v, 1 - u] + 
 48*as^3*SS[v, 1 - v, w, 1 - u, v, w] + 
 48*as^3*SS[v, 1 - v, w, 1 - u, w, 1 - u] - 
 48*as^3*SS[v, 1 - v, w, 1 - u, w, v] - 
 96*as^3*SS[v, 1 - v, w, u, 1 - u, 1 - u] + 
 48*as^3*SS[v, 1 - v, w, u, 1 - u, u] - 
 48*as^3*SS[v, 1 - v, w, u, 1 - u, 1 - v] + 
 96*as^3*SS[v, 1 - v, w, u, 1 - u, w] + 
 48*as^3*SS[v, 1 - v, w, u, u, 1 - u] - 96*as^3*SS[v, 1 - v, w, u, u, u] + 
 144*as^3*SS[v, 1 - v, w, u, u, 1 - v] - 96*as^3*SS[v, 1 - v, w, u, u, v] + 
 48*as^3*SS[v, 1 - v, w, u, u, 1 - w] - 48*as^3*SS[v, 1 - v, w, u, u, w] - 
 48*as^3*SS[v, 1 - v, w, u, 1 - v, 1 - u] + 
 96*as^3*SS[v, 1 - v, w, u, 1 - v, u] - 
 192*as^3*SS[v, 1 - v, w, u, 1 - v, 1 - v] + 
 96*as^3*SS[v, 1 - v, w, u, 1 - v, v] - 
 48*as^3*SS[v, 1 - v, w, u, 1 - v, 1 - w] + 
 96*as^3*SS[v, 1 - v, w, u, 1 - v, w] + 
 48*as^3*SS[v, 1 - v, w, u, v, 1 - u] - 48*as^3*SS[v, 1 - v, w, u, v, w] - 
 48*as^3*SS[v, 1 - v, w, u, 1 - w, u] - 
 48*as^3*SS[v, 1 - v, w, u, 1 - w, 1 - v] + 
 96*as^3*SS[v, 1 - v, w, u, 1 - w, v] - 
 48*as^3*SS[v, 1 - v, w, u, 1 - w, 1 - w] + 
 48*as^3*SS[v, 1 - v, w, u, 1 - w, w] + 
 48*as^3*SS[v, 1 - v, w, u, w, 1 - u] + 
 48*as^3*SS[v, 1 - v, w, u, w, 1 - v] - 
 48*as^3*SS[v, 1 - v, w, u, w, 1 - w] - 48*as^3*SS[v, 1 - v, w, u, w, w] + 
 48*as^3*SS[v, 1 - v, w, 1 - v, u, u] + 
 48*as^3*SS[v, 1 - v, w, 1 - v, u, v] - 
 48*as^3*SS[v, 1 - v, w, 1 - v, u, 1 - w] - 
 48*as^3*SS[v, 1 - v, w, 1 - v, u, w] + 
 48*as^3*SS[v, 1 - v, w, 1 - v, v, 1 - w] - 
 48*as^3*SS[v, 1 - v, w, 1 - v, v, w] - 
 48*as^3*SS[v, 1 - v, w, 1 - v, w, u] - 
 48*as^3*SS[v, 1 - v, w, 1 - v, w, v] + 
 48*as^3*SS[v, 1 - v, w, 1 - v, w, 1 - w] + 
 48*as^3*SS[v, 1 - v, w, 1 - v, w, w] - 
 96*as^3*SS[v, 1 - v, w, v, 1 - u, 1 - u] + 
 48*as^3*SS[v, 1 - v, w, v, 1 - u, u] - 
 48*as^3*SS[v, 1 - v, w, v, 1 - u, 1 - v] + 
 96*as^3*SS[v, 1 - v, w, v, 1 - u, w] + 
 48*as^3*SS[v, 1 - v, w, v, u, 1 - u] - 48*as^3*SS[v, 1 - v, w, v, u, u] - 
 48*as^3*SS[v, 1 - v, w, v, u, 1 - v] + 48*as^3*SS[v, 1 - v, w, v, u, v] - 
 48*as^3*SS[v, 1 - v, w, v, 1 - v, 1 - u] + 
 48*as^3*SS[v, 1 - v, w, v, 1 - v, 1 - w] + 
 96*as^3*SS[v, 1 - v, w, v, v, 1 - u] + 48*as^3*SS[v, 1 - v, w, v, v, u] - 
 48*as^3*SS[v, 1 - v, w, v, v, 1 - w] - 96*as^3*SS[v, 1 - v, w, v, v, w] + 
 48*as^3*SS[v, 1 - v, w, v, 1 - w, 1 - v] - 
 48*as^3*SS[v, 1 - v, w, v, 1 - w, v] + 
 48*as^3*SS[v, 1 - v, w, v, 1 - w, 1 - w] - 
 48*as^3*SS[v, 1 - v, w, v, 1 - w, w] - 48*as^3*SS[v, 1 - v, w, v, w, u] + 
 48*as^3*SS[v, 1 - v, w, v, w, 1 - v] + 
 48*as^3*SS[v, 1 - v, w, 1 - w, u, v] - 
 48*as^3*SS[v, 1 - v, w, 1 - w, u, 1 - w] - 
 48*as^3*SS[v, 1 - v, w, 1 - w, v, u] + 
 48*as^3*SS[v, 1 - v, w, 1 - w, v, 1 - w] + 
 48*as^3*SS[v, 1 - v, w, 1 - w, 1 - w, u] - 
 48*as^3*SS[v, 1 - v, w, 1 - w, 1 - w, v] + 
 48*as^3*SS[v, 1 - v, w, 1 - w, w, 1 - w] - 
 48*as^3*SS[v, 1 - v, w, 1 - w, w, w] + 
 96*as^3*SS[v, 1 - v, w, w, 1 - u, 1 - u] - 
 48*as^3*SS[v, 1 - v, w, w, 1 - u, u] + 
 48*as^3*SS[v, 1 - v, w, w, 1 - u, 1 - v] - 
 48*as^3*SS[v, 1 - v, w, w, 1 - u, v] - 
 48*as^3*SS[v, 1 - v, w, w, 1 - u, w] + 48*as^3*SS[v, 1 - v, w, w, u, u] - 
 144*as^3*SS[v, 1 - v, w, w, u, 1 - v] + 48*as^3*SS[v, 1 - v, w, w, u, v] - 
 48*as^3*SS[v, 1 - v, w, w, u, 1 - w] + 96*as^3*SS[v, 1 - v, w, w, u, w] + 
 48*as^3*SS[v, 1 - v, w, w, 1 - v, 1 - u] - 
 96*as^3*SS[v, 1 - v, w, w, 1 - v, u] + 
 192*as^3*SS[v, 1 - v, w, w, 1 - v, 1 - v] - 
 96*as^3*SS[v, 1 - v, w, w, 1 - v, v] + 
 48*as^3*SS[v, 1 - v, w, w, 1 - v, 1 - w] - 
 96*as^3*SS[v, 1 - v, w, w, 1 - v, w] - 
 48*as^3*SS[v, 1 - v, w, w, v, 1 - u] + 48*as^3*SS[v, 1 - v, w, w, v, w] + 
 48*as^3*SS[v, 1 - v, w, w, 1 - w, 1 - v] - 
 48*as^3*SS[v, 1 - v, w, w, 1 - w, v] + 
 48*as^3*SS[v, 1 - v, w, w, 1 - w, 1 - w] - 
 48*as^3*SS[v, 1 - v, w, w, 1 - w, w] - 
 48*as^3*SS[v, 1 - v, w, w, w, 1 - u] + 48*as^3*SS[v, 1 - v, w, w, w, u] - 
 48*as^3*SS[v, 1 - v, w, w, w, 1 - v] + 48*as^3*SS[v, 1 - v, w, w, w, v] - 
 48*as^3*SS[v, v, u, 1 - u, 1 - u, v] + 
 48*as^3*SS[v, v, u, 1 - u, 1 - u, w] + 
 144*as^3*SS[v, v, u, 1 - u, u, 1 - u] - 144*as^3*SS[v, v, u, 1 - u, u, u] + 
 48*as^3*SS[v, v, u, 1 - u, u, 1 - v] - 48*as^3*SS[v, v, u, 1 - u, u, v] + 
 48*as^3*SS[v, v, u, 1 - u, u, 1 - w] - 48*as^3*SS[v, v, u, 1 - u, u, w] + 
 48*as^3*SS[v, v, u, 1 - u, v, 1 - u] + 
 48*as^3*SS[v, v, u, 1 - u, v, 1 - v] - 48*as^3*SS[v, v, u, 1 - u, v, v] - 
 48*as^3*SS[v, v, u, 1 - u, v, 1 - w] - 
 48*as^3*SS[v, v, u, 1 - u, w, 1 - u] - 
 48*as^3*SS[v, v, u, 1 - u, w, 1 - v] + 96*as^3*SS[v, v, u, 1 - u, w, v] + 
 48*as^3*SS[v, v, u, 1 - u, w, 1 - w] - 48*as^3*SS[v, v, u, 1 - u, w, w] + 
 144*as^3*SS[v, v, u, u, 1 - u, 1 - u] - 144*as^3*SS[v, v, u, u, 1 - u, u] + 
 48*as^3*SS[v, v, u, u, 1 - u, 1 - v] - 48*as^3*SS[v, v, u, u, 1 - u, v] + 
 48*as^3*SS[v, v, u, u, 1 - v, 1 - u] - 48*as^3*SS[v, v, u, u, 1 - v, u] + 
 144*as^3*SS[v, v, u, u, 1 - v, 1 - v] - 144*as^3*SS[v, v, u, u, 1 - v, v] - 
 48*as^3*SS[v, v, u, u, w, 1 - u] + 48*as^3*SS[v, v, u, u, w, u] - 
 48*as^3*SS[v, v, u, u, w, 1 - v] + 48*as^3*SS[v, v, u, u, w, v] + 
 96*as^3*SS[v, v, u, u, w, 1 - w] - 96*as^3*SS[v, v, u, u, w, w] + 
 96*as^3*SS[v, v, u, 1 - v, u, 1 - u] - 96*as^3*SS[v, v, u, 1 - v, u, u] + 
 96*as^3*SS[v, v, u, 1 - v, u, 1 - v] - 96*as^3*SS[v, v, u, 1 - v, u, v] + 
 48*as^3*SS[v, v, u, 1 - v, u, 1 - w] - 48*as^3*SS[v, v, u, 1 - v, u, w] + 
 48*as^3*SS[v, v, u, 1 - v, v, 1 - u] - 48*as^3*SS[v, v, u, 1 - v, v, u] - 
 48*as^3*SS[v, v, u, 1 - v, v, 1 - w] + 48*as^3*SS[v, v, u, 1 - v, v, w] - 
 48*as^3*SS[v, v, u, 1 - v, w, 1 - u] + 48*as^3*SS[v, v, u, 1 - v, w, u] - 
 96*as^3*SS[v, v, u, 1 - v, w, 1 - v] + 96*as^3*SS[v, v, u, 1 - v, w, v] - 
 96*as^3*SS[v, v, u, 1 - v, w, 1 - w] + 96*as^3*SS[v, v, u, 1 - v, w, w] + 
 48*as^3*SS[v, v, u, w, 1 - u, v] - 48*as^3*SS[v, v, u, w, 1 - u, w] - 
 96*as^3*SS[v, v, u, w, u, 1 - u] + 96*as^3*SS[v, v, u, w, u, u] + 
 48*as^3*SS[v, v, u, w, u, 1 - w] - 48*as^3*SS[v, v, u, w, u, w] - 
 144*as^3*SS[v, v, u, w, 1 - v, 1 - v] + 144*as^3*SS[v, v, u, w, 1 - v, v] - 
 48*as^3*SS[v, v, u, w, 1 - v, 1 - w] + 48*as^3*SS[v, v, u, w, 1 - v, w] - 
 48*as^3*SS[v, v, u, w, v, 1 - u] - 48*as^3*SS[v, v, u, w, v, 1 - v] + 
 48*as^3*SS[v, v, u, w, v, v] + 48*as^3*SS[v, v, u, w, v, 1 - w] + 
 48*as^3*SS[v, v, u, w, 1 - w, u] - 48*as^3*SS[v, v, u, w, 1 - w, 1 - v] + 
 48*as^3*SS[v, v, u, w, 1 - w, v] - 96*as^3*SS[v, v, u, w, 1 - w, 1 - w] + 
 48*as^3*SS[v, v, u, w, 1 - w, w] + 48*as^3*SS[v, v, u, w, w, 1 - u] - 
 48*as^3*SS[v, v, u, w, w, u] + 48*as^3*SS[v, v, u, w, w, 1 - v] - 
 96*as^3*SS[v, v, u, w, w, v] + 48*as^3*SS[v, v, u, w, w, w] + 
 96*as^3*SS[v, v, 1 - v, u, 1 - u, 1 - u] - 
 48*as^3*SS[v, v, 1 - v, u, 1 - u, u] + 
 48*as^3*SS[v, v, 1 - v, u, 1 - u, 1 - v] - 
 96*as^3*SS[v, v, 1 - v, u, 1 - u, w] - 48*as^3*SS[v, v, 1 - v, u, u, u] + 
 48*as^3*SS[v, v, 1 - v, u, u, 1 - v] + 
 48*as^3*SS[v, v, 1 - v, u, u, 1 - w] - 48*as^3*SS[v, v, 1 - v, u, u, w] + 
 48*as^3*SS[v, v, 1 - v, u, 1 - v, 1 - u] - 
 48*as^3*SS[v, v, 1 - v, u, 1 - v, u] - 
 48*as^3*SS[v, v, 1 - v, u, 1 - v, 1 - w] + 
 48*as^3*SS[v, v, 1 - v, u, 1 - v, w] - 
 48*as^3*SS[v, v, 1 - v, u, v, 1 - u] - 48*as^3*SS[v, v, 1 - v, u, v, u] + 
 48*as^3*SS[v, v, 1 - v, u, v, 1 - w] + 48*as^3*SS[v, v, 1 - v, u, v, w] + 
 96*as^3*SS[v, v, 1 - v, u, 1 - w, u] - 
 48*as^3*SS[v, v, 1 - v, u, 1 - w, 1 - v] - 
 96*as^3*SS[v, v, 1 - v, u, 1 - w, 1 - w] + 
 48*as^3*SS[v, v, 1 - v, u, 1 - w, w] - 
 48*as^3*SS[v, v, 1 - v, u, w, 1 - u] + 48*as^3*SS[v, v, 1 - v, u, w, u] - 
 48*as^3*SS[v, v, 1 - v, u, w, 1 - v] + 48*as^3*SS[v, v, 1 - v, u, w, w] - 
 48*as^3*SS[v, v, 1 - v, 1 - v, u, u] + 
 48*as^3*SS[v, v, 1 - v, 1 - v, u, w] + 
 48*as^3*SS[v, v, 1 - v, 1 - v, w, u] - 
 48*as^3*SS[v, v, 1 - v, 1 - v, w, w] + 
 96*as^3*SS[v, v, 1 - v, v, 1 - u, 1 - u] - 
 48*as^3*SS[v, v, 1 - v, v, 1 - u, u] + 
 48*as^3*SS[v, v, 1 - v, v, 1 - u, 1 - v] - 
 96*as^3*SS[v, v, 1 - v, v, 1 - u, w] - 
 48*as^3*SS[v, v, 1 - v, v, u, 1 - u] + 48*as^3*SS[v, v, 1 - v, v, u, u] - 
 48*as^3*SS[v, v, 1 - v, v, u, 1 - v] - 
 48*as^3*SS[v, v, 1 - v, v, u, 1 - w] + 96*as^3*SS[v, v, 1 - v, v, u, w] + 
 48*as^3*SS[v, v, 1 - v, v, 1 - v, 1 - u] - 
 48*as^3*SS[v, v, 1 - v, v, 1 - v, u] + 
 48*as^3*SS[v, v, 1 - v, v, 1 - v, 1 - w] - 
 48*as^3*SS[v, v, 1 - v, v, 1 - v, w] - 
 48*as^3*SS[v, v, 1 - v, v, v, 1 - u] + 48*as^3*SS[v, v, 1 - v, v, v, u] - 
 48*as^3*SS[v, v, 1 - v, v, v, 1 - w] + 48*as^3*SS[v, v, 1 - v, v, v, w] - 
 96*as^3*SS[v, v, 1 - v, v, 1 - w, u] + 
 48*as^3*SS[v, v, 1 - v, v, 1 - w, 1 - v] + 
 96*as^3*SS[v, v, 1 - v, v, 1 - w, 1 - w] - 
 48*as^3*SS[v, v, 1 - v, v, 1 - w, w] - 
 48*as^3*SS[v, v, 1 - v, v, w, 1 - u] + 96*as^3*SS[v, v, 1 - v, v, w, u] - 
 48*as^3*SS[v, v, 1 - v, v, w, 1 - v] - 
 48*as^3*SS[v, v, 1 - v, v, w, 1 - w] + 48*as^3*SS[v, v, 1 - v, v, w, w] - 
 96*as^3*SS[v, v, 1 - v, w, 1 - u, 1 - u] + 
 48*as^3*SS[v, v, 1 - v, w, 1 - u, u] - 
 48*as^3*SS[v, v, 1 - v, w, 1 - u, 1 - v] + 
 96*as^3*SS[v, v, 1 - v, w, 1 - u, w] + 48*as^3*SS[v, v, 1 - v, w, u, u] - 
 48*as^3*SS[v, v, 1 - v, w, u, 1 - v] - 
 48*as^3*SS[v, v, 1 - v, w, u, 1 - w] + 48*as^3*SS[v, v, 1 - v, w, u, w] - 
 48*as^3*SS[v, v, 1 - v, w, 1 - v, 1 - u] + 
 48*as^3*SS[v, v, 1 - v, w, 1 - v, u] + 
 48*as^3*SS[v, v, 1 - v, w, 1 - v, 1 - w] - 
 48*as^3*SS[v, v, 1 - v, w, 1 - v, w] + 
 48*as^3*SS[v, v, 1 - v, w, v, 1 - u] + 48*as^3*SS[v, v, 1 - v, w, v, u] - 
 48*as^3*SS[v, v, 1 - v, w, v, 1 - w] - 48*as^3*SS[v, v, 1 - v, w, v, w] - 
 96*as^3*SS[v, v, 1 - v, w, 1 - w, u] + 
 48*as^3*SS[v, v, 1 - v, w, 1 - w, 1 - v] + 
 96*as^3*SS[v, v, 1 - v, w, 1 - w, 1 - w] - 
 48*as^3*SS[v, v, 1 - v, w, 1 - w, w] + 
 48*as^3*SS[v, v, 1 - v, w, w, 1 - u] - 48*as^3*SS[v, v, 1 - v, w, w, u] + 
 48*as^3*SS[v, v, 1 - v, w, w, 1 - v] - 48*as^3*SS[v, v, 1 - v, w, w, w] - 
 96*as^3*SS[v, v, w, u, 1 - u, 1 - u] + 48*as^3*SS[v, v, w, u, 1 - u, u] - 
 48*as^3*SS[v, v, w, u, 1 - u, 1 - v] + 48*as^3*SS[v, v, w, u, 1 - u, v] + 
 48*as^3*SS[v, v, w, u, 1 - u, w] + 48*as^3*SS[v, v, w, u, u, u] + 
 48*as^3*SS[v, v, w, u, u, 1 - v] - 96*as^3*SS[v, v, w, u, u, v] + 
 48*as^3*SS[v, v, w, u, u, 1 - w] - 48*as^3*SS[v, v, w, u, u, w] - 
 48*as^3*SS[v, v, w, u, 1 - v, 1 - u] + 48*as^3*SS[v, v, w, u, 1 - v, u] - 
 144*as^3*SS[v, v, w, u, 1 - v, 1 - v] + 144*as^3*SS[v, v, w, u, 1 - v, v] + 
 48*as^3*SS[v, v, w, u, v, 1 - u] - 48*as^3*SS[v, v, w, u, v, 1 - v] + 
 48*as^3*SS[v, v, w, u, v, v] - 48*as^3*SS[v, v, w, u, v, 1 - w] - 
 48*as^3*SS[v, v, w, u, 1 - w, u] + 48*as^3*SS[v, v, w, u, 1 - w, v] + 
 48*as^3*SS[v, v, w, u, w, 1 - u] - 48*as^3*SS[v, v, w, u, w, u] - 
 96*as^3*SS[v, v, w, u, w, 1 - w] + 96*as^3*SS[v, v, w, u, w, w] - 
 96*as^3*SS[v, v, w, 1 - v, u, 1 - u] + 96*as^3*SS[v, v, w, 1 - v, u, u] - 
 96*as^3*SS[v, v, w, 1 - v, u, 1 - v] + 96*as^3*SS[v, v, w, 1 - v, u, v] - 
 48*as^3*SS[v, v, w, 1 - v, u, 1 - w] + 48*as^3*SS[v, v, w, 1 - v, u, w] - 
 48*as^3*SS[v, v, w, 1 - v, v, 1 - u] + 48*as^3*SS[v, v, w, 1 - v, v, u] + 
 48*as^3*SS[v, v, w, 1 - v, v, 1 - w] - 48*as^3*SS[v, v, w, 1 - v, v, w] + 
 48*as^3*SS[v, v, w, 1 - v, w, 1 - u] - 48*as^3*SS[v, v, w, 1 - v, w, u] + 
 96*as^3*SS[v, v, w, 1 - v, w, 1 - v] - 96*as^3*SS[v, v, w, 1 - v, w, v] + 
 96*as^3*SS[v, v, w, 1 - v, w, 1 - w] - 96*as^3*SS[v, v, w, 1 - v, w, w] + 
 48*as^3*SS[v, v, w, 1 - w, u, 1 - u] - 48*as^3*SS[v, v, w, 1 - w, u, u] - 
 48*as^3*SS[v, v, w, 1 - w, u, 1 - v] + 96*as^3*SS[v, v, w, 1 - w, u, v] - 
 48*as^3*SS[v, v, w, 1 - w, u, 1 - w] - 
 48*as^3*SS[v, v, w, 1 - w, v, 1 - u] + 
 48*as^3*SS[v, v, w, 1 - w, v, 1 - v] - 48*as^3*SS[v, v, w, 1 - w, v, v] + 
 48*as^3*SS[v, v, w, 1 - w, v, 1 - w] + 
 48*as^3*SS[v, v, w, 1 - w, 1 - w, u] - 
 48*as^3*SS[v, v, w, 1 - w, 1 - w, v] + 
 48*as^3*SS[v, v, w, 1 - w, w, 1 - u] - 48*as^3*SS[v, v, w, 1 - w, w, u] + 
 48*as^3*SS[v, v, w, 1 - w, w, 1 - v] - 48*as^3*SS[v, v, w, 1 - w, w, v] + 
 144*as^3*SS[v, v, w, 1 - w, w, 1 - w] - 144*as^3*SS[v, v, w, 1 - w, w, w] + 
 96*as^3*SS[v, v, w, w, u, 1 - u] - 96*as^3*SS[v, v, w, w, u, u] - 
 48*as^3*SS[v, v, w, w, u, 1 - v] + 48*as^3*SS[v, v, w, w, u, v] - 
 48*as^3*SS[v, v, w, w, u, 1 - w] + 48*as^3*SS[v, v, w, w, u, w] + 
 144*as^3*SS[v, v, w, w, 1 - v, 1 - v] - 144*as^3*SS[v, v, w, w, 1 - v, v] + 
 48*as^3*SS[v, v, w, w, 1 - v, 1 - w] - 48*as^3*SS[v, v, w, w, 1 - v, w] + 
 48*as^3*SS[v, v, w, w, 1 - w, 1 - v] - 48*as^3*SS[v, v, w, w, 1 - w, v] + 
 144*as^3*SS[v, v, w, w, 1 - w, 1 - w] - 144*as^3*SS[v, v, w, w, 1 - w, w] - 
 192*as^3*SS[v, w, u, 1 - u, u, 1 - u] + 192*as^3*SS[v, w, u, 1 - u, u, u] - 
 48*as^3*SS[v, w, u, 1 - u, u, 1 - v] + 48*as^3*SS[v, w, u, 1 - u, u, v] - 
 48*as^3*SS[v, w, u, 1 - u, u, 1 - w] + 48*as^3*SS[v, w, u, 1 - u, u, w] - 
 48*as^3*SS[v, w, u, 1 - u, v, 1 - v] + 
 48*as^3*SS[v, w, u, 1 - u, v, 1 - w] + 
 48*as^3*SS[v, w, u, 1 - u, w, 1 - v] - 
 48*as^3*SS[v, w, u, 1 - u, w, 1 - w] - 
 192*as^3*SS[v, w, u, u, 1 - u, 1 - u] + 192*as^3*SS[v, w, u, u, 1 - u, u] - 
 48*as^3*SS[v, w, u, u, 1 - u, 1 - v] + 48*as^3*SS[v, w, u, u, 1 - u, v] - 
 48*as^3*SS[v, w, u, u, 1 - u, 1 - w] + 48*as^3*SS[v, w, u, u, 1 - u, w] + 
 48*as^3*SS[v, w, u, u, u, 1 - v] - 48*as^3*SS[v, w, u, u, u, v] + 
 48*as^3*SS[v, w, u, u, u, 1 - w] - 48*as^3*SS[v, w, u, u, u, w] - 
 48*as^3*SS[v, w, u, u, 1 - v, 1 - u] + 96*as^3*SS[v, w, u, u, 1 - v, u] - 
 192*as^3*SS[v, w, u, u, 1 - v, 1 - v] + 96*as^3*SS[v, w, u, u, 1 - v, v] - 
 48*as^3*SS[v, w, u, u, 1 - v, 1 - w] + 96*as^3*SS[v, w, u, u, 1 - v, w] + 
 48*as^3*SS[v, w, u, u, v, 1 - u] - 96*as^3*SS[v, w, u, u, v, u] + 
 48*as^3*SS[v, w, u, u, v, 1 - v] - 48*as^3*SS[v, w, u, u, v, v] + 
 144*as^3*SS[v, w, u, u, v, 1 - w] - 96*as^3*SS[v, w, u, u, v, w] - 
 48*as^3*SS[v, w, u, u, 1 - w, 1 - u] + 96*as^3*SS[v, w, u, u, 1 - w, u] - 
 48*as^3*SS[v, w, u, u, 1 - w, 1 - v] + 96*as^3*SS[v, w, u, u, 1 - w, v] - 
 192*as^3*SS[v, w, u, u, 1 - w, 1 - w] + 96*as^3*SS[v, w, u, u, 1 - w, w] + 
 48*as^3*SS[v, w, u, u, w, 1 - u] - 96*as^3*SS[v, w, u, u, w, u] + 
 144*as^3*SS[v, w, u, u, w, 1 - v] - 96*as^3*SS[v, w, u, u, w, v] + 
 48*as^3*SS[v, w, u, u, w, 1 - w] - 48*as^3*SS[v, w, u, u, w, w] - 
 48*as^3*SS[v, w, u, 1 - v, u, 1 - u] - 
 48*as^3*SS[v, w, u, 1 - v, u, 1 - v] + 
 48*as^3*SS[v, w, u, 1 - v, u, 1 - w] + 48*as^3*SS[v, w, u, 1 - v, u, w] + 
 48*as^3*SS[v, w, u, 1 - v, 1 - v, u] - 
 48*as^3*SS[v, w, u, 1 - v, 1 - v, w] - 
 48*as^3*SS[v, w, u, 1 - v, v, 1 - u] + 48*as^3*SS[v, w, u, 1 - v, v, u] - 
 144*as^3*SS[v, w, u, 1 - v, v, 1 - v] + 144*as^3*SS[v, w, u, 1 - v, v, v] - 
 48*as^3*SS[v, w, u, 1 - v, v, 1 - w] + 48*as^3*SS[v, w, u, 1 - v, v, w] + 
 48*as^3*SS[v, w, u, 1 - v, w, 1 - u] - 48*as^3*SS[v, w, u, 1 - v, w, u] + 
 48*as^3*SS[v, w, u, 1 - v, w, 1 - v] - 
 48*as^3*SS[v, w, u, 1 - v, w, 1 - w] - 
 48*as^3*SS[v, w, u, v, 1 - u, 1 - v] + 48*as^3*SS[v, w, u, v, 1 - u, v] + 
 48*as^3*SS[v, w, u, v, 1 - u, 1 - w] - 48*as^3*SS[v, w, u, v, 1 - u, w] + 
 48*as^3*SS[v, w, u, v, u, 1 - u] - 48*as^3*SS[v, w, u, v, u, 1 - v] - 
 48*as^3*SS[v, w, u, v, 1 - v, 1 - u] - 48*as^3*SS[v, w, u, v, 1 - v, u] + 
 96*as^3*SS[v, w, u, v, 1 - v, v] + 48*as^3*SS[v, w, u, v, 1 - v, 1 - w] - 
 48*as^3*SS[v, w, u, v, 1 - v, w] - 48*as^3*SS[v, w, u, v, v, 1 - u] + 
 144*as^3*SS[v, w, u, v, v, u] - 48*as^3*SS[v, w, u, v, v, 1 - v] + 
 48*as^3*SS[v, w, u, v, v, v] - 192*as^3*SS[v, w, u, v, v, 1 - w] + 
 96*as^3*SS[v, w, u, v, v, w] + 48*as^3*SS[v, w, u, v, 1 - w, 1 - u] - 
 144*as^3*SS[v, w, u, v, 1 - w, u] + 48*as^3*SS[v, w, u, v, 1 - w, 1 - v] - 
 48*as^3*SS[v, w, u, v, 1 - w, v] + 192*as^3*SS[v, w, u, v, 1 - w, 1 - w] - 
 96*as^3*SS[v, w, u, v, 1 - w, w] + 48*as^3*SS[v, w, u, v, w, 1 - u] - 
 48*as^3*SS[v, w, u, v, w, 1 - v] - 48*as^3*SS[v, w, u, v, w, 1 - w] + 
 48*as^3*SS[v, w, u, v, w, w] - 48*as^3*SS[v, w, u, 1 - w, u, 1 - u] + 
 48*as^3*SS[v, w, u, 1 - w, u, 1 - v] + 48*as^3*SS[v, w, u, 1 - w, u, v] - 
 48*as^3*SS[v, w, u, 1 - w, u, 1 - w] + 
 48*as^3*SS[v, w, u, 1 - w, v, 1 - u] - 48*as^3*SS[v, w, u, 1 - w, v, u] - 
 48*as^3*SS[v, w, u, 1 - w, v, 1 - v] + 
 48*as^3*SS[v, w, u, 1 - w, v, 1 - w] + 
 48*as^3*SS[v, w, u, 1 - w, 1 - w, u] - 
 48*as^3*SS[v, w, u, 1 - w, 1 - w, v] - 
 48*as^3*SS[v, w, u, 1 - w, w, 1 - u] + 48*as^3*SS[v, w, u, 1 - w, w, u] - 
 48*as^3*SS[v, w, u, 1 - w, w, 1 - v] + 48*as^3*SS[v, w, u, 1 - w, w, v] - 
 144*as^3*SS[v, w, u, 1 - w, w, 1 - w] + 144*as^3*SS[v, w, u, 1 - w, w, w] + 
 48*as^3*SS[v, w, u, w, 1 - u, 1 - v] - 48*as^3*SS[v, w, u, w, 1 - u, v] - 
 48*as^3*SS[v, w, u, w, 1 - u, 1 - w] + 48*as^3*SS[v, w, u, w, 1 - u, w] + 
 48*as^3*SS[v, w, u, w, u, 1 - u] - 48*as^3*SS[v, w, u, w, u, 1 - w] + 
 48*as^3*SS[v, w, u, w, 1 - v, 1 - u] - 144*as^3*SS[v, w, u, w, 1 - v, u] + 
 192*as^3*SS[v, w, u, w, 1 - v, 1 - v] - 96*as^3*SS[v, w, u, w, 1 - v, v] + 
 48*as^3*SS[v, w, u, w, 1 - v, 1 - w] - 48*as^3*SS[v, w, u, w, 1 - v, w] + 
 48*as^3*SS[v, w, u, w, v, 1 - u] - 48*as^3*SS[v, w, u, w, v, 1 - v] + 
 48*as^3*SS[v, w, u, w, v, v] - 48*as^3*SS[v, w, u, w, v, 1 - w] - 
 48*as^3*SS[v, w, u, w, 1 - w, 1 - u] - 48*as^3*SS[v, w, u, w, 1 - w, u] + 
 48*as^3*SS[v, w, u, w, 1 - w, 1 - v] - 48*as^3*SS[v, w, u, w, 1 - w, v] + 
 96*as^3*SS[v, w, u, w, 1 - w, w] - 48*as^3*SS[v, w, u, w, w, 1 - u] + 
 144*as^3*SS[v, w, u, w, w, u] - 192*as^3*SS[v, w, u, w, w, 1 - v] + 
 96*as^3*SS[v, w, u, w, w, v] - 48*as^3*SS[v, w, u, w, w, 1 - w] + 
 48*as^3*SS[v, w, u, w, w, w] + 96*as^3*SS[v, w, 1 - v, u, 1 - u, 1 - u] - 
 48*as^3*SS[v, w, 1 - v, u, 1 - u, u] + 
 48*as^3*SS[v, w, 1 - v, u, 1 - u, 1 - v] - 
 96*as^3*SS[v, w, 1 - v, u, 1 - u, v] - 48*as^3*SS[v, w, 1 - v, u, u, u] - 
 96*as^3*SS[v, w, 1 - v, u, u, 1 - v] + 48*as^3*SS[v, w, 1 - v, u, u, v] - 
 48*as^3*SS[v, w, 1 - v, u, u, 1 - w] + 144*as^3*SS[v, w, 1 - v, u, u, w] + 
 48*as^3*SS[v, w, 1 - v, u, 1 - v, 1 - u] - 
 48*as^3*SS[v, w, 1 - v, u, 1 - v, u] + 
 192*as^3*SS[v, w, 1 - v, u, 1 - v, 1 - v] - 
 96*as^3*SS[v, w, 1 - v, u, 1 - v, v] + 
 48*as^3*SS[v, w, 1 - v, u, 1 - v, 1 - w] - 
 144*as^3*SS[v, w, 1 - v, u, 1 - v, w] - 
 48*as^3*SS[v, w, 1 - v, u, v, 1 - u] + 96*as^3*SS[v, w, 1 - v, u, v, u] - 
 96*as^3*SS[v, w, 1 - v, u, v, 1 - v] + 96*as^3*SS[v, w, 1 - v, u, v, v] - 
 96*as^3*SS[v, w, 1 - v, u, v, 1 - w] + 48*as^3*SS[v, w, 1 - v, u, v, w] - 
 96*as^3*SS[v, w, 1 - v, u, 1 - w, u] + 
 48*as^3*SS[v, w, 1 - v, u, 1 - w, 1 - v] - 
 48*as^3*SS[v, w, 1 - v, u, 1 - w, v] + 
 144*as^3*SS[v, w, 1 - v, u, 1 - w, 1 - w] - 
 48*as^3*SS[v, w, 1 - v, u, 1 - w, w] - 
 48*as^3*SS[v, w, 1 - v, u, w, 1 - u] + 96*as^3*SS[v, w, 1 - v, u, w, u] - 
 96*as^3*SS[v, w, 1 - v, u, w, 1 - v] + 96*as^3*SS[v, w, 1 - v, u, w, v] - 
 48*as^3*SS[v, w, 1 - v, u, w, 1 - w] + 
 48*as^3*SS[v, w, 1 - v, 1 - v, u, u] + 
 96*as^3*SS[v, w, 1 - v, 1 - v, u, 1 - v] + 
 48*as^3*SS[v, w, 1 - v, 1 - v, u, v] - 
 48*as^3*SS[v, w, 1 - v, 1 - v, u, 1 - w] - 
 144*as^3*SS[v, w, 1 - v, 1 - v, u, w] - 
 96*as^3*SS[v, w, 1 - v, 1 - v, 1 - v, u] + 
 96*as^3*SS[v, w, 1 - v, 1 - v, 1 - v, w] + 
 48*as^3*SS[v, w, 1 - v, 1 - v, v, 1 - w] - 
 48*as^3*SS[v, w, 1 - v, 1 - v, v, w] + 
 48*as^3*SS[v, w, 1 - v, 1 - v, w, u] - 
 96*as^3*SS[v, w, 1 - v, 1 - v, w, 1 - v] - 
 48*as^3*SS[v, w, 1 - v, 1 - v, w, v] + 
 48*as^3*SS[v, w, 1 - v, 1 - v, w, 1 - w] + 
 48*as^3*SS[v, w, 1 - v, 1 - v, w, w] + 
 96*as^3*SS[v, w, 1 - v, v, 1 - u, 1 - u] - 
 48*as^3*SS[v, w, 1 - v, v, 1 - u, u] + 
 48*as^3*SS[v, w, 1 - v, v, 1 - u, 1 - v] - 
 96*as^3*SS[v, w, 1 - v, v, 1 - u, v] - 
 48*as^3*SS[v, w, 1 - v, v, u, 1 - u] - 
 48*as^3*SS[v, w, 1 - v, v, u, 1 - v] + 48*as^3*SS[v, w, 1 - v, v, u, v] + 
 48*as^3*SS[v, w, 1 - v, v, u, 1 - w] + 
 48*as^3*SS[v, w, 1 - v, v, 1 - v, 1 - u] - 
 48*as^3*SS[v, w, 1 - v, v, 1 - v, 1 - w] - 
 48*as^3*SS[v, w, 1 - v, v, v, 1 - u] + 
 96*as^3*SS[v, w, 1 - v, v, v, 1 - w] - 48*as^3*SS[v, w, 1 - v, v, v, w] + 
 96*as^3*SS[v, w, 1 - v, v, 1 - w, u] - 
 48*as^3*SS[v, w, 1 - v, v, 1 - w, 1 - v] + 
 48*as^3*SS[v, w, 1 - v, v, 1 - w, v] - 
 144*as^3*SS[v, w, 1 - v, v, 1 - w, 1 - w] + 
 48*as^3*SS[v, w, 1 - v, v, 1 - w, w] - 
 48*as^3*SS[v, w, 1 - v, v, w, 1 - u] - 48*as^3*SS[v, w, 1 - v, v, w, u] + 
 48*as^3*SS[v, w, 1 - v, v, w, 1 - v] + 
 96*as^3*SS[v, w, 1 - v, v, w, 1 - w] - 48*as^3*SS[v, w, 1 - v, v, w, w] - 
 96*as^3*SS[v, w, 1 - v, w, 1 - u, 1 - u] + 
 48*as^3*SS[v, w, 1 - v, w, 1 - u, u] - 
 48*as^3*SS[v, w, 1 - v, w, 1 - u, 1 - v] + 
 96*as^3*SS[v, w, 1 - v, w, 1 - u, v] - 48*as^3*SS[v, w, 1 - v, w, u, v] + 
 48*as^3*SS[v, w, 1 - v, w, u, 1 - w] - 
 48*as^3*SS[v, w, 1 - v, w, 1 - v, 1 - u] + 
 144*as^3*SS[v, w, 1 - v, w, 1 - v, u] - 
 192*as^3*SS[v, w, 1 - v, w, 1 - v, 1 - v] + 
 96*as^3*SS[v, w, 1 - v, w, 1 - v, v] - 
 48*as^3*SS[v, w, 1 - v, w, 1 - v, 1 - w] + 
 48*as^3*SS[v, w, 1 - v, w, 1 - v, w] + 
 48*as^3*SS[v, w, 1 - v, w, v, 1 - u] - 96*as^3*SS[v, w, 1 - v, w, v, u] + 
 96*as^3*SS[v, w, 1 - v, w, v, 1 - v] - 96*as^3*SS[v, w, 1 - v, w, v, v] + 
 96*as^3*SS[v, w, 1 - v, w, v, 1 - w] - 48*as^3*SS[v, w, 1 - v, w, v, w] + 
 96*as^3*SS[v, w, 1 - v, w, 1 - w, u] - 
 48*as^3*SS[v, w, 1 - v, w, 1 - w, 1 - v] + 
 48*as^3*SS[v, w, 1 - v, w, 1 - w, v] - 
 144*as^3*SS[v, w, 1 - v, w, 1 - w, 1 - w] + 
 48*as^3*SS[v, w, 1 - v, w, 1 - w, w] + 
 48*as^3*SS[v, w, 1 - v, w, w, 1 - u] - 144*as^3*SS[v, w, 1 - v, w, w, u] + 
 192*as^3*SS[v, w, 1 - v, w, w, 1 - v] - 96*as^3*SS[v, w, 1 - v, w, w, v] + 
 48*as^3*SS[v, w, 1 - v, w, w, 1 - w] - 48*as^3*SS[v, w, 1 - v, w, w, w] - 
 96*as^3*SS[v, w, v, u, 1 - u, 1 - u] + 48*as^3*SS[v, w, v, u, 1 - u, u] - 
 48*as^3*SS[v, w, v, u, 1 - u, 1 - v] + 48*as^3*SS[v, w, v, u, 1 - u, v] + 
 48*as^3*SS[v, w, v, u, 1 - u, w] + 48*as^3*SS[v, w, v, u, u, u] + 
 48*as^3*SS[v, w, v, u, u, 1 - v] - 96*as^3*SS[v, w, v, u, u, v] + 
 48*as^3*SS[v, w, v, u, u, 1 - w] - 48*as^3*SS[v, w, v, u, u, w] - 
 48*as^3*SS[v, w, v, u, 1 - v, 1 - u] + 48*as^3*SS[v, w, v, u, 1 - v, u] - 
 144*as^3*SS[v, w, v, u, 1 - v, 1 - v] + 144*as^3*SS[v, w, v, u, 1 - v, v] + 
 48*as^3*SS[v, w, v, u, v, 1 - u] - 48*as^3*SS[v, w, v, u, v, 1 - v] + 
 48*as^3*SS[v, w, v, u, v, v] - 48*as^3*SS[v, w, v, u, v, 1 - w] - 
 48*as^3*SS[v, w, v, u, 1 - w, u] + 48*as^3*SS[v, w, v, u, 1 - w, v] + 
 48*as^3*SS[v, w, v, u, w, 1 - u] - 48*as^3*SS[v, w, v, u, w, u] - 
 96*as^3*SS[v, w, v, u, w, 1 - w] + 96*as^3*SS[v, w, v, u, w, w] - 
 96*as^3*SS[v, w, v, 1 - v, u, 1 - u] + 96*as^3*SS[v, w, v, 1 - v, u, u] - 
 96*as^3*SS[v, w, v, 1 - v, u, 1 - v] + 96*as^3*SS[v, w, v, 1 - v, u, v] - 
 48*as^3*SS[v, w, v, 1 - v, u, 1 - w] + 48*as^3*SS[v, w, v, 1 - v, u, w] - 
 48*as^3*SS[v, w, v, 1 - v, v, 1 - u] + 48*as^3*SS[v, w, v, 1 - v, v, u] + 
 48*as^3*SS[v, w, v, 1 - v, v, 1 - w] - 48*as^3*SS[v, w, v, 1 - v, v, w] + 
 48*as^3*SS[v, w, v, 1 - v, w, 1 - u] - 48*as^3*SS[v, w, v, 1 - v, w, u] + 
 96*as^3*SS[v, w, v, 1 - v, w, 1 - v] - 96*as^3*SS[v, w, v, 1 - v, w, v] + 
 96*as^3*SS[v, w, v, 1 - v, w, 1 - w] - 96*as^3*SS[v, w, v, 1 - v, w, w] + 
 48*as^3*SS[v, w, v, 1 - w, u, 1 - u] - 48*as^3*SS[v, w, v, 1 - w, u, u] - 
 48*as^3*SS[v, w, v, 1 - w, u, 1 - v] + 96*as^3*SS[v, w, v, 1 - w, u, v] - 
 48*as^3*SS[v, w, v, 1 - w, u, 1 - w] - 
 48*as^3*SS[v, w, v, 1 - w, v, 1 - u] + 
 48*as^3*SS[v, w, v, 1 - w, v, 1 - v] - 48*as^3*SS[v, w, v, 1 - w, v, v] + 
 48*as^3*SS[v, w, v, 1 - w, v, 1 - w] + 
 48*as^3*SS[v, w, v, 1 - w, 1 - w, u] - 
 48*as^3*SS[v, w, v, 1 - w, 1 - w, v] + 
 48*as^3*SS[v, w, v, 1 - w, w, 1 - u] - 48*as^3*SS[v, w, v, 1 - w, w, u] + 
 48*as^3*SS[v, w, v, 1 - w, w, 1 - v] - 48*as^3*SS[v, w, v, 1 - w, w, v] + 
 144*as^3*SS[v, w, v, 1 - w, w, 1 - w] - 144*as^3*SS[v, w, v, 1 - w, w, w] + 
 96*as^3*SS[v, w, v, w, u, 1 - u] - 96*as^3*SS[v, w, v, w, u, u] - 
 48*as^3*SS[v, w, v, w, u, 1 - v] + 48*as^3*SS[v, w, v, w, u, v] - 
 48*as^3*SS[v, w, v, w, u, 1 - w] + 48*as^3*SS[v, w, v, w, u, w] + 
 144*as^3*SS[v, w, v, w, 1 - v, 1 - v] - 144*as^3*SS[v, w, v, w, 1 - v, v] + 
 48*as^3*SS[v, w, v, w, 1 - v, 1 - w] - 48*as^3*SS[v, w, v, w, 1 - v, w] + 
 48*as^3*SS[v, w, v, w, 1 - w, 1 - v] - 48*as^3*SS[v, w, v, w, 1 - w, v] + 
 144*as^3*SS[v, w, v, w, 1 - w, 1 - w] - 144*as^3*SS[v, w, v, w, 1 - w, w] + 
 96*as^3*SS[v, w, 1 - w, u, 1 - u, 1 - u] - 
 48*as^3*SS[v, w, 1 - w, u, 1 - u, u] + 
 48*as^3*SS[v, w, 1 - w, u, 1 - u, 1 - w] - 
 96*as^3*SS[v, w, 1 - w, u, 1 - u, w] - 48*as^3*SS[v, w, 1 - w, u, u, u] - 
 48*as^3*SS[v, w, 1 - w, u, u, 1 - v] + 144*as^3*SS[v, w, 1 - w, u, u, v] - 
 96*as^3*SS[v, w, 1 - w, u, u, 1 - w] + 48*as^3*SS[v, w, 1 - w, u, u, w] - 
 96*as^3*SS[v, w, 1 - w, u, 1 - v, u] + 
 144*as^3*SS[v, w, 1 - w, u, 1 - v, 1 - v] - 
 48*as^3*SS[v, w, 1 - w, u, 1 - v, v] + 
 48*as^3*SS[v, w, 1 - w, u, 1 - v, 1 - w] - 
 48*as^3*SS[v, w, 1 - w, u, 1 - v, w] - 
 48*as^3*SS[v, w, 1 - w, u, v, 1 - u] + 96*as^3*SS[v, w, 1 - w, u, v, u] - 
 48*as^3*SS[v, w, 1 - w, u, v, 1 - v] - 
 96*as^3*SS[v, w, 1 - w, u, v, 1 - w] + 96*as^3*SS[v, w, 1 - w, u, v, w] + 
 48*as^3*SS[v, w, 1 - w, u, 1 - w, 1 - u] - 
 48*as^3*SS[v, w, 1 - w, u, 1 - w, u] + 
 48*as^3*SS[v, w, 1 - w, u, 1 - w, 1 - v] - 
 144*as^3*SS[v, w, 1 - w, u, 1 - w, v] + 
 192*as^3*SS[v, w, 1 - w, u, 1 - w, 1 - w] - 
 96*as^3*SS[v, w, 1 - w, u, 1 - w, w] - 
 48*as^3*SS[v, w, 1 - w, u, w, 1 - u] + 96*as^3*SS[v, w, 1 - w, u, w, u] - 
 96*as^3*SS[v, w, 1 - w, u, w, 1 - v] + 48*as^3*SS[v, w, 1 - w, u, w, v] - 
 96*as^3*SS[v, w, 1 - w, u, w, 1 - w] + 96*as^3*SS[v, w, 1 - w, u, w, w] - 
 96*as^3*SS[v, w, 1 - w, v, 1 - u, 1 - u] + 
 48*as^3*SS[v, w, 1 - w, v, 1 - u, u] - 
 48*as^3*SS[v, w, 1 - w, v, 1 - u, 1 - w] + 
 96*as^3*SS[v, w, 1 - w, v, 1 - u, w] + 
 48*as^3*SS[v, w, 1 - w, v, u, 1 - v] - 48*as^3*SS[v, w, 1 - w, v, u, w] + 
 96*as^3*SS[v, w, 1 - w, v, 1 - v, u] - 
 144*as^3*SS[v, w, 1 - w, v, 1 - v, 1 - v] + 
 48*as^3*SS[v, w, 1 - w, v, 1 - v, v] - 
 48*as^3*SS[v, w, 1 - w, v, 1 - v, 1 - w] + 
 48*as^3*SS[v, w, 1 - w, v, 1 - v, w] + 
 48*as^3*SS[v, w, 1 - w, v, v, 1 - u] - 144*as^3*SS[v, w, 1 - w, v, v, u] + 
 48*as^3*SS[v, w, 1 - w, v, v, 1 - v] - 48*as^3*SS[v, w, 1 - w, v, v, v] + 
 192*as^3*SS[v, w, 1 - w, v, v, 1 - w] - 96*as^3*SS[v, w, 1 - w, v, v, w] - 
 48*as^3*SS[v, w, 1 - w, v, 1 - w, 1 - u] + 
 144*as^3*SS[v, w, 1 - w, v, 1 - w, u] - 
 48*as^3*SS[v, w, 1 - w, v, 1 - w, 1 - v] + 
 48*as^3*SS[v, w, 1 - w, v, 1 - w, v] - 
 192*as^3*SS[v, w, 1 - w, v, 1 - w, 1 - w] + 
 96*as^3*SS[v, w, 1 - w, v, 1 - w, w] + 
 48*as^3*SS[v, w, 1 - w, v, w, 1 - u] - 96*as^3*SS[v, w, 1 - w, v, w, u] + 
 96*as^3*SS[v, w, 1 - w, v, w, 1 - v] - 48*as^3*SS[v, w, 1 - w, v, w, v] + 
 96*as^3*SS[v, w, 1 - w, v, w, 1 - w] - 96*as^3*SS[v, w, 1 - w, v, w, w] + 
 48*as^3*SS[v, w, 1 - w, 1 - w, u, u] - 
 48*as^3*SS[v, w, 1 - w, 1 - w, u, 1 - v] - 
 144*as^3*SS[v, w, 1 - w, 1 - w, u, v] + 
 96*as^3*SS[v, w, 1 - w, 1 - w, u, 1 - w] + 
 48*as^3*SS[v, w, 1 - w, 1 - w, u, w] + 
 48*as^3*SS[v, w, 1 - w, 1 - w, v, u] + 
 48*as^3*SS[v, w, 1 - w, 1 - w, v, 1 - v] + 
 48*as^3*SS[v, w, 1 - w, 1 - w, v, v] - 
 96*as^3*SS[v, w, 1 - w, 1 - w, v, 1 - w] - 
 48*as^3*SS[v, w, 1 - w, 1 - w, v, w] - 
 96*as^3*SS[v, w, 1 - w, 1 - w, 1 - w, u] + 
 96*as^3*SS[v, w, 1 - w, 1 - w, 1 - w, v] + 
 48*as^3*SS[v, w, 1 - w, 1 - w, w, 1 - v] - 
 48*as^3*SS[v, w, 1 - w, 1 - w, w, v] + 
 96*as^3*SS[v, w, 1 - w, w, 1 - u, 1 - u] - 
 48*as^3*SS[v, w, 1 - w, w, 1 - u, u] + 
 48*as^3*SS[v, w, 1 - w, w, 1 - u, 1 - w] - 
 96*as^3*SS[v, w, 1 - w, w, 1 - u, w] - 
 48*as^3*SS[v, w, 1 - w, w, u, 1 - u] + 
 48*as^3*SS[v, w, 1 - w, w, u, 1 - v] - 
 48*as^3*SS[v, w, 1 - w, w, u, 1 - w] + 48*as^3*SS[v, w, 1 - w, w, u, w] + 
 96*as^3*SS[v, w, 1 - w, w, 1 - v, u] - 
 144*as^3*SS[v, w, 1 - w, w, 1 - v, 1 - v] + 
 48*as^3*SS[v, w, 1 - w, w, 1 - v, v] - 
 48*as^3*SS[v, w, 1 - w, w, 1 - v, 1 - w] + 
 48*as^3*SS[v, w, 1 - w, w, 1 - v, w] - 
 48*as^3*SS[v, w, 1 - w, w, v, 1 - u] - 48*as^3*SS[v, w, 1 - w, w, v, u] + 
 96*as^3*SS[v, w, 1 - w, w, v, 1 - v] - 48*as^3*SS[v, w, 1 - w, w, v, v] + 
 48*as^3*SS[v, w, 1 - w, w, v, 1 - w] + 
 48*as^3*SS[v, w, 1 - w, w, 1 - w, 1 - u] - 
 48*as^3*SS[v, w, 1 - w, w, 1 - w, 1 - v] - 
 48*as^3*SS[v, w, 1 - w, w, w, 1 - u] + 
 96*as^3*SS[v, w, 1 - w, w, w, 1 - v] - 48*as^3*SS[v, w, 1 - w, w, w, v] - 
 96*as^3*SS[v, w, w, u, 1 - u, 1 - u] + 48*as^3*SS[v, w, w, u, 1 - u, u] + 
 48*as^3*SS[v, w, w, u, 1 - u, v] - 48*as^3*SS[v, w, w, u, 1 - u, 1 - w] + 
 48*as^3*SS[v, w, w, u, 1 - u, w] + 48*as^3*SS[v, w, w, u, u, u] + 
 48*as^3*SS[v, w, w, u, u, 1 - v] - 48*as^3*SS[v, w, w, u, u, v] + 
 48*as^3*SS[v, w, w, u, u, 1 - w] - 96*as^3*SS[v, w, w, u, u, w] - 
 48*as^3*SS[v, w, w, u, 1 - v, u] + 48*as^3*SS[v, w, w, u, 1 - v, w] + 
 48*as^3*SS[v, w, w, u, v, 1 - u] - 48*as^3*SS[v, w, w, u, v, u] - 
 96*as^3*SS[v, w, w, u, v, 1 - v] + 96*as^3*SS[v, w, w, u, v, v] - 
 48*as^3*SS[v, w, w, u, 1 - w, 1 - u] + 48*as^3*SS[v, w, w, u, 1 - w, u] - 
 144*as^3*SS[v, w, w, u, 1 - w, 1 - w] + 144*as^3*SS[v, w, w, u, 1 - w, w] + 
 48*as^3*SS[v, w, w, u, w, 1 - u] - 48*as^3*SS[v, w, w, u, w, 1 - v] - 
 48*as^3*SS[v, w, w, u, w, 1 - w] + 48*as^3*SS[v, w, w, u, w, w] + 
 48*as^3*SS[v, w, w, 1 - v, u, 1 - u] - 48*as^3*SS[v, w, w, 1 - v, u, u] - 
 48*as^3*SS[v, w, w, 1 - v, u, 1 - v] - 
 48*as^3*SS[v, w, w, 1 - v, u, 1 - w] + 96*as^3*SS[v, w, w, 1 - v, u, w] + 
 48*as^3*SS[v, w, w, 1 - v, 1 - v, u] - 
 48*as^3*SS[v, w, w, 1 - v, 1 - v, w] + 
 48*as^3*SS[v, w, w, 1 - v, v, 1 - u] - 48*as^3*SS[v, w, w, 1 - v, v, u] + 
 144*as^3*SS[v, w, w, 1 - v, v, 1 - v] - 144*as^3*SS[v, w, w, 1 - v, v, v] + 
 48*as^3*SS[v, w, w, 1 - v, v, 1 - w] - 48*as^3*SS[v, w, w, 1 - v, v, w] - 
 48*as^3*SS[v, w, w, 1 - v, w, 1 - u] + 
 48*as^3*SS[v, w, w, 1 - v, w, 1 - v] + 
 48*as^3*SS[v, w, w, 1 - v, w, 1 - w] - 48*as^3*SS[v, w, w, 1 - v, w, w] + 
 96*as^3*SS[v, w, w, v, u, 1 - u] - 96*as^3*SS[v, w, w, v, u, u] - 
 48*as^3*SS[v, w, w, v, u, 1 - v] + 48*as^3*SS[v, w, w, v, u, v] - 
 48*as^3*SS[v, w, w, v, u, 1 - w] + 48*as^3*SS[v, w, w, v, u, w] + 
 144*as^3*SS[v, w, w, v, 1 - v, 1 - v] - 144*as^3*SS[v, w, w, v, 1 - v, v] + 
 48*as^3*SS[v, w, w, v, 1 - v, 1 - w] - 48*as^3*SS[v, w, w, v, 1 - v, w] + 
 48*as^3*SS[v, w, w, v, 1 - w, 1 - v] - 48*as^3*SS[v, w, w, v, 1 - w, v] + 
 144*as^3*SS[v, w, w, v, 1 - w, 1 - w] - 144*as^3*SS[v, w, w, v, 1 - w, w] - 
 96*as^3*SS[v, w, w, 1 - w, u, 1 - u] + 96*as^3*SS[v, w, w, 1 - w, u, u] - 
 48*as^3*SS[v, w, w, 1 - w, u, 1 - v] + 48*as^3*SS[v, w, w, 1 - w, u, v] - 
 96*as^3*SS[v, w, w, 1 - w, u, 1 - w] + 96*as^3*SS[v, w, w, 1 - w, u, w] + 
 48*as^3*SS[v, w, w, 1 - w, v, 1 - u] - 48*as^3*SS[v, w, w, 1 - w, v, u] + 
 96*as^3*SS[v, w, w, 1 - w, v, 1 - v] - 96*as^3*SS[v, w, w, 1 - w, v, v] + 
 96*as^3*SS[v, w, w, 1 - w, v, 1 - w] - 96*as^3*SS[v, w, w, 1 - w, v, w] - 
 48*as^3*SS[v, w, w, 1 - w, w, 1 - u] + 48*as^3*SS[v, w, w, 1 - w, w, u] + 
 48*as^3*SS[v, w, w, 1 - w, w, 1 - v] - 48*as^3*SS[v, w, w, 1 - w, w, v] - 
 96*as^3*SS[w, u, 1 - u, 1 - u, 1 - u, v] + 
 96*as^3*SS[w, u, 1 - u, 1 - u, 1 - u, w] + 
 48*as^3*SS[w, u, 1 - u, 1 - u, u, 1 - w] - 
 48*as^3*SS[w, u, 1 - u, 1 - u, u, w] + 
 96*as^3*SS[w, u, 1 - u, 1 - u, v, 1 - u] + 
 48*as^3*SS[w, u, 1 - u, 1 - u, v, u] + 
 48*as^3*SS[w, u, 1 - u, 1 - u, v, v] - 
 48*as^3*SS[w, u, 1 - u, 1 - u, v, 1 - w] - 
 144*as^3*SS[w, u, 1 - u, 1 - u, v, w] - 
 96*as^3*SS[w, u, 1 - u, 1 - u, w, 1 - u] - 
 48*as^3*SS[w, u, 1 - u, 1 - u, w, u] + 
 48*as^3*SS[w, u, 1 - u, 1 - u, w, v] + 
 48*as^3*SS[w, u, 1 - u, 1 - u, w, 1 - w] + 
 48*as^3*SS[w, u, 1 - u, 1 - u, w, w] + 
 48*as^3*SS[w, u, 1 - u, u, 1 - u, 1 - v] - 
 48*as^3*SS[w, u, 1 - u, u, 1 - u, 1 - w] - 
 48*as^3*SS[w, u, 1 - u, u, u, 1 - v] + 
 96*as^3*SS[w, u, 1 - u, u, u, 1 - w] - 48*as^3*SS[w, u, 1 - u, u, u, w] + 
 48*as^3*SS[w, u, 1 - u, u, 1 - v, 1 - u] - 
 96*as^3*SS[w, u, 1 - u, u, 1 - v, u] + 
 96*as^3*SS[w, u, 1 - u, u, 1 - v, 1 - v] - 
 48*as^3*SS[w, u, 1 - u, u, 1 - v, v] - 
 48*as^3*SS[w, u, 1 - u, u, v, 1 - u] + 48*as^3*SS[w, u, 1 - u, u, v, u] - 
 48*as^3*SS[w, u, 1 - u, u, v, 1 - v] + 
 48*as^3*SS[w, u, 1 - u, u, v, 1 - w] - 
 48*as^3*SS[w, u, 1 - u, u, 1 - w, 1 - u] + 
 48*as^3*SS[w, u, 1 - u, u, 1 - w, u] + 
 96*as^3*SS[w, u, 1 - u, u, 1 - w, v] - 
 144*as^3*SS[w, u, 1 - u, u, 1 - w, 1 - w] + 
 48*as^3*SS[w, u, 1 - u, u, 1 - w, w] + 
 48*as^3*SS[w, u, 1 - u, u, w, 1 - u] - 
 48*as^3*SS[w, u, 1 - u, u, w, 1 - v] - 48*as^3*SS[w, u, 1 - u, u, w, v] + 
 96*as^3*SS[w, u, 1 - u, u, w, 1 - w] - 48*as^3*SS[w, u, 1 - u, u, w, w] + 
 192*as^3*SS[w, u, 1 - u, v, 1 - u, 1 - u] - 
 96*as^3*SS[w, u, 1 - u, v, 1 - u, u] + 
 48*as^3*SS[w, u, 1 - u, v, 1 - u, 1 - v] - 
 48*as^3*SS[w, u, 1 - u, v, 1 - u, v] + 
 48*as^3*SS[w, u, 1 - u, v, 1 - u, 1 - w] - 
 144*as^3*SS[w, u, 1 - u, v, 1 - u, w] - 
 96*as^3*SS[w, u, 1 - u, v, u, 1 - u] + 96*as^3*SS[w, u, 1 - u, v, u, u] - 
 48*as^3*SS[w, u, 1 - u, v, u, 1 - v] + 96*as^3*SS[w, u, 1 - u, v, u, v] - 
 96*as^3*SS[w, u, 1 - u, v, u, 1 - w] + 48*as^3*SS[w, u, 1 - u, v, u, w] + 
 48*as^3*SS[w, u, 1 - u, v, 1 - v, 1 - u] - 
 96*as^3*SS[w, u, 1 - u, v, 1 - v, u] + 
 96*as^3*SS[w, u, 1 - u, v, 1 - v, 1 - v] - 
 48*as^3*SS[w, u, 1 - u, v, 1 - v, v] - 
 96*as^3*SS[w, u, 1 - u, v, v, 1 - u] + 48*as^3*SS[w, u, 1 - u, v, v, u] - 
 48*as^3*SS[w, u, 1 - u, v, v, v] - 48*as^3*SS[w, u, 1 - u, v, v, 1 - w] + 
 144*as^3*SS[w, u, 1 - u, v, v, w] + 
 48*as^3*SS[w, u, 1 - u, v, 1 - w, 1 - u] - 
 48*as^3*SS[w, u, 1 - u, v, 1 - w, u] - 
 96*as^3*SS[w, u, 1 - u, v, 1 - w, v] + 
 144*as^3*SS[w, u, 1 - u, v, 1 - w, 1 - w] - 
 48*as^3*SS[w, u, 1 - u, v, 1 - w, w] - 
 96*as^3*SS[w, u, 1 - u, v, w, 1 - u] + 96*as^3*SS[w, u, 1 - u, v, w, u] - 
 48*as^3*SS[w, u, 1 - u, v, w, 1 - v] + 96*as^3*SS[w, u, 1 - u, v, w, v] - 
 48*as^3*SS[w, u, 1 - u, v, w, 1 - w] - 
 192*as^3*SS[w, u, 1 - u, w, 1 - u, 1 - u] + 
 96*as^3*SS[w, u, 1 - u, w, 1 - u, u] - 
 48*as^3*SS[w, u, 1 - u, w, 1 - u, 1 - v] + 
 144*as^3*SS[w, u, 1 - u, w, 1 - u, v] - 
 48*as^3*SS[w, u, 1 - u, w, 1 - u, 1 - w] + 
 48*as^3*SS[w, u, 1 - u, w, 1 - u, w] + 
 96*as^3*SS[w, u, 1 - u, w, u, 1 - u] - 96*as^3*SS[w, u, 1 - u, w, u, u] + 
 48*as^3*SS[w, u, 1 - u, w, u, 1 - v] - 96*as^3*SS[w, u, 1 - u, w, u, v] + 
 96*as^3*SS[w, u, 1 - u, w, u, 1 - w] - 48*as^3*SS[w, u, 1 - u, w, u, w] - 
 48*as^3*SS[w, u, 1 - u, w, 1 - v, 1 - u] + 
 96*as^3*SS[w, u, 1 - u, w, 1 - v, u] - 
 96*as^3*SS[w, u, 1 - u, w, 1 - v, 1 - v] + 
 48*as^3*SS[w, u, 1 - u, w, 1 - v, v] - 48*as^3*SS[w, u, 1 - u, w, v, u] + 
 48*as^3*SS[w, u, 1 - u, w, v, 1 - w] - 
 48*as^3*SS[w, u, 1 - u, w, 1 - w, 1 - u] + 
 48*as^3*SS[w, u, 1 - u, w, 1 - w, u] + 
 96*as^3*SS[w, u, 1 - u, w, 1 - w, v] - 
 144*as^3*SS[w, u, 1 - u, w, 1 - w, 1 - w] + 
 48*as^3*SS[w, u, 1 - u, w, 1 - w, w] + 
 192*as^3*SS[w, u, 1 - u, w, w, 1 - u] - 96*as^3*SS[w, u, 1 - u, w, w, u] + 
 48*as^3*SS[w, u, 1 - u, w, w, 1 - v] - 144*as^3*SS[w, u, 1 - u, w, w, v] + 
 48*as^3*SS[w, u, 1 - u, w, w, 1 - w] - 48*as^3*SS[w, u, 1 - u, w, w, w] - 
 48*as^3*SS[w, u, u, 1 - u, u, 1 - v] + 48*as^3*SS[w, u, u, 1 - u, u, v] + 
 48*as^3*SS[w, u, u, 1 - u, u, 1 - w] - 48*as^3*SS[w, u, u, 1 - u, u, w] - 
 96*as^3*SS[w, u, u, 1 - u, v, 1 - u] + 96*as^3*SS[w, u, u, 1 - u, v, u] - 
 96*as^3*SS[w, u, u, 1 - u, v, 1 - v] + 96*as^3*SS[w, u, u, 1 - u, v, v] - 
 48*as^3*SS[w, u, u, 1 - u, v, 1 - w] + 48*as^3*SS[w, u, u, 1 - u, v, w] + 
 96*as^3*SS[w, u, u, 1 - u, w, 1 - u] - 96*as^3*SS[w, u, u, 1 - u, w, u] + 
 48*as^3*SS[w, u, u, 1 - u, w, 1 - v] - 48*as^3*SS[w, u, u, 1 - u, w, v] + 
 96*as^3*SS[w, u, u, 1 - u, w, 1 - w] - 96*as^3*SS[w, u, u, 1 - u, w, w] - 
 144*as^3*SS[w, u, u, v, 1 - u, 1 - u] + 144*as^3*SS[w, u, u, v, 1 - u, u] - 
 48*as^3*SS[w, u, u, v, 1 - u, 1 - v] + 48*as^3*SS[w, u, u, v, 1 - u, v] - 
 48*as^3*SS[w, u, u, v, u, 1 - u] + 48*as^3*SS[w, u, u, v, u, u] + 
 48*as^3*SS[w, u, u, v, u, 1 - v] - 48*as^3*SS[w, u, u, v, u, 1 - w] - 
 48*as^3*SS[w, u, u, v, 1 - v, 1 - u] + 48*as^3*SS[w, u, u, v, 1 - v, u] - 
 96*as^3*SS[w, u, u, v, 1 - v, 1 - v] + 48*as^3*SS[w, u, u, v, 1 - v, v] + 
 48*as^3*SS[w, u, u, v, 1 - v, w] + 48*as^3*SS[w, u, u, v, v, 1 - u] - 
 96*as^3*SS[w, u, u, v, v, u] + 48*as^3*SS[w, u, u, v, v, v] + 
 48*as^3*SS[w, u, u, v, v, 1 - w] - 48*as^3*SS[w, u, u, v, v, w] + 
 48*as^3*SS[w, u, u, v, 1 - w, u] - 48*as^3*SS[w, u, u, v, 1 - w, v] + 
 48*as^3*SS[w, u, u, v, w, 1 - v] - 48*as^3*SS[w, u, u, v, w, v] - 
 96*as^3*SS[w, u, u, v, w, 1 - w] + 96*as^3*SS[w, u, u, v, w, w] + 
 48*as^3*SS[w, u, u, 1 - w, u, 1 - u] - 48*as^3*SS[w, u, u, 1 - w, u, u] - 
 48*as^3*SS[w, u, u, 1 - w, u, 1 - v] + 
 48*as^3*SS[w, u, u, 1 - w, u, 1 - w] - 
 48*as^3*SS[w, u, u, 1 - w, v, 1 - u] + 96*as^3*SS[w, u, u, 1 - w, v, u] + 
 48*as^3*SS[w, u, u, 1 - w, v, 1 - v] - 48*as^3*SS[w, u, u, 1 - w, v, v] - 
 48*as^3*SS[w, u, u, 1 - w, v, 1 - w] - 
 48*as^3*SS[w, u, u, 1 - w, 1 - w, u] + 
 48*as^3*SS[w, u, u, 1 - w, 1 - w, v] + 
 48*as^3*SS[w, u, u, 1 - w, w, 1 - u] - 48*as^3*SS[w, u, u, 1 - w, w, u] + 
 48*as^3*SS[w, u, u, 1 - w, w, 1 - v] - 48*as^3*SS[w, u, u, 1 - w, w, v] + 
 144*as^3*SS[w, u, u, 1 - w, w, 1 - w] - 144*as^3*SS[w, u, u, 1 - w, w, w] + 
 144*as^3*SS[w, u, u, w, 1 - u, 1 - u] - 144*as^3*SS[w, u, u, w, 1 - u, u] + 
 48*as^3*SS[w, u, u, w, 1 - u, 1 - w] - 48*as^3*SS[w, u, u, w, 1 - u, w] - 
 48*as^3*SS[w, u, u, w, v, 1 - u] + 48*as^3*SS[w, u, u, w, v, u] + 
 96*as^3*SS[w, u, u, w, v, 1 - v] - 96*as^3*SS[w, u, u, w, v, v] - 
 48*as^3*SS[w, u, u, w, v, 1 - w] + 48*as^3*SS[w, u, u, w, v, w] + 
 48*as^3*SS[w, u, u, w, 1 - w, 1 - u] - 48*as^3*SS[w, u, u, w, 1 - w, u] + 
 144*as^3*SS[w, u, u, w, 1 - w, 1 - w] - 144*as^3*SS[w, u, u, w, 1 - w, w] + 
 48*as^3*SS[w, u, v, 1 - u, 1 - u, v] - 
 48*as^3*SS[w, u, v, 1 - u, 1 - u, w] - 
 144*as^3*SS[w, u, v, 1 - u, u, 1 - u] + 144*as^3*SS[w, u, v, 1 - u, u, u] - 
 48*as^3*SS[w, u, v, 1 - u, u, 1 - v] + 48*as^3*SS[w, u, v, 1 - u, u, v] - 
 48*as^3*SS[w, u, v, 1 - u, u, 1 - w] + 48*as^3*SS[w, u, v, 1 - u, u, w] - 
 48*as^3*SS[w, u, v, 1 - u, v, 1 - u] - 
 48*as^3*SS[w, u, v, 1 - u, v, 1 - v] + 
 48*as^3*SS[w, u, v, 1 - u, v, 1 - w] + 48*as^3*SS[w, u, v, 1 - u, v, w] + 
 48*as^3*SS[w, u, v, 1 - u, w, 1 - u] + 
 48*as^3*SS[w, u, v, 1 - u, w, 1 - v] - 48*as^3*SS[w, u, v, 1 - u, w, v] - 
 48*as^3*SS[w, u, v, 1 - u, w, 1 - w] + 96*as^3*SS[w, u, v, u, 1 - u, u] - 
 48*as^3*SS[w, u, v, u, 1 - u, 1 - v] - 48*as^3*SS[w, u, v, u, 1 - u, v] + 
 48*as^3*SS[w, u, v, u, 1 - u, 1 - w] - 48*as^3*SS[w, u, v, u, 1 - u, w] - 
 48*as^3*SS[w, u, v, u, u, 1 - u] + 48*as^3*SS[w, u, v, u, u, u] - 
 48*as^3*SS[w, u, v, u, u, 1 - v] + 144*as^3*SS[w, u, v, u, u, v] - 
 192*as^3*SS[w, u, v, u, u, 1 - w] + 96*as^3*SS[w, u, v, u, u, w] - 
 48*as^3*SS[w, u, v, u, 1 - v, 1 - u] + 48*as^3*SS[w, u, v, u, 1 - v, u] + 
 48*as^3*SS[w, u, v, u, 1 - v, 1 - w] - 48*as^3*SS[w, u, v, u, 1 - v, w] - 
 48*as^3*SS[w, u, v, u, v, 1 - u] + 48*as^3*SS[w, u, v, u, v, 1 - v] + 
 48*as^3*SS[w, u, v, u, 1 - w, 1 - u] - 48*as^3*SS[w, u, v, u, 1 - w, u] + 
 48*as^3*SS[w, u, v, u, 1 - w, 1 - v] - 144*as^3*SS[w, u, v, u, 1 - w, v] + 
 192*as^3*SS[w, u, v, u, 1 - w, 1 - w] - 96*as^3*SS[w, u, v, u, 1 - w, w] - 
 48*as^3*SS[w, u, v, u, w, 1 - u] + 48*as^3*SS[w, u, v, u, w, 1 - v] - 
 48*as^3*SS[w, u, v, u, w, 1 - w] + 48*as^3*SS[w, u, v, u, w, w] - 
 48*as^3*SS[w, u, v, 1 - v, u, 1 - u] + 
 48*as^3*SS[w, u, v, 1 - v, u, 1 - w] - 
 48*as^3*SS[w, u, v, 1 - v, v, 1 - u] + 48*as^3*SS[w, u, v, 1 - v, v, u] - 
 192*as^3*SS[w, u, v, 1 - v, v, 1 - v] + 192*as^3*SS[w, u, v, 1 - v, v, v] - 
 48*as^3*SS[w, u, v, 1 - v, v, 1 - w] + 48*as^3*SS[w, u, v, 1 - v, v, w] + 
 48*as^3*SS[w, u, v, 1 - v, w, 1 - u] - 
 48*as^3*SS[w, u, v, 1 - v, w, 1 - w] - 
 192*as^3*SS[w, u, v, v, 1 - u, 1 - u] + 96*as^3*SS[w, u, v, v, 1 - u, u] - 
 48*as^3*SS[w, u, v, v, 1 - u, 1 - v] + 96*as^3*SS[w, u, v, v, 1 - u, v] - 
 48*as^3*SS[w, u, v, v, 1 - u, 1 - w] + 96*as^3*SS[w, u, v, v, 1 - u, w] + 
 48*as^3*SS[w, u, v, v, u, 1 - u] - 48*as^3*SS[w, u, v, v, u, u] + 
 48*as^3*SS[w, u, v, v, u, 1 - v] - 96*as^3*SS[w, u, v, v, u, v] + 
 144*as^3*SS[w, u, v, v, u, 1 - w] - 96*as^3*SS[w, u, v, v, u, w] - 
 48*as^3*SS[w, u, v, v, 1 - v, 1 - u] + 48*as^3*SS[w, u, v, v, 1 - v, u] - 
 192*as^3*SS[w, u, v, v, 1 - v, 1 - v] + 192*as^3*SS[w, u, v, v, 1 - v, v] - 
 48*as^3*SS[w, u, v, v, 1 - v, 1 - w] + 48*as^3*SS[w, u, v, v, 1 - v, w] + 
 48*as^3*SS[w, u, v, v, v, 1 - u] - 48*as^3*SS[w, u, v, v, v, u] + 
 48*as^3*SS[w, u, v, v, v, 1 - w] - 48*as^3*SS[w, u, v, v, v, w] - 
 48*as^3*SS[w, u, v, v, 1 - w, 1 - u] + 96*as^3*SS[w, u, v, v, 1 - w, u] - 
 48*as^3*SS[w, u, v, v, 1 - w, 1 - v] + 96*as^3*SS[w, u, v, v, 1 - w, v] - 
 192*as^3*SS[w, u, v, v, 1 - w, 1 - w] + 96*as^3*SS[w, u, v, v, 1 - w, w] + 
 144*as^3*SS[w, u, v, v, w, 1 - u] - 96*as^3*SS[w, u, v, v, w, u] + 
 48*as^3*SS[w, u, v, v, w, 1 - v] - 96*as^3*SS[w, u, v, v, w, v] + 
 48*as^3*SS[w, u, v, v, w, 1 - w] - 48*as^3*SS[w, u, v, v, w, w] - 
 48*as^3*SS[w, u, v, 1 - w, u, 1 - u] + 
 48*as^3*SS[w, u, v, 1 - w, u, 1 - v] - 48*as^3*SS[w, u, v, 1 - w, u, v] + 
 48*as^3*SS[w, u, v, 1 - w, u, 1 - w] + 
 48*as^3*SS[w, u, v, 1 - w, v, 1 - u] + 48*as^3*SS[w, u, v, 1 - w, v, u] - 
 48*as^3*SS[w, u, v, 1 - w, v, 1 - v] - 
 48*as^3*SS[w, u, v, 1 - w, v, 1 - w] - 
 48*as^3*SS[w, u, v, 1 - w, 1 - w, u] + 
 48*as^3*SS[w, u, v, 1 - w, 1 - w, v] - 
 48*as^3*SS[w, u, v, 1 - w, w, 1 - u] + 48*as^3*SS[w, u, v, 1 - w, w, u] - 
 48*as^3*SS[w, u, v, 1 - w, w, 1 - v] + 48*as^3*SS[w, u, v, 1 - w, w, v] - 
 144*as^3*SS[w, u, v, 1 - w, w, 1 - w] + 144*as^3*SS[w, u, v, 1 - w, w, w] + 
 192*as^3*SS[w, u, v, w, 1 - u, 1 - u] - 96*as^3*SS[w, u, v, w, 1 - u, u] + 
 48*as^3*SS[w, u, v, w, 1 - u, 1 - v] - 144*as^3*SS[w, u, v, w, 1 - u, v] + 
 48*as^3*SS[w, u, v, w, 1 - u, 1 - w] - 48*as^3*SS[w, u, v, w, 1 - u, w] - 
 48*as^3*SS[w, u, v, w, u, 1 - u] + 48*as^3*SS[w, u, v, w, u, u] + 
 48*as^3*SS[w, u, v, w, u, 1 - v] - 48*as^3*SS[w, u, v, w, u, 1 - w] + 
 48*as^3*SS[w, u, v, w, 1 - v, 1 - u] - 48*as^3*SS[w, u, v, w, 1 - v, u] - 
 48*as^3*SS[w, u, v, w, 1 - v, 1 - w] + 48*as^3*SS[w, u, v, w, 1 - v, w] + 
 48*as^3*SS[w, u, v, w, v, 1 - v] - 48*as^3*SS[w, u, v, w, v, 1 - w] + 
 48*as^3*SS[w, u, v, w, 1 - w, 1 - u] - 48*as^3*SS[w, u, v, w, 1 - w, u] - 
 48*as^3*SS[w, u, v, w, 1 - w, 1 - v] - 48*as^3*SS[w, u, v, w, 1 - w, v] + 
 96*as^3*SS[w, u, v, w, 1 - w, w] - 192*as^3*SS[w, u, v, w, w, 1 - u] + 
 96*as^3*SS[w, u, v, w, w, u] - 48*as^3*SS[w, u, v, w, w, 1 - v] + 
 144*as^3*SS[w, u, v, w, w, v] - 48*as^3*SS[w, u, v, w, w, 1 - w] + 
 48*as^3*SS[w, u, v, w, w, w] - 144*as^3*SS[w, u, 1 - w, u, 1 - u, 1 - u] + 
 48*as^3*SS[w, u, 1 - w, u, 1 - u, u] + 
 96*as^3*SS[w, u, 1 - w, u, 1 - u, v] - 
 48*as^3*SS[w, u, 1 - w, u, 1 - u, 1 - w] + 
 48*as^3*SS[w, u, 1 - w, u, 1 - u, w] + 
 48*as^3*SS[w, u, 1 - w, u, u, 1 - u] - 48*as^3*SS[w, u, 1 - w, u, u, u] + 
 48*as^3*SS[w, u, 1 - w, u, u, 1 - v] - 144*as^3*SS[w, u, 1 - w, u, u, v] + 
 192*as^3*SS[w, u, 1 - w, u, u, 1 - w] - 96*as^3*SS[w, u, 1 - w, u, u, w] - 
 96*as^3*SS[w, u, 1 - w, u, 1 - v, 1 - v] + 
 48*as^3*SS[w, u, 1 - w, u, 1 - v, v] - 
 48*as^3*SS[w, u, 1 - w, u, 1 - v, 1 - w] + 
 96*as^3*SS[w, u, 1 - w, u, 1 - v, w] + 
 48*as^3*SS[w, u, 1 - w, u, v, 1 - u] - 48*as^3*SS[w, u, 1 - w, u, v, w] - 
 48*as^3*SS[w, u, 1 - w, u, 1 - w, 1 - u] + 
 48*as^3*SS[w, u, 1 - w, u, 1 - w, u] - 
 48*as^3*SS[w, u, 1 - w, u, 1 - w, 1 - v] + 
 144*as^3*SS[w, u, 1 - w, u, 1 - w, v] - 
 192*as^3*SS[w, u, 1 - w, u, 1 - w, 1 - w] + 
 96*as^3*SS[w, u, 1 - w, u, 1 - w, w] + 
 96*as^3*SS[w, u, 1 - w, u, w, 1 - u] - 48*as^3*SS[w, u, 1 - w, u, w, u] + 
 48*as^3*SS[w, u, 1 - w, u, w, 1 - v] - 96*as^3*SS[w, u, 1 - w, u, w, v] + 
 96*as^3*SS[w, u, 1 - w, u, w, 1 - w] - 96*as^3*SS[w, u, 1 - w, u, w, w] + 
 144*as^3*SS[w, u, 1 - w, v, 1 - u, 1 - u] - 
 48*as^3*SS[w, u, 1 - w, v, 1 - u, u] - 
 96*as^3*SS[w, u, 1 - w, v, 1 - u, v] + 
 48*as^3*SS[w, u, 1 - w, v, 1 - u, 1 - w] - 
 48*as^3*SS[w, u, 1 - w, v, 1 - u, w] - 
 48*as^3*SS[w, u, 1 - w, v, u, 1 - u] - 
 48*as^3*SS[w, u, 1 - w, v, u, 1 - v] + 96*as^3*SS[w, u, 1 - w, v, u, v] - 
 96*as^3*SS[w, u, 1 - w, v, u, 1 - w] + 96*as^3*SS[w, u, 1 - w, v, u, w] + 
 96*as^3*SS[w, u, 1 - w, v, 1 - v, 1 - v] - 
 48*as^3*SS[w, u, 1 - w, v, 1 - v, v] + 
 48*as^3*SS[w, u, 1 - w, v, 1 - v, 1 - w] - 
 96*as^3*SS[w, u, 1 - w, v, 1 - v, w] - 
 48*as^3*SS[w, u, 1 - w, v, v, 1 - u] + 144*as^3*SS[w, u, 1 - w, v, v, u] - 
 48*as^3*SS[w, u, 1 - w, v, v, v] - 96*as^3*SS[w, u, 1 - w, v, v, 1 - w] + 
 48*as^3*SS[w, u, 1 - w, v, v, w] + 
 48*as^3*SS[w, u, 1 - w, v, 1 - w, 1 - u] - 
 144*as^3*SS[w, u, 1 - w, v, 1 - w, u] + 
 48*as^3*SS[w, u, 1 - w, v, 1 - w, 1 - v] - 
 48*as^3*SS[w, u, 1 - w, v, 1 - w, v] + 
 192*as^3*SS[w, u, 1 - w, v, 1 - w, 1 - w] - 
 96*as^3*SS[w, u, 1 - w, v, 1 - w, w] - 
 96*as^3*SS[w, u, 1 - w, v, w, 1 - u] + 48*as^3*SS[w, u, 1 - w, v, w, u] - 
 48*as^3*SS[w, u, 1 - w, v, w, 1 - v] + 96*as^3*SS[w, u, 1 - w, v, w, v] - 
 96*as^3*SS[w, u, 1 - w, v, w, 1 - w] + 96*as^3*SS[w, u, 1 - w, v, w, w] + 
 48*as^3*SS[w, u, 1 - w, 1 - w, u, 1 - u] + 
 48*as^3*SS[w, u, 1 - w, 1 - w, u, u] + 
 48*as^3*SS[w, u, 1 - w, 1 - w, u, v] - 
 96*as^3*SS[w, u, 1 - w, 1 - w, u, 1 - w] - 
 48*as^3*SS[w, u, 1 - w, 1 - w, u, w] - 
 48*as^3*SS[w, u, 1 - w, 1 - w, v, 1 - u] - 
 144*as^3*SS[w, u, 1 - w, 1 - w, v, u] + 
 48*as^3*SS[w, u, 1 - w, 1 - w, v, v] + 
 96*as^3*SS[w, u, 1 - w, 1 - w, v, 1 - w] + 
 48*as^3*SS[w, u, 1 - w, 1 - w, v, w] + 
 96*as^3*SS[w, u, 1 - w, 1 - w, 1 - w, u] - 
 96*as^3*SS[w, u, 1 - w, 1 - w, 1 - w, v] + 
 48*as^3*SS[w, u, 1 - w, 1 - w, w, 1 - u] - 
 48*as^3*SS[w, u, 1 - w, 1 - w, w, u] - 
 144*as^3*SS[w, u, 1 - w, w, 1 - u, 1 - u] + 
 48*as^3*SS[w, u, 1 - w, w, 1 - u, u] + 
 96*as^3*SS[w, u, 1 - w, w, 1 - u, v] - 
 48*as^3*SS[w, u, 1 - w, w, 1 - u, 1 - w] + 
 48*as^3*SS[w, u, 1 - w, w, 1 - u, w] + 
 96*as^3*SS[w, u, 1 - w, w, u, 1 - u] - 48*as^3*SS[w, u, 1 - w, w, u, u] - 
 48*as^3*SS[w, u, 1 - w, w, u, 1 - v] - 48*as^3*SS[w, u, 1 - w, w, u, v] + 
 48*as^3*SS[w, u, 1 - w, w, u, 1 - w] + 
 96*as^3*SS[w, u, 1 - w, w, 1 - v, 1 - v] - 
 48*as^3*SS[w, u, 1 - w, w, 1 - v, v] + 
 48*as^3*SS[w, u, 1 - w, w, 1 - v, 1 - w] - 
 96*as^3*SS[w, u, 1 - w, w, 1 - v, w] + 
 48*as^3*SS[w, u, 1 - w, w, v, 1 - u] - 
 48*as^3*SS[w, u, 1 - w, w, v, 1 - v] - 
 48*as^3*SS[w, u, 1 - w, w, v, 1 - w] + 48*as^3*SS[w, u, 1 - w, w, v, w] - 
 48*as^3*SS[w, u, 1 - w, w, 1 - w, 1 - u] + 
 48*as^3*SS[w, u, 1 - w, w, 1 - w, 1 - v] + 
 96*as^3*SS[w, u, 1 - w, w, w, 1 - u] - 48*as^3*SS[w, u, 1 - w, w, w, u] - 
 48*as^3*SS[w, u, 1 - w, w, w, 1 - v] + 
 48*as^3*SS[w, u, w, 1 - u, 1 - u, v] - 
 48*as^3*SS[w, u, w, 1 - u, 1 - u, w] + 
 144*as^3*SS[w, u, w, 1 - u, u, 1 - u] - 144*as^3*SS[w, u, w, 1 - u, u, u] + 
 48*as^3*SS[w, u, w, 1 - u, u, 1 - v] - 48*as^3*SS[w, u, w, 1 - u, u, v] + 
 48*as^3*SS[w, u, w, 1 - u, u, 1 - w] - 48*as^3*SS[w, u, w, 1 - u, u, w] - 
 48*as^3*SS[w, u, w, 1 - u, v, 1 - u] + 
 48*as^3*SS[w, u, w, 1 - u, v, 1 - v] - 48*as^3*SS[w, u, w, 1 - u, v, v] - 
 48*as^3*SS[w, u, w, 1 - u, v, 1 - w] + 96*as^3*SS[w, u, w, 1 - u, v, w] + 
 48*as^3*SS[w, u, w, 1 - u, w, 1 - u] - 
 48*as^3*SS[w, u, w, 1 - u, w, 1 - v] + 
 48*as^3*SS[w, u, w, 1 - u, w, 1 - w] - 48*as^3*SS[w, u, w, 1 - u, w, w] + 
 144*as^3*SS[w, u, w, u, 1 - u, 1 - u] - 144*as^3*SS[w, u, w, u, 1 - u, u] + 
 48*as^3*SS[w, u, w, u, 1 - u, 1 - w] - 48*as^3*SS[w, u, w, u, 1 - u, w] - 
 48*as^3*SS[w, u, w, u, v, 1 - u] + 48*as^3*SS[w, u, w, u, v, u] + 
 96*as^3*SS[w, u, w, u, v, 1 - v] - 96*as^3*SS[w, u, w, u, v, v] - 
 48*as^3*SS[w, u, w, u, v, 1 - w] + 48*as^3*SS[w, u, w, u, v, w] + 
 48*as^3*SS[w, u, w, u, 1 - w, 1 - u] - 48*as^3*SS[w, u, w, u, 1 - w, u] + 
 144*as^3*SS[w, u, w, u, 1 - w, 1 - w] - 144*as^3*SS[w, u, w, u, 1 - w, w] - 
 48*as^3*SS[w, u, w, v, 1 - u, v] + 48*as^3*SS[w, u, w, v, 1 - u, w] - 
 96*as^3*SS[w, u, w, v, u, 1 - u] + 96*as^3*SS[w, u, w, v, u, u] + 
 48*as^3*SS[w, u, w, v, u, 1 - v] - 48*as^3*SS[w, u, w, v, u, v] + 
 48*as^3*SS[w, u, w, v, 1 - v, u] - 96*as^3*SS[w, u, w, v, 1 - v, 1 - v] + 
 48*as^3*SS[w, u, w, v, 1 - v, v] - 48*as^3*SS[w, u, w, v, 1 - v, 1 - w] + 
 48*as^3*SS[w, u, w, v, 1 - v, w] + 48*as^3*SS[w, u, w, v, v, 1 - u] - 
 48*as^3*SS[w, u, w, v, v, u] + 48*as^3*SS[w, u, w, v, v, v] + 
 48*as^3*SS[w, u, w, v, v, 1 - w] - 96*as^3*SS[w, u, w, v, v, w] - 
 48*as^3*SS[w, u, w, v, 1 - w, 1 - v] + 48*as^3*SS[w, u, w, v, 1 - w, v] - 
 144*as^3*SS[w, u, w, v, 1 - w, 1 - w] + 144*as^3*SS[w, u, w, v, 1 - w, w] - 
 48*as^3*SS[w, u, w, v, w, 1 - u] + 48*as^3*SS[w, u, w, v, w, 1 - v] - 
 48*as^3*SS[w, u, w, v, w, 1 - w] + 48*as^3*SS[w, u, w, v, w, w] + 
 96*as^3*SS[w, u, w, 1 - w, u, 1 - u] - 96*as^3*SS[w, u, w, 1 - w, u, u] + 
 48*as^3*SS[w, u, w, 1 - w, u, 1 - v] - 48*as^3*SS[w, u, w, 1 - w, u, v] + 
 96*as^3*SS[w, u, w, 1 - w, u, 1 - w] - 96*as^3*SS[w, u, w, 1 - w, u, w] - 
 48*as^3*SS[w, u, w, 1 - w, v, 1 - u] + 48*as^3*SS[w, u, w, 1 - w, v, u] - 
 96*as^3*SS[w, u, w, 1 - w, v, 1 - v] + 96*as^3*SS[w, u, w, 1 - w, v, v] - 
 96*as^3*SS[w, u, w, 1 - w, v, 1 - w] + 96*as^3*SS[w, u, w, 1 - w, v, w] + 
 48*as^3*SS[w, u, w, 1 - w, w, 1 - u] - 48*as^3*SS[w, u, w, 1 - w, w, u] - 
 48*as^3*SS[w, u, w, 1 - w, w, 1 - v] + 48*as^3*SS[w, u, w, 1 - w, w, v] - 
 192*as^3*SS[w, v, u, 1 - u, u, 1 - u] + 192*as^3*SS[w, v, u, 1 - u, u, u] - 
 48*as^3*SS[w, v, u, 1 - u, u, 1 - v] + 48*as^3*SS[w, v, u, 1 - u, u, v] - 
 48*as^3*SS[w, v, u, 1 - u, u, 1 - w] + 48*as^3*SS[w, v, u, 1 - u, u, w] - 
 48*as^3*SS[w, v, u, 1 - u, v, 1 - v] + 
 48*as^3*SS[w, v, u, 1 - u, v, 1 - w] + 
 48*as^3*SS[w, v, u, 1 - u, w, 1 - v] - 
 48*as^3*SS[w, v, u, 1 - u, w, 1 - w] - 
 192*as^3*SS[w, v, u, u, 1 - u, 1 - u] + 192*as^3*SS[w, v, u, u, 1 - u, u] - 
 48*as^3*SS[w, v, u, u, 1 - u, 1 - v] + 48*as^3*SS[w, v, u, u, 1 - u, v] - 
 48*as^3*SS[w, v, u, u, 1 - u, 1 - w] + 48*as^3*SS[w, v, u, u, 1 - u, w] + 
 48*as^3*SS[w, v, u, u, u, 1 - v] - 48*as^3*SS[w, v, u, u, u, v] + 
 48*as^3*SS[w, v, u, u, u, 1 - w] - 48*as^3*SS[w, v, u, u, u, w] - 
 48*as^3*SS[w, v, u, u, 1 - v, 1 - u] + 96*as^3*SS[w, v, u, u, 1 - v, u] - 
 192*as^3*SS[w, v, u, u, 1 - v, 1 - v] + 96*as^3*SS[w, v, u, u, 1 - v, v] - 
 48*as^3*SS[w, v, u, u, 1 - v, 1 - w] + 96*as^3*SS[w, v, u, u, 1 - v, w] + 
 48*as^3*SS[w, v, u, u, v, 1 - u] - 96*as^3*SS[w, v, u, u, v, u] + 
 48*as^3*SS[w, v, u, u, v, 1 - v] - 48*as^3*SS[w, v, u, u, v, v] + 
 144*as^3*SS[w, v, u, u, v, 1 - w] - 96*as^3*SS[w, v, u, u, v, w] - 
 48*as^3*SS[w, v, u, u, 1 - w, 1 - u] + 96*as^3*SS[w, v, u, u, 1 - w, u] - 
 48*as^3*SS[w, v, u, u, 1 - w, 1 - v] + 96*as^3*SS[w, v, u, u, 1 - w, v] - 
 192*as^3*SS[w, v, u, u, 1 - w, 1 - w] + 96*as^3*SS[w, v, u, u, 1 - w, w] + 
 48*as^3*SS[w, v, u, u, w, 1 - u] - 96*as^3*SS[w, v, u, u, w, u] + 
 144*as^3*SS[w, v, u, u, w, 1 - v] - 96*as^3*SS[w, v, u, u, w, v] + 
 48*as^3*SS[w, v, u, u, w, 1 - w] - 48*as^3*SS[w, v, u, u, w, w] - 
 48*as^3*SS[w, v, u, 1 - v, u, 1 - u] - 
 48*as^3*SS[w, v, u, 1 - v, u, 1 - v] + 
 48*as^3*SS[w, v, u, 1 - v, u, 1 - w] + 48*as^3*SS[w, v, u, 1 - v, u, w] + 
 48*as^3*SS[w, v, u, 1 - v, 1 - v, u] - 
 48*as^3*SS[w, v, u, 1 - v, 1 - v, w] - 
 48*as^3*SS[w, v, u, 1 - v, v, 1 - u] + 48*as^3*SS[w, v, u, 1 - v, v, u] - 
 144*as^3*SS[w, v, u, 1 - v, v, 1 - v] + 144*as^3*SS[w, v, u, 1 - v, v, v] - 
 48*as^3*SS[w, v, u, 1 - v, v, 1 - w] + 48*as^3*SS[w, v, u, 1 - v, v, w] + 
 48*as^3*SS[w, v, u, 1 - v, w, 1 - u] - 48*as^3*SS[w, v, u, 1 - v, w, u] + 
 48*as^3*SS[w, v, u, 1 - v, w, 1 - v] - 
 48*as^3*SS[w, v, u, 1 - v, w, 1 - w] - 
 48*as^3*SS[w, v, u, v, 1 - u, 1 - v] + 48*as^3*SS[w, v, u, v, 1 - u, v] + 
 48*as^3*SS[w, v, u, v, 1 - u, 1 - w] - 48*as^3*SS[w, v, u, v, 1 - u, w] + 
 48*as^3*SS[w, v, u, v, u, 1 - u] - 48*as^3*SS[w, v, u, v, u, 1 - v] - 
 48*as^3*SS[w, v, u, v, 1 - v, 1 - u] - 48*as^3*SS[w, v, u, v, 1 - v, u] + 
 96*as^3*SS[w, v, u, v, 1 - v, v] + 48*as^3*SS[w, v, u, v, 1 - v, 1 - w] - 
 48*as^3*SS[w, v, u, v, 1 - v, w] - 48*as^3*SS[w, v, u, v, v, 1 - u] + 
 144*as^3*SS[w, v, u, v, v, u] - 48*as^3*SS[w, v, u, v, v, 1 - v] + 
 48*as^3*SS[w, v, u, v, v, v] - 192*as^3*SS[w, v, u, v, v, 1 - w] + 
 96*as^3*SS[w, v, u, v, v, w] + 48*as^3*SS[w, v, u, v, 1 - w, 1 - u] - 
 144*as^3*SS[w, v, u, v, 1 - w, u] + 48*as^3*SS[w, v, u, v, 1 - w, 1 - v] - 
 48*as^3*SS[w, v, u, v, 1 - w, v] + 192*as^3*SS[w, v, u, v, 1 - w, 1 - w] - 
 96*as^3*SS[w, v, u, v, 1 - w, w] + 48*as^3*SS[w, v, u, v, w, 1 - u] - 
 48*as^3*SS[w, v, u, v, w, 1 - v] - 48*as^3*SS[w, v, u, v, w, 1 - w] + 
 48*as^3*SS[w, v, u, v, w, w] - 48*as^3*SS[w, v, u, 1 - w, u, 1 - u] + 
 48*as^3*SS[w, v, u, 1 - w, u, 1 - v] + 48*as^3*SS[w, v, u, 1 - w, u, v] - 
 48*as^3*SS[w, v, u, 1 - w, u, 1 - w] + 
 48*as^3*SS[w, v, u, 1 - w, v, 1 - u] - 48*as^3*SS[w, v, u, 1 - w, v, u] - 
 48*as^3*SS[w, v, u, 1 - w, v, 1 - v] + 
 48*as^3*SS[w, v, u, 1 - w, v, 1 - w] + 
 48*as^3*SS[w, v, u, 1 - w, 1 - w, u] - 
 48*as^3*SS[w, v, u, 1 - w, 1 - w, v] - 
 48*as^3*SS[w, v, u, 1 - w, w, 1 - u] + 48*as^3*SS[w, v, u, 1 - w, w, u] - 
 48*as^3*SS[w, v, u, 1 - w, w, 1 - v] + 48*as^3*SS[w, v, u, 1 - w, w, v] - 
 144*as^3*SS[w, v, u, 1 - w, w, 1 - w] + 144*as^3*SS[w, v, u, 1 - w, w, w] + 
 48*as^3*SS[w, v, u, w, 1 - u, 1 - v] - 48*as^3*SS[w, v, u, w, 1 - u, v] - 
 48*as^3*SS[w, v, u, w, 1 - u, 1 - w] + 48*as^3*SS[w, v, u, w, 1 - u, w] + 
 48*as^3*SS[w, v, u, w, u, 1 - u] - 48*as^3*SS[w, v, u, w, u, 1 - w] + 
 48*as^3*SS[w, v, u, w, 1 - v, 1 - u] - 144*as^3*SS[w, v, u, w, 1 - v, u] + 
 192*as^3*SS[w, v, u, w, 1 - v, 1 - v] - 96*as^3*SS[w, v, u, w, 1 - v, v] + 
 48*as^3*SS[w, v, u, w, 1 - v, 1 - w] - 48*as^3*SS[w, v, u, w, 1 - v, w] + 
 48*as^3*SS[w, v, u, w, v, 1 - u] - 48*as^3*SS[w, v, u, w, v, 1 - v] + 
 48*as^3*SS[w, v, u, w, v, v] - 48*as^3*SS[w, v, u, w, v, 1 - w] - 
 48*as^3*SS[w, v, u, w, 1 - w, 1 - u] - 48*as^3*SS[w, v, u, w, 1 - w, u] + 
 48*as^3*SS[w, v, u, w, 1 - w, 1 - v] - 48*as^3*SS[w, v, u, w, 1 - w, v] + 
 96*as^3*SS[w, v, u, w, 1 - w, w] - 48*as^3*SS[w, v, u, w, w, 1 - u] + 
 144*as^3*SS[w, v, u, w, w, u] - 192*as^3*SS[w, v, u, w, w, 1 - v] + 
 96*as^3*SS[w, v, u, w, w, v] - 48*as^3*SS[w, v, u, w, w, 1 - w] + 
 48*as^3*SS[w, v, u, w, w, w] + 96*as^3*SS[w, v, 1 - v, u, 1 - u, 1 - u] - 
 48*as^3*SS[w, v, 1 - v, u, 1 - u, u] + 
 48*as^3*SS[w, v, 1 - v, u, 1 - u, 1 - v] - 
 96*as^3*SS[w, v, 1 - v, u, 1 - u, v] - 48*as^3*SS[w, v, 1 - v, u, u, u] - 
 96*as^3*SS[w, v, 1 - v, u, u, 1 - v] + 48*as^3*SS[w, v, 1 - v, u, u, v] - 
 48*as^3*SS[w, v, 1 - v, u, u, 1 - w] + 144*as^3*SS[w, v, 1 - v, u, u, w] + 
 48*as^3*SS[w, v, 1 - v, u, 1 - v, 1 - u] - 
 48*as^3*SS[w, v, 1 - v, u, 1 - v, u] + 
 192*as^3*SS[w, v, 1 - v, u, 1 - v, 1 - v] - 
 96*as^3*SS[w, v, 1 - v, u, 1 - v, v] + 
 48*as^3*SS[w, v, 1 - v, u, 1 - v, 1 - w] - 
 144*as^3*SS[w, v, 1 - v, u, 1 - v, w] - 
 48*as^3*SS[w, v, 1 - v, u, v, 1 - u] + 96*as^3*SS[w, v, 1 - v, u, v, u] - 
 96*as^3*SS[w, v, 1 - v, u, v, 1 - v] + 96*as^3*SS[w, v, 1 - v, u, v, v] - 
 96*as^3*SS[w, v, 1 - v, u, v, 1 - w] + 48*as^3*SS[w, v, 1 - v, u, v, w] - 
 96*as^3*SS[w, v, 1 - v, u, 1 - w, u] + 
 48*as^3*SS[w, v, 1 - v, u, 1 - w, 1 - v] - 
 48*as^3*SS[w, v, 1 - v, u, 1 - w, v] + 
 144*as^3*SS[w, v, 1 - v, u, 1 - w, 1 - w] - 
 48*as^3*SS[w, v, 1 - v, u, 1 - w, w] - 
 48*as^3*SS[w, v, 1 - v, u, w, 1 - u] + 96*as^3*SS[w, v, 1 - v, u, w, u] - 
 96*as^3*SS[w, v, 1 - v, u, w, 1 - v] + 96*as^3*SS[w, v, 1 - v, u, w, v] - 
 48*as^3*SS[w, v, 1 - v, u, w, 1 - w] + 
 48*as^3*SS[w, v, 1 - v, 1 - v, u, u] + 
 96*as^3*SS[w, v, 1 - v, 1 - v, u, 1 - v] + 
 48*as^3*SS[w, v, 1 - v, 1 - v, u, v] - 
 48*as^3*SS[w, v, 1 - v, 1 - v, u, 1 - w] - 
 144*as^3*SS[w, v, 1 - v, 1 - v, u, w] - 
 96*as^3*SS[w, v, 1 - v, 1 - v, 1 - v, u] + 
 96*as^3*SS[w, v, 1 - v, 1 - v, 1 - v, w] + 
 48*as^3*SS[w, v, 1 - v, 1 - v, v, 1 - w] - 
 48*as^3*SS[w, v, 1 - v, 1 - v, v, w] + 
 48*as^3*SS[w, v, 1 - v, 1 - v, w, u] - 
 96*as^3*SS[w, v, 1 - v, 1 - v, w, 1 - v] - 
 48*as^3*SS[w, v, 1 - v, 1 - v, w, v] + 
 48*as^3*SS[w, v, 1 - v, 1 - v, w, 1 - w] + 
 48*as^3*SS[w, v, 1 - v, 1 - v, w, w] + 
 96*as^3*SS[w, v, 1 - v, v, 1 - u, 1 - u] - 
 48*as^3*SS[w, v, 1 - v, v, 1 - u, u] + 
 48*as^3*SS[w, v, 1 - v, v, 1 - u, 1 - v] - 
 96*as^3*SS[w, v, 1 - v, v, 1 - u, v] - 
 48*as^3*SS[w, v, 1 - v, v, u, 1 - u] - 
 48*as^3*SS[w, v, 1 - v, v, u, 1 - v] + 48*as^3*SS[w, v, 1 - v, v, u, v] + 
 48*as^3*SS[w, v, 1 - v, v, u, 1 - w] + 
 48*as^3*SS[w, v, 1 - v, v, 1 - v, 1 - u] - 
 48*as^3*SS[w, v, 1 - v, v, 1 - v, 1 - w] - 
 48*as^3*SS[w, v, 1 - v, v, v, 1 - u] + 
 96*as^3*SS[w, v, 1 - v, v, v, 1 - w] - 48*as^3*SS[w, v, 1 - v, v, v, w] + 
 96*as^3*SS[w, v, 1 - v, v, 1 - w, u] - 
 48*as^3*SS[w, v, 1 - v, v, 1 - w, 1 - v] + 
 48*as^3*SS[w, v, 1 - v, v, 1 - w, v] - 
 144*as^3*SS[w, v, 1 - v, v, 1 - w, 1 - w] + 
 48*as^3*SS[w, v, 1 - v, v, 1 - w, w] - 
 48*as^3*SS[w, v, 1 - v, v, w, 1 - u] - 48*as^3*SS[w, v, 1 - v, v, w, u] + 
 48*as^3*SS[w, v, 1 - v, v, w, 1 - v] + 
 96*as^3*SS[w, v, 1 - v, v, w, 1 - w] - 48*as^3*SS[w, v, 1 - v, v, w, w] - 
 96*as^3*SS[w, v, 1 - v, w, 1 - u, 1 - u] + 
 48*as^3*SS[w, v, 1 - v, w, 1 - u, u] - 
 48*as^3*SS[w, v, 1 - v, w, 1 - u, 1 - v] + 
 96*as^3*SS[w, v, 1 - v, w, 1 - u, v] - 48*as^3*SS[w, v, 1 - v, w, u, v] + 
 48*as^3*SS[w, v, 1 - v, w, u, 1 - w] - 
 48*as^3*SS[w, v, 1 - v, w, 1 - v, 1 - u] + 
 144*as^3*SS[w, v, 1 - v, w, 1 - v, u] - 
 192*as^3*SS[w, v, 1 - v, w, 1 - v, 1 - v] + 
 96*as^3*SS[w, v, 1 - v, w, 1 - v, v] - 
 48*as^3*SS[w, v, 1 - v, w, 1 - v, 1 - w] + 
 48*as^3*SS[w, v, 1 - v, w, 1 - v, w] + 
 48*as^3*SS[w, v, 1 - v, w, v, 1 - u] - 96*as^3*SS[w, v, 1 - v, w, v, u] + 
 96*as^3*SS[w, v, 1 - v, w, v, 1 - v] - 96*as^3*SS[w, v, 1 - v, w, v, v] + 
 96*as^3*SS[w, v, 1 - v, w, v, 1 - w] - 48*as^3*SS[w, v, 1 - v, w, v, w] + 
 96*as^3*SS[w, v, 1 - v, w, 1 - w, u] - 
 48*as^3*SS[w, v, 1 - v, w, 1 - w, 1 - v] + 
 48*as^3*SS[w, v, 1 - v, w, 1 - w, v] - 
 144*as^3*SS[w, v, 1 - v, w, 1 - w, 1 - w] + 
 48*as^3*SS[w, v, 1 - v, w, 1 - w, w] + 
 48*as^3*SS[w, v, 1 - v, w, w, 1 - u] - 144*as^3*SS[w, v, 1 - v, w, w, u] + 
 192*as^3*SS[w, v, 1 - v, w, w, 1 - v] - 96*as^3*SS[w, v, 1 - v, w, w, v] + 
 48*as^3*SS[w, v, 1 - v, w, w, 1 - w] - 48*as^3*SS[w, v, 1 - v, w, w, w] - 
 96*as^3*SS[w, v, v, u, 1 - u, 1 - u] + 48*as^3*SS[w, v, v, u, 1 - u, u] - 
 48*as^3*SS[w, v, v, u, 1 - u, 1 - v] + 48*as^3*SS[w, v, v, u, 1 - u, v] + 
 48*as^3*SS[w, v, v, u, 1 - u, w] + 48*as^3*SS[w, v, v, u, u, u] + 
 48*as^3*SS[w, v, v, u, u, 1 - v] - 96*as^3*SS[w, v, v, u, u, v] + 
 48*as^3*SS[w, v, v, u, u, 1 - w] - 48*as^3*SS[w, v, v, u, u, w] - 
 48*as^3*SS[w, v, v, u, 1 - v, 1 - u] + 48*as^3*SS[w, v, v, u, 1 - v, u] - 
 144*as^3*SS[w, v, v, u, 1 - v, 1 - v] + 144*as^3*SS[w, v, v, u, 1 - v, v] + 
 48*as^3*SS[w, v, v, u, v, 1 - u] - 48*as^3*SS[w, v, v, u, v, 1 - v] + 
 48*as^3*SS[w, v, v, u, v, v] - 48*as^3*SS[w, v, v, u, v, 1 - w] - 
 48*as^3*SS[w, v, v, u, 1 - w, u] + 48*as^3*SS[w, v, v, u, 1 - w, v] + 
 48*as^3*SS[w, v, v, u, w, 1 - u] - 48*as^3*SS[w, v, v, u, w, u] - 
 96*as^3*SS[w, v, v, u, w, 1 - w] + 96*as^3*SS[w, v, v, u, w, w] - 
 96*as^3*SS[w, v, v, 1 - v, u, 1 - u] + 96*as^3*SS[w, v, v, 1 - v, u, u] - 
 96*as^3*SS[w, v, v, 1 - v, u, 1 - v] + 96*as^3*SS[w, v, v, 1 - v, u, v] - 
 48*as^3*SS[w, v, v, 1 - v, u, 1 - w] + 48*as^3*SS[w, v, v, 1 - v, u, w] - 
 48*as^3*SS[w, v, v, 1 - v, v, 1 - u] + 48*as^3*SS[w, v, v, 1 - v, v, u] + 
 48*as^3*SS[w, v, v, 1 - v, v, 1 - w] - 48*as^3*SS[w, v, v, 1 - v, v, w] + 
 48*as^3*SS[w, v, v, 1 - v, w, 1 - u] - 48*as^3*SS[w, v, v, 1 - v, w, u] + 
 96*as^3*SS[w, v, v, 1 - v, w, 1 - v] - 96*as^3*SS[w, v, v, 1 - v, w, v] + 
 96*as^3*SS[w, v, v, 1 - v, w, 1 - w] - 96*as^3*SS[w, v, v, 1 - v, w, w] + 
 48*as^3*SS[w, v, v, 1 - w, u, 1 - u] - 48*as^3*SS[w, v, v, 1 - w, u, u] - 
 48*as^3*SS[w, v, v, 1 - w, u, 1 - v] + 96*as^3*SS[w, v, v, 1 - w, u, v] - 
 48*as^3*SS[w, v, v, 1 - w, u, 1 - w] - 
 48*as^3*SS[w, v, v, 1 - w, v, 1 - u] + 
 48*as^3*SS[w, v, v, 1 - w, v, 1 - v] - 48*as^3*SS[w, v, v, 1 - w, v, v] + 
 48*as^3*SS[w, v, v, 1 - w, v, 1 - w] + 
 48*as^3*SS[w, v, v, 1 - w, 1 - w, u] - 
 48*as^3*SS[w, v, v, 1 - w, 1 - w, v] + 
 48*as^3*SS[w, v, v, 1 - w, w, 1 - u] - 48*as^3*SS[w, v, v, 1 - w, w, u] + 
 48*as^3*SS[w, v, v, 1 - w, w, 1 - v] - 48*as^3*SS[w, v, v, 1 - w, w, v] + 
 144*as^3*SS[w, v, v, 1 - w, w, 1 - w] - 144*as^3*SS[w, v, v, 1 - w, w, w] + 
 96*as^3*SS[w, v, v, w, u, 1 - u] - 96*as^3*SS[w, v, v, w, u, u] - 
 48*as^3*SS[w, v, v, w, u, 1 - v] + 48*as^3*SS[w, v, v, w, u, v] - 
 48*as^3*SS[w, v, v, w, u, 1 - w] + 48*as^3*SS[w, v, v, w, u, w] + 
 144*as^3*SS[w, v, v, w, 1 - v, 1 - v] - 144*as^3*SS[w, v, v, w, 1 - v, v] + 
 48*as^3*SS[w, v, v, w, 1 - v, 1 - w] - 48*as^3*SS[w, v, v, w, 1 - v, w] + 
 48*as^3*SS[w, v, v, w, 1 - w, 1 - v] - 48*as^3*SS[w, v, v, w, 1 - w, v] + 
 144*as^3*SS[w, v, v, w, 1 - w, 1 - w] - 144*as^3*SS[w, v, v, w, 1 - w, w] + 
 96*as^3*SS[w, v, 1 - w, u, 1 - u, 1 - u] - 
 48*as^3*SS[w, v, 1 - w, u, 1 - u, u] + 
 48*as^3*SS[w, v, 1 - w, u, 1 - u, 1 - w] - 
 96*as^3*SS[w, v, 1 - w, u, 1 - u, w] - 48*as^3*SS[w, v, 1 - w, u, u, u] - 
 48*as^3*SS[w, v, 1 - w, u, u, 1 - v] + 144*as^3*SS[w, v, 1 - w, u, u, v] - 
 96*as^3*SS[w, v, 1 - w, u, u, 1 - w] + 48*as^3*SS[w, v, 1 - w, u, u, w] - 
 96*as^3*SS[w, v, 1 - w, u, 1 - v, u] + 
 144*as^3*SS[w, v, 1 - w, u, 1 - v, 1 - v] - 
 48*as^3*SS[w, v, 1 - w, u, 1 - v, v] + 
 48*as^3*SS[w, v, 1 - w, u, 1 - v, 1 - w] - 
 48*as^3*SS[w, v, 1 - w, u, 1 - v, w] - 
 48*as^3*SS[w, v, 1 - w, u, v, 1 - u] + 96*as^3*SS[w, v, 1 - w, u, v, u] - 
 48*as^3*SS[w, v, 1 - w, u, v, 1 - v] - 
 96*as^3*SS[w, v, 1 - w, u, v, 1 - w] + 96*as^3*SS[w, v, 1 - w, u, v, w] + 
 48*as^3*SS[w, v, 1 - w, u, 1 - w, 1 - u] - 
 48*as^3*SS[w, v, 1 - w, u, 1 - w, u] + 
 48*as^3*SS[w, v, 1 - w, u, 1 - w, 1 - v] - 
 144*as^3*SS[w, v, 1 - w, u, 1 - w, v] + 
 192*as^3*SS[w, v, 1 - w, u, 1 - w, 1 - w] - 
 96*as^3*SS[w, v, 1 - w, u, 1 - w, w] - 
 48*as^3*SS[w, v, 1 - w, u, w, 1 - u] + 96*as^3*SS[w, v, 1 - w, u, w, u] - 
 96*as^3*SS[w, v, 1 - w, u, w, 1 - v] + 48*as^3*SS[w, v, 1 - w, u, w, v] - 
 96*as^3*SS[w, v, 1 - w, u, w, 1 - w] + 96*as^3*SS[w, v, 1 - w, u, w, w] - 
 96*as^3*SS[w, v, 1 - w, v, 1 - u, 1 - u] + 
 48*as^3*SS[w, v, 1 - w, v, 1 - u, u] - 
 48*as^3*SS[w, v, 1 - w, v, 1 - u, 1 - w] + 
 96*as^3*SS[w, v, 1 - w, v, 1 - u, w] + 
 48*as^3*SS[w, v, 1 - w, v, u, 1 - v] - 48*as^3*SS[w, v, 1 - w, v, u, w] + 
 96*as^3*SS[w, v, 1 - w, v, 1 - v, u] - 
 144*as^3*SS[w, v, 1 - w, v, 1 - v, 1 - v] + 
 48*as^3*SS[w, v, 1 - w, v, 1 - v, v] - 
 48*as^3*SS[w, v, 1 - w, v, 1 - v, 1 - w] + 
 48*as^3*SS[w, v, 1 - w, v, 1 - v, w] + 
 48*as^3*SS[w, v, 1 - w, v, v, 1 - u] - 144*as^3*SS[w, v, 1 - w, v, v, u] + 
 48*as^3*SS[w, v, 1 - w, v, v, 1 - v] - 48*as^3*SS[w, v, 1 - w, v, v, v] + 
 192*as^3*SS[w, v, 1 - w, v, v, 1 - w] - 96*as^3*SS[w, v, 1 - w, v, v, w] - 
 48*as^3*SS[w, v, 1 - w, v, 1 - w, 1 - u] + 
 144*as^3*SS[w, v, 1 - w, v, 1 - w, u] - 
 48*as^3*SS[w, v, 1 - w, v, 1 - w, 1 - v] + 
 48*as^3*SS[w, v, 1 - w, v, 1 - w, v] - 
 192*as^3*SS[w, v, 1 - w, v, 1 - w, 1 - w] + 
 96*as^3*SS[w, v, 1 - w, v, 1 - w, w] + 
 48*as^3*SS[w, v, 1 - w, v, w, 1 - u] - 96*as^3*SS[w, v, 1 - w, v, w, u] + 
 96*as^3*SS[w, v, 1 - w, v, w, 1 - v] - 48*as^3*SS[w, v, 1 - w, v, w, v] + 
 96*as^3*SS[w, v, 1 - w, v, w, 1 - w] - 96*as^3*SS[w, v, 1 - w, v, w, w] + 
 48*as^3*SS[w, v, 1 - w, 1 - w, u, u] - 
 48*as^3*SS[w, v, 1 - w, 1 - w, u, 1 - v] - 
 144*as^3*SS[w, v, 1 - w, 1 - w, u, v] + 
 96*as^3*SS[w, v, 1 - w, 1 - w, u, 1 - w] + 
 48*as^3*SS[w, v, 1 - w, 1 - w, u, w] + 
 48*as^3*SS[w, v, 1 - w, 1 - w, v, u] + 
 48*as^3*SS[w, v, 1 - w, 1 - w, v, 1 - v] + 
 48*as^3*SS[w, v, 1 - w, 1 - w, v, v] - 
 96*as^3*SS[w, v, 1 - w, 1 - w, v, 1 - w] - 
 48*as^3*SS[w, v, 1 - w, 1 - w, v, w] - 
 96*as^3*SS[w, v, 1 - w, 1 - w, 1 - w, u] + 
 96*as^3*SS[w, v, 1 - w, 1 - w, 1 - w, v] + 
 48*as^3*SS[w, v, 1 - w, 1 - w, w, 1 - v] - 
 48*as^3*SS[w, v, 1 - w, 1 - w, w, v] + 
 96*as^3*SS[w, v, 1 - w, w, 1 - u, 1 - u] - 
 48*as^3*SS[w, v, 1 - w, w, 1 - u, u] + 
 48*as^3*SS[w, v, 1 - w, w, 1 - u, 1 - w] - 
 96*as^3*SS[w, v, 1 - w, w, 1 - u, w] - 
 48*as^3*SS[w, v, 1 - w, w, u, 1 - u] + 
 48*as^3*SS[w, v, 1 - w, w, u, 1 - v] - 
 48*as^3*SS[w, v, 1 - w, w, u, 1 - w] + 48*as^3*SS[w, v, 1 - w, w, u, w] + 
 96*as^3*SS[w, v, 1 - w, w, 1 - v, u] - 
 144*as^3*SS[w, v, 1 - w, w, 1 - v, 1 - v] + 
 48*as^3*SS[w, v, 1 - w, w, 1 - v, v] - 
 48*as^3*SS[w, v, 1 - w, w, 1 - v, 1 - w] + 
 48*as^3*SS[w, v, 1 - w, w, 1 - v, w] - 
 48*as^3*SS[w, v, 1 - w, w, v, 1 - u] - 48*as^3*SS[w, v, 1 - w, w, v, u] + 
 96*as^3*SS[w, v, 1 - w, w, v, 1 - v] - 48*as^3*SS[w, v, 1 - w, w, v, v] + 
 48*as^3*SS[w, v, 1 - w, w, v, 1 - w] + 
 48*as^3*SS[w, v, 1 - w, w, 1 - w, 1 - u] - 
 48*as^3*SS[w, v, 1 - w, w, 1 - w, 1 - v] - 
 48*as^3*SS[w, v, 1 - w, w, w, 1 - u] + 
 96*as^3*SS[w, v, 1 - w, w, w, 1 - v] - 48*as^3*SS[w, v, 1 - w, w, w, v] - 
 96*as^3*SS[w, v, w, u, 1 - u, 1 - u] + 48*as^3*SS[w, v, w, u, 1 - u, u] + 
 48*as^3*SS[w, v, w, u, 1 - u, v] - 48*as^3*SS[w, v, w, u, 1 - u, 1 - w] + 
 48*as^3*SS[w, v, w, u, 1 - u, w] + 48*as^3*SS[w, v, w, u, u, u] + 
 48*as^3*SS[w, v, w, u, u, 1 - v] - 48*as^3*SS[w, v, w, u, u, v] + 
 48*as^3*SS[w, v, w, u, u, 1 - w] - 96*as^3*SS[w, v, w, u, u, w] - 
 48*as^3*SS[w, v, w, u, 1 - v, u] + 48*as^3*SS[w, v, w, u, 1 - v, w] + 
 48*as^3*SS[w, v, w, u, v, 1 - u] - 48*as^3*SS[w, v, w, u, v, u] - 
 96*as^3*SS[w, v, w, u, v, 1 - v] + 96*as^3*SS[w, v, w, u, v, v] - 
 48*as^3*SS[w, v, w, u, 1 - w, 1 - u] + 48*as^3*SS[w, v, w, u, 1 - w, u] - 
 144*as^3*SS[w, v, w, u, 1 - w, 1 - w] + 144*as^3*SS[w, v, w, u, 1 - w, w] + 
 48*as^3*SS[w, v, w, u, w, 1 - u] - 48*as^3*SS[w, v, w, u, w, 1 - v] - 
 48*as^3*SS[w, v, w, u, w, 1 - w] + 48*as^3*SS[w, v, w, u, w, w] + 
 48*as^3*SS[w, v, w, 1 - v, u, 1 - u] - 48*as^3*SS[w, v, w, 1 - v, u, u] - 
 48*as^3*SS[w, v, w, 1 - v, u, 1 - v] - 
 48*as^3*SS[w, v, w, 1 - v, u, 1 - w] + 96*as^3*SS[w, v, w, 1 - v, u, w] + 
 48*as^3*SS[w, v, w, 1 - v, 1 - v, u] - 
 48*as^3*SS[w, v, w, 1 - v, 1 - v, w] + 
 48*as^3*SS[w, v, w, 1 - v, v, 1 - u] - 48*as^3*SS[w, v, w, 1 - v, v, u] + 
 144*as^3*SS[w, v, w, 1 - v, v, 1 - v] - 144*as^3*SS[w, v, w, 1 - v, v, v] + 
 48*as^3*SS[w, v, w, 1 - v, v, 1 - w] - 48*as^3*SS[w, v, w, 1 - v, v, w] - 
 48*as^3*SS[w, v, w, 1 - v, w, 1 - u] + 
 48*as^3*SS[w, v, w, 1 - v, w, 1 - v] + 
 48*as^3*SS[w, v, w, 1 - v, w, 1 - w] - 48*as^3*SS[w, v, w, 1 - v, w, w] + 
 96*as^3*SS[w, v, w, v, u, 1 - u] - 96*as^3*SS[w, v, w, v, u, u] - 
 48*as^3*SS[w, v, w, v, u, 1 - v] + 48*as^3*SS[w, v, w, v, u, v] - 
 48*as^3*SS[w, v, w, v, u, 1 - w] + 48*as^3*SS[w, v, w, v, u, w] + 
 144*as^3*SS[w, v, w, v, 1 - v, 1 - v] - 144*as^3*SS[w, v, w, v, 1 - v, v] + 
 48*as^3*SS[w, v, w, v, 1 - v, 1 - w] - 48*as^3*SS[w, v, w, v, 1 - v, w] + 
 48*as^3*SS[w, v, w, v, 1 - w, 1 - v] - 48*as^3*SS[w, v, w, v, 1 - w, v] + 
 144*as^3*SS[w, v, w, v, 1 - w, 1 - w] - 144*as^3*SS[w, v, w, v, 1 - w, w] - 
 96*as^3*SS[w, v, w, 1 - w, u, 1 - u] + 96*as^3*SS[w, v, w, 1 - w, u, u] - 
 48*as^3*SS[w, v, w, 1 - w, u, 1 - v] + 48*as^3*SS[w, v, w, 1 - w, u, v] - 
 96*as^3*SS[w, v, w, 1 - w, u, 1 - w] + 96*as^3*SS[w, v, w, 1 - w, u, w] + 
 48*as^3*SS[w, v, w, 1 - w, v, 1 - u] - 48*as^3*SS[w, v, w, 1 - w, v, u] + 
 96*as^3*SS[w, v, w, 1 - w, v, 1 - v] - 96*as^3*SS[w, v, w, 1 - w, v, v] + 
 96*as^3*SS[w, v, w, 1 - w, v, 1 - w] - 96*as^3*SS[w, v, w, 1 - w, v, w] - 
 48*as^3*SS[w, v, w, 1 - w, w, 1 - u] + 48*as^3*SS[w, v, w, 1 - w, w, u] + 
 48*as^3*SS[w, v, w, 1 - w, w, 1 - v] - 48*as^3*SS[w, v, w, 1 - w, w, v] + 
 48*as^3*SS[w, 1 - w, u, 1 - u, 1 - u, v] - 
 48*as^3*SS[w, 1 - w, u, 1 - u, 1 - u, w] + 
 48*as^3*SS[w, 1 - w, u, 1 - u, u, 1 - u] - 
 48*as^3*SS[w, 1 - w, u, 1 - u, u, u] - 
 48*as^3*SS[w, 1 - w, u, 1 - u, v, 1 - u] + 
 48*as^3*SS[w, 1 - w, u, 1 - u, v, w] + 
 48*as^3*SS[w, 1 - w, u, 1 - u, w, 1 - u] - 
 48*as^3*SS[w, 1 - w, u, 1 - u, w, v] + 
 48*as^3*SS[w, 1 - w, u, u, 1 - u, 1 - u] - 
 48*as^3*SS[w, 1 - w, u, u, 1 - u, u] + 
 48*as^3*SS[w, 1 - w, u, u, 1 - u, 1 - w] - 
 48*as^3*SS[w, 1 - w, u, u, 1 - u, w] - 
 48*as^3*SS[w, 1 - w, u, u, u, 1 - v] + 48*as^3*SS[w, 1 - w, u, u, u, v] - 
 48*as^3*SS[w, 1 - w, u, u, u, 1 - w] + 48*as^3*SS[w, 1 - w, u, u, u, w] - 
 48*as^3*SS[w, 1 - w, u, u, 1 - v, u] + 
 96*as^3*SS[w, 1 - w, u, u, 1 - v, 1 - v] - 
 48*as^3*SS[w, 1 - w, u, u, 1 - v, v] + 
 48*as^3*SS[w, 1 - w, u, u, 1 - v, 1 - w] - 
 48*as^3*SS[w, 1 - w, u, u, 1 - v, w] - 
 48*as^3*SS[w, 1 - w, u, u, v, 1 - u] + 96*as^3*SS[w, 1 - w, u, u, v, u] + 
 48*as^3*SS[w, 1 - w, u, u, v, v] - 144*as^3*SS[w, 1 - w, u, u, v, 1 - w] + 
 48*as^3*SS[w, 1 - w, u, u, v, w] + 
 48*as^3*SS[w, 1 - w, u, u, 1 - w, 1 - u] - 
 96*as^3*SS[w, 1 - w, u, u, 1 - w, u] + 
 48*as^3*SS[w, 1 - w, u, u, 1 - w, 1 - v] - 
 96*as^3*SS[w, 1 - w, u, u, 1 - w, v] + 
 192*as^3*SS[w, 1 - w, u, u, 1 - w, 1 - w] - 
 96*as^3*SS[w, 1 - w, u, u, 1 - w, w] + 48*as^3*SS[w, 1 - w, u, u, w, u] - 
 48*as^3*SS[w, 1 - w, u, u, w, 1 - v] + 
 48*as^3*SS[w, 1 - w, u, 1 - v, u, 1 - v] - 
 48*as^3*SS[w, 1 - w, u, 1 - v, u, w] - 
 48*as^3*SS[w, 1 - w, u, 1 - v, 1 - v, u] + 
 48*as^3*SS[w, 1 - w, u, 1 - v, 1 - v, w] - 
 48*as^3*SS[w, 1 - w, u, 1 - v, v, 1 - v] + 
 48*as^3*SS[w, 1 - w, u, 1 - v, v, v] + 
 48*as^3*SS[w, 1 - w, u, 1 - v, w, u] - 
 48*as^3*SS[w, 1 - w, u, 1 - v, w, 1 - v] - 
 48*as^3*SS[w, 1 - w, u, v, 1 - u, 1 - u] + 
 48*as^3*SS[w, 1 - w, u, v, 1 - u, u] - 
 48*as^3*SS[w, 1 - w, u, v, 1 - u, v] - 
 48*as^3*SS[w, 1 - w, u, v, 1 - u, 1 - w] + 
 96*as^3*SS[w, 1 - w, u, v, 1 - u, w] - 
 48*as^3*SS[w, 1 - w, u, v, u, 1 - u] - 48*as^3*SS[w, 1 - w, u, v, u, u] + 
 48*as^3*SS[w, 1 - w, u, v, u, 1 - v] + 
 48*as^3*SS[w, 1 - w, u, v, u, 1 - w] + 
 96*as^3*SS[w, 1 - w, u, v, 1 - v, u] - 
 96*as^3*SS[w, 1 - w, u, v, 1 - v, 1 - v] + 
 48*as^3*SS[w, 1 - w, u, v, 1 - v, v] - 
 48*as^3*SS[w, 1 - w, u, v, 1 - v, 1 - w] + 
 48*as^3*SS[w, 1 - w, u, v, v, 1 - u] - 48*as^3*SS[w, 1 - w, u, v, v, u] + 
 48*as^3*SS[w, 1 - w, u, v, v, 1 - v] - 96*as^3*SS[w, 1 - w, u, v, v, v] + 
 144*as^3*SS[w, 1 - w, u, v, v, 1 - w] - 96*as^3*SS[w, 1 - w, u, v, v, w] - 
 48*as^3*SS[w, 1 - w, u, v, 1 - w, 1 - u] + 
 96*as^3*SS[w, 1 - w, u, v, 1 - w, u] - 
 48*as^3*SS[w, 1 - w, u, v, 1 - w, 1 - v] + 
 96*as^3*SS[w, 1 - w, u, v, 1 - w, v] - 
 192*as^3*SS[w, 1 - w, u, v, 1 - w, 1 - w] + 
 96*as^3*SS[w, 1 - w, u, v, 1 - w, w] - 48*as^3*SS[w, 1 - w, u, v, w, u] + 
 48*as^3*SS[w, 1 - w, u, v, w, 1 - v] + 
 48*as^3*SS[w, 1 - w, u, 1 - w, u, 1 - u] + 
 48*as^3*SS[w, 1 - w, u, 1 - w, u, u] - 
 48*as^3*SS[w, 1 - w, u, 1 - w, u, v] - 
 48*as^3*SS[w, 1 - w, u, 1 - w, u, w] - 
 48*as^3*SS[w, 1 - w, u, 1 - w, v, 1 - u] - 
 48*as^3*SS[w, 1 - w, u, 1 - w, v, u] + 
 48*as^3*SS[w, 1 - w, u, 1 - w, v, v] + 
 48*as^3*SS[w, 1 - w, u, 1 - w, v, w] + 
 48*as^3*SS[w, 1 - w, u, 1 - w, w, 1 - u] - 
 48*as^3*SS[w, 1 - w, u, 1 - w, w, u] + 
 48*as^3*SS[w, 1 - w, u, w, 1 - u, 1 - u] - 
 48*as^3*SS[w, 1 - w, u, w, 1 - u, u] + 
 48*as^3*SS[w, 1 - w, u, w, 1 - u, 1 - w] - 
 48*as^3*SS[w, 1 - w, u, w, 1 - u, w] - 48*as^3*SS[w, 1 - w, u, w, u, v] + 
 48*as^3*SS[w, 1 - w, u, w, u, 1 - w] + 
 96*as^3*SS[w, 1 - w, u, w, 1 - v, u] - 
 96*as^3*SS[w, 1 - w, u, w, 1 - v, 1 - v] + 
 48*as^3*SS[w, 1 - w, u, w, 1 - v, v] - 
 48*as^3*SS[w, 1 - w, u, w, 1 - v, 1 - w] + 
 48*as^3*SS[w, 1 - w, u, w, v, 1 - v] - 48*as^3*SS[w, 1 - w, u, w, v, v] - 
 48*as^3*SS[w, 1 - w, u, w, v, 1 - w] + 48*as^3*SS[w, 1 - w, u, w, v, w] + 
 48*as^3*SS[w, 1 - w, u, w, 1 - w, 1 - u] - 
 48*as^3*SS[w, 1 - w, u, w, 1 - w, 1 - v] - 
 48*as^3*SS[w, 1 - w, u, w, w, 1 - u] - 96*as^3*SS[w, 1 - w, u, w, w, u] + 
 96*as^3*SS[w, 1 - w, u, w, w, 1 - v] + 48*as^3*SS[w, 1 - w, u, w, w, v] - 
 48*as^3*SS[w, 1 - w, v, 1 - u, 1 - u, v] + 
 48*as^3*SS[w, 1 - w, v, 1 - u, 1 - u, w] - 
 48*as^3*SS[w, 1 - w, v, 1 - u, u, 1 - u] + 
 48*as^3*SS[w, 1 - w, v, 1 - u, u, u] + 
 48*as^3*SS[w, 1 - w, v, 1 - u, v, 1 - u] - 
 48*as^3*SS[w, 1 - w, v, 1 - u, v, w] - 
 48*as^3*SS[w, 1 - w, v, 1 - u, w, 1 - u] + 
 48*as^3*SS[w, 1 - w, v, 1 - u, w, v] - 
 96*as^3*SS[w, 1 - w, v, u, 1 - u, 1 - u] + 
 48*as^3*SS[w, 1 - w, v, u, 1 - u, u] + 
 96*as^3*SS[w, 1 - w, v, u, 1 - u, v] - 
 48*as^3*SS[w, 1 - w, v, u, 1 - u, 1 - w] + 
 48*as^3*SS[w, 1 - w, v, u, u, 1 - u] - 96*as^3*SS[w, 1 - w, v, u, u, u] + 
 48*as^3*SS[w, 1 - w, v, u, u, 1 - v] - 48*as^3*SS[w, 1 - w, v, u, u, v] + 
 144*as^3*SS[w, 1 - w, v, u, u, 1 - w] - 96*as^3*SS[w, 1 - w, v, u, u, w] - 
 48*as^3*SS[w, 1 - w, v, u, 1 - v, u] - 
 48*as^3*SS[w, 1 - w, v, u, 1 - v, 1 - v] + 
 48*as^3*SS[w, 1 - w, v, u, 1 - v, v] - 
 48*as^3*SS[w, 1 - w, v, u, 1 - v, 1 - w] + 
 96*as^3*SS[w, 1 - w, v, u, 1 - v, w] + 
 48*as^3*SS[w, 1 - w, v, u, v, 1 - u] - 
 48*as^3*SS[w, 1 - w, v, u, v, 1 - v] - 48*as^3*SS[w, 1 - w, v, u, v, v] + 
 48*as^3*SS[w, 1 - w, v, u, v, 1 - w] - 
 48*as^3*SS[w, 1 - w, v, u, 1 - w, 1 - u] + 
 96*as^3*SS[w, 1 - w, v, u, 1 - w, u] - 
 48*as^3*SS[w, 1 - w, v, u, 1 - w, 1 - v] + 
 96*as^3*SS[w, 1 - w, v, u, 1 - w, v] - 
 192*as^3*SS[w, 1 - w, v, u, 1 - w, 1 - w] + 
 96*as^3*SS[w, 1 - w, v, u, 1 - w, w] + 
 48*as^3*SS[w, 1 - w, v, u, w, 1 - u] - 48*as^3*SS[w, 1 - w, v, u, w, v] - 
 48*as^3*SS[w, 1 - w, v, 1 - v, u, 1 - v] + 
 48*as^3*SS[w, 1 - w, v, 1 - v, u, w] + 
 48*as^3*SS[w, 1 - w, v, 1 - v, 1 - v, u] - 
 48*as^3*SS[w, 1 - w, v, 1 - v, 1 - v, w] + 
 48*as^3*SS[w, 1 - w, v, 1 - v, v, 1 - v] - 
 48*as^3*SS[w, 1 - w, v, 1 - v, v, v] - 
 48*as^3*SS[w, 1 - w, v, 1 - v, w, u] + 
 48*as^3*SS[w, 1 - w, v, 1 - v, w, 1 - v] + 
 96*as^3*SS[w, 1 - w, v, v, 1 - u, 1 - u] - 
 48*as^3*SS[w, 1 - w, v, v, 1 - u, u] - 
 48*as^3*SS[w, 1 - w, v, v, 1 - u, v] + 
 48*as^3*SS[w, 1 - w, v, v, 1 - u, 1 - w] - 
 48*as^3*SS[w, 1 - w, v, v, 1 - u, w] + 48*as^3*SS[w, 1 - w, v, v, u, u] - 
 48*as^3*SS[w, 1 - w, v, v, u, 1 - v] + 96*as^3*SS[w, 1 - w, v, v, u, v] - 
 144*as^3*SS[w, 1 - w, v, v, u, 1 - w] + 48*as^3*SS[w, 1 - w, v, v, u, w] + 
 48*as^3*SS[w, 1 - w, v, v, 1 - v, 1 - v] - 
 48*as^3*SS[w, 1 - w, v, v, 1 - v, v] + 
 48*as^3*SS[w, 1 - w, v, v, 1 - v, 1 - w] - 
 48*as^3*SS[w, 1 - w, v, v, 1 - v, w] - 
 48*as^3*SS[w, 1 - w, v, v, v, 1 - u] + 48*as^3*SS[w, 1 - w, v, v, v, u] - 
 48*as^3*SS[w, 1 - w, v, v, v, 1 - w] + 48*as^3*SS[w, 1 - w, v, v, v, w] + 
 48*as^3*SS[w, 1 - w, v, v, 1 - w, 1 - u] - 
 96*as^3*SS[w, 1 - w, v, v, 1 - w, u] + 
 48*as^3*SS[w, 1 - w, v, v, 1 - w, 1 - v] - 
 96*as^3*SS[w, 1 - w, v, v, 1 - w, v] + 
 192*as^3*SS[w, 1 - w, v, v, 1 - w, 1 - w] - 
 96*as^3*SS[w, 1 - w, v, v, 1 - w, w] - 
 48*as^3*SS[w, 1 - w, v, v, w, 1 - u] + 48*as^3*SS[w, 1 - w, v, v, w, v] + 
 48*as^3*SS[w, 1 - w, v, 1 - w, u, u] - 
 48*as^3*SS[w, 1 - w, v, 1 - w, u, 1 - v] - 
 48*as^3*SS[w, 1 - w, v, 1 - w, u, v] + 
 48*as^3*SS[w, 1 - w, v, 1 - w, u, w] - 
 48*as^3*SS[w, 1 - w, v, 1 - w, v, u] + 
 48*as^3*SS[w, 1 - w, v, 1 - w, v, 1 - v] + 
 48*as^3*SS[w, 1 - w, v, 1 - w, v, v] - 
 48*as^3*SS[w, 1 - w, v, 1 - w, v, w] + 
 48*as^3*SS[w, 1 - w, v, 1 - w, w, 1 - v] - 
 48*as^3*SS[w, 1 - w, v, 1 - w, w, v] - 
 96*as^3*SS[w, 1 - w, v, w, 1 - u, 1 - u] + 
 48*as^3*SS[w, 1 - w, v, w, 1 - u, u] + 
 96*as^3*SS[w, 1 - w, v, w, 1 - u, v] - 
 48*as^3*SS[w, 1 - w, v, w, 1 - u, 1 - w] + 
 48*as^3*SS[w, 1 - w, v, w, u, 1 - u] - 48*as^3*SS[w, 1 - w, v, w, u, u] - 
 48*as^3*SS[w, 1 - w, v, w, u, 1 - w] + 48*as^3*SS[w, 1 - w, v, w, u, w] + 
 48*as^3*SS[w, 1 - w, v, w, 1 - v, 1 - v] - 
 48*as^3*SS[w, 1 - w, v, w, 1 - v, v] + 
 48*as^3*SS[w, 1 - w, v, w, 1 - v, 1 - w] - 
 48*as^3*SS[w, 1 - w, v, w, 1 - v, w] - 48*as^3*SS[w, 1 - w, v, w, v, u] + 
 48*as^3*SS[w, 1 - w, v, w, v, 1 - w] - 
 48*as^3*SS[w, 1 - w, v, w, 1 - w, 1 - u] + 
 48*as^3*SS[w, 1 - w, v, w, 1 - w, 1 - v] + 
 96*as^3*SS[w, 1 - w, v, w, w, 1 - u] + 48*as^3*SS[w, 1 - w, v, w, w, u] - 
 48*as^3*SS[w, 1 - w, v, w, w, 1 - v] - 96*as^3*SS[w, 1 - w, v, w, w, v] + 
 48*as^3*SS[w, 1 - w, 1 - w, u, 1 - u, 1 - u] - 
 144*as^3*SS[w, 1 - w, 1 - w, u, 1 - u, v] + 
 96*as^3*SS[w, 1 - w, 1 - w, u, 1 - u, w] - 
 48*as^3*SS[w, 1 - w, 1 - w, u, u, 1 - u] + 
 96*as^3*SS[w, 1 - w, 1 - w, u, u, u] - 
 96*as^3*SS[w, 1 - w, 1 - w, u, u, 1 - w] + 
 48*as^3*SS[w, 1 - w, 1 - w, u, u, w] + 
 144*as^3*SS[w, 1 - w, 1 - w, u, 1 - v, u] - 
 48*as^3*SS[w, 1 - w, 1 - w, u, 1 - v, 1 - v] - 
 96*as^3*SS[w, 1 - w, 1 - w, u, 1 - v, w] - 
 48*as^3*SS[w, 1 - w, 1 - w, u, v, 1 - u] - 
 96*as^3*SS[w, 1 - w, 1 - w, u, v, u] + 
 96*as^3*SS[w, 1 - w, 1 - w, u, v, 1 - v] + 
 96*as^3*SS[w, 1 - w, 1 - w, u, v, 1 - w] - 
 48*as^3*SS[w, 1 - w, 1 - w, u, v, w] - 
 96*as^3*SS[w, 1 - w, 1 - w, u, w, u] + 
 48*as^3*SS[w, 1 - w, 1 - w, u, w, 1 - v] + 
 48*as^3*SS[w, 1 - w, 1 - w, u, w, v] - 
 48*as^3*SS[w, 1 - w, 1 - w, v, 1 - u, 1 - u] + 
 144*as^3*SS[w, 1 - w, 1 - w, v, 1 - u, v] - 
 96*as^3*SS[w, 1 - w, 1 - w, v, 1 - u, w] + 
 96*as^3*SS[w, 1 - w, 1 - w, v, u, 1 - u] - 
 48*as^3*SS[w, 1 - w, 1 - w, v, u, 1 - v] - 
 96*as^3*SS[w, 1 - w, 1 - w, v, u, v] + 
 96*as^3*SS[w, 1 - w, 1 - w, v, u, 1 - w] - 
 48*as^3*SS[w, 1 - w, 1 - w, v, u, w] - 
 144*as^3*SS[w, 1 - w, 1 - w, v, 1 - v, u] + 
 48*as^3*SS[w, 1 - w, 1 - w, v, 1 - v, 1 - v] + 
 96*as^3*SS[w, 1 - w, 1 - w, v, 1 - v, w] - 
 48*as^3*SS[w, 1 - w, 1 - w, v, v, 1 - v] + 
 96*as^3*SS[w, 1 - w, 1 - w, v, v, v] - 
 96*as^3*SS[w, 1 - w, 1 - w, v, v, 1 - w] + 
 48*as^3*SS[w, 1 - w, 1 - w, v, v, w] + 
 48*as^3*SS[w, 1 - w, 1 - w, v, w, 1 - u] + 
 48*as^3*SS[w, 1 - w, 1 - w, v, w, u] - 
 96*as^3*SS[w, 1 - w, 1 - w, v, w, v] - 
 144*as^3*SS[w, 1 - w, 1 - w, 1 - w, u, 1 - u] - 
 96*as^3*SS[w, 1 - w, 1 - w, 1 - w, u, u] + 
 144*as^3*SS[w, 1 - w, 1 - w, 1 - w, u, 1 - v] + 
 96*as^3*SS[w, 1 - w, 1 - w, 1 - w, u, v] + 
 144*as^3*SS[w, 1 - w, 1 - w, 1 - w, v, 1 - u] + 
 96*as^3*SS[w, 1 - w, 1 - w, 1 - w, v, u] - 
 144*as^3*SS[w, 1 - w, 1 - w, 1 - w, v, 1 - v] - 
 96*as^3*SS[w, 1 - w, 1 - w, 1 - w, v, v] - 
 144*as^3*SS[w, 1 - w, 1 - w, 1 - w, w, 1 - u] + 
 144*as^3*SS[w, 1 - w, 1 - w, 1 - w, w, u] - 
 144*as^3*SS[w, 1 - w, 1 - w, 1 - w, w, 1 - v] + 
 144*as^3*SS[w, 1 - w, 1 - w, 1 - w, w, v] + 
 48*as^3*SS[w, 1 - w, 1 - w, w, 1 - u, 1 - u] - 
 144*as^3*SS[w, 1 - w, 1 - w, w, 1 - u, v] + 
 96*as^3*SS[w, 1 - w, 1 - w, w, 1 - u, w] + 
 48*as^3*SS[w, 1 - w, 1 - w, w, u, u] + 
 48*as^3*SS[w, 1 - w, 1 - w, w, u, v] - 
 96*as^3*SS[w, 1 - w, 1 - w, w, u, w] - 
 144*as^3*SS[w, 1 - w, 1 - w, w, 1 - v, u] + 
 48*as^3*SS[w, 1 - w, 1 - w, w, 1 - v, 1 - v] + 
 96*as^3*SS[w, 1 - w, 1 - w, w, 1 - v, w] + 
 48*as^3*SS[w, 1 - w, 1 - w, w, v, u] + 
 48*as^3*SS[w, 1 - w, 1 - w, w, v, v] - 
 96*as^3*SS[w, 1 - w, 1 - w, w, v, w] - 
 48*as^3*SS[w, 1 - w, 1 - w, w, w, 1 - u] + 
 48*as^3*SS[w, 1 - w, 1 - w, w, w, u] - 
 48*as^3*SS[w, 1 - w, 1 - w, w, w, 1 - v] + 
 48*as^3*SS[w, 1 - w, 1 - w, w, w, v] + 
 48*as^3*SS[w, 1 - w, w, 1 - u, 1 - u, v] - 
 48*as^3*SS[w, 1 - w, w, 1 - u, 1 - u, w] + 
 48*as^3*SS[w, 1 - w, w, 1 - u, u, 1 - u] - 
 48*as^3*SS[w, 1 - w, w, 1 - u, u, u] - 
 48*as^3*SS[w, 1 - w, w, 1 - u, v, 1 - u] + 
 48*as^3*SS[w, 1 - w, w, 1 - u, v, w] + 
 48*as^3*SS[w, 1 - w, w, 1 - u, w, 1 - u] - 
 48*as^3*SS[w, 1 - w, w, 1 - u, w, v] + 
 48*as^3*SS[w, 1 - w, w, u, 1 - u, 1 - u] - 
 48*as^3*SS[w, 1 - w, w, u, 1 - u, u] + 
 48*as^3*SS[w, 1 - w, w, u, 1 - u, 1 - w] - 
 48*as^3*SS[w, 1 - w, w, u, 1 - u, w] + 
 48*as^3*SS[w, 1 - w, w, u, u, 1 - v] - 48*as^3*SS[w, 1 - w, w, u, u, v] + 
 48*as^3*SS[w, 1 - w, w, u, u, 1 - w] - 48*as^3*SS[w, 1 - w, w, u, u, w] + 
 48*as^3*SS[w, 1 - w, w, u, 1 - v, u] - 
 96*as^3*SS[w, 1 - w, w, u, 1 - v, 1 - v] + 
 48*as^3*SS[w, 1 - w, w, u, 1 - v, v] - 
 48*as^3*SS[w, 1 - w, w, u, 1 - v, 1 - w] + 
 48*as^3*SS[w, 1 - w, w, u, 1 - v, w] - 
 48*as^3*SS[w, 1 - w, w, u, v, 1 - w] + 48*as^3*SS[w, 1 - w, w, u, v, w] + 
 48*as^3*SS[w, 1 - w, w, u, 1 - w, 1 - u] - 
 48*as^3*SS[w, 1 - w, w, u, 1 - w, 1 - v] - 
 48*as^3*SS[w, 1 - w, w, u, w, 1 - u] - 48*as^3*SS[w, 1 - w, w, u, w, u] + 
 48*as^3*SS[w, 1 - w, w, u, w, 1 - v] + 48*as^3*SS[w, 1 - w, w, u, w, v] - 
 48*as^3*SS[w, 1 - w, w, 1 - v, u, 1 - v] + 
 48*as^3*SS[w, 1 - w, w, 1 - v, u, w] + 
 48*as^3*SS[w, 1 - w, w, 1 - v, 1 - v, u] - 
 48*as^3*SS[w, 1 - w, w, 1 - v, 1 - v, w] + 
 48*as^3*SS[w, 1 - w, w, 1 - v, v, 1 - v] - 
 48*as^3*SS[w, 1 - w, w, 1 - v, v, v] - 
 48*as^3*SS[w, 1 - w, w, 1 - v, w, u] + 
 48*as^3*SS[w, 1 - w, w, 1 - v, w, 1 - v] - 
 96*as^3*SS[w, 1 - w, w, v, 1 - u, 1 - u] + 
 48*as^3*SS[w, 1 - w, w, v, 1 - u, u] + 
 48*as^3*SS[w, 1 - w, w, v, 1 - u, v] - 
 48*as^3*SS[w, 1 - w, w, v, 1 - u, 1 - w] + 
 48*as^3*SS[w, 1 - w, w, v, 1 - u, w] - 
 48*as^3*SS[w, 1 - w, w, v, u, 1 - w] + 48*as^3*SS[w, 1 - w, w, v, u, w] + 
 48*as^3*SS[w, 1 - w, w, v, 1 - v, 1 - v] - 
 48*as^3*SS[w, 1 - w, w, v, 1 - v, v] + 
 48*as^3*SS[w, 1 - w, w, v, 1 - v, 1 - w] - 
 48*as^3*SS[w, 1 - w, w, v, 1 - v, w] + 
 48*as^3*SS[w, 1 - w, w, v, v, 1 - u] - 48*as^3*SS[w, 1 - w, w, v, v, u] + 
 48*as^3*SS[w, 1 - w, w, v, v, 1 - w] - 48*as^3*SS[w, 1 - w, w, v, v, w] - 
 48*as^3*SS[w, 1 - w, w, v, 1 - w, 1 - u] + 
 48*as^3*SS[w, 1 - w, w, v, 1 - w, 1 - v] + 
 48*as^3*SS[w, 1 - w, w, v, w, 1 - u] + 48*as^3*SS[w, 1 - w, w, v, w, u] - 
 48*as^3*SS[w, 1 - w, w, v, w, 1 - v] - 48*as^3*SS[w, 1 - w, w, v, w, v] + 
 48*as^3*SS[w, 1 - w, w, 1 - w, u, 1 - u] - 
 48*as^3*SS[w, 1 - w, w, 1 - w, u, 1 - v] - 
 48*as^3*SS[w, 1 - w, w, 1 - w, v, 1 - u] + 
 48*as^3*SS[w, 1 - w, w, 1 - w, v, 1 - v] + 
 48*as^3*SS[w, 1 - w, w, 1 - w, w, 1 - u] - 
 48*as^3*SS[w, 1 - w, w, 1 - w, w, u] + 
 48*as^3*SS[w, 1 - w, w, 1 - w, w, 1 - v] - 
 48*as^3*SS[w, 1 - w, w, 1 - w, w, v] + 
 96*as^3*SS[w, 1 - w, w, w, 1 - u, 1 - u] - 
 48*as^3*SS[w, 1 - w, w, w, 1 - u, u] - 
 96*as^3*SS[w, 1 - w, w, w, 1 - u, v] + 
 48*as^3*SS[w, 1 - w, w, w, 1 - u, 1 - w] - 
 48*as^3*SS[w, 1 - w, w, w, u, 1 - u] + 96*as^3*SS[w, 1 - w, w, w, u, v] - 
 48*as^3*SS[w, 1 - w, w, w, u, 1 - w] - 
 96*as^3*SS[w, 1 - w, w, w, 1 - v, u] + 
 96*as^3*SS[w, 1 - w, w, w, 1 - v, 1 - v] - 
 48*as^3*SS[w, 1 - w, w, w, 1 - v, v] + 
 48*as^3*SS[w, 1 - w, w, w, 1 - v, 1 - w] + 
 96*as^3*SS[w, 1 - w, w, w, v, u] - 48*as^3*SS[w, 1 - w, w, w, v, 1 - v] - 
 48*as^3*SS[w, 1 - w, w, w, v, 1 - w] + 
 48*as^3*SS[w, 1 - w, w, w, 1 - w, 1 - u] - 
 48*as^3*SS[w, 1 - w, w, w, 1 - w, u] + 
 48*as^3*SS[w, 1 - w, w, w, 1 - w, 1 - v] - 
 48*as^3*SS[w, 1 - w, w, w, 1 - w, v] - 
 96*as^3*SS[w, 1 - w, w, w, w, 1 - u] + 96*as^3*SS[w, 1 - w, w, w, w, u] - 
 96*as^3*SS[w, 1 - w, w, w, w, 1 - v] + 96*as^3*SS[w, 1 - w, w, w, w, v] + 
 48*as^3*SS[w, w, u, 1 - u, 1 - u, v] - 
 48*as^3*SS[w, w, u, 1 - u, 1 - u, w] + 
 144*as^3*SS[w, w, u, 1 - u, u, 1 - u] - 144*as^3*SS[w, w, u, 1 - u, u, u] + 
 48*as^3*SS[w, w, u, 1 - u, u, 1 - v] - 48*as^3*SS[w, w, u, 1 - u, u, v] + 
 48*as^3*SS[w, w, u, 1 - u, u, 1 - w] - 48*as^3*SS[w, w, u, 1 - u, u, w] - 
 48*as^3*SS[w, w, u, 1 - u, v, 1 - u] + 
 48*as^3*SS[w, w, u, 1 - u, v, 1 - v] - 48*as^3*SS[w, w, u, 1 - u, v, v] - 
 48*as^3*SS[w, w, u, 1 - u, v, 1 - w] + 96*as^3*SS[w, w, u, 1 - u, v, w] + 
 48*as^3*SS[w, w, u, 1 - u, w, 1 - u] - 
 48*as^3*SS[w, w, u, 1 - u, w, 1 - v] + 
 48*as^3*SS[w, w, u, 1 - u, w, 1 - w] - 48*as^3*SS[w, w, u, 1 - u, w, w] + 
 144*as^3*SS[w, w, u, u, 1 - u, 1 - u] - 144*as^3*SS[w, w, u, u, 1 - u, u] + 
 48*as^3*SS[w, w, u, u, 1 - u, 1 - w] - 48*as^3*SS[w, w, u, u, 1 - u, w] - 
 48*as^3*SS[w, w, u, u, v, 1 - u] + 48*as^3*SS[w, w, u, u, v, u] + 
 96*as^3*SS[w, w, u, u, v, 1 - v] - 96*as^3*SS[w, w, u, u, v, v] - 
 48*as^3*SS[w, w, u, u, v, 1 - w] + 48*as^3*SS[w, w, u, u, v, w] + 
 48*as^3*SS[w, w, u, u, 1 - w, 1 - u] - 48*as^3*SS[w, w, u, u, 1 - w, u] + 
 144*as^3*SS[w, w, u, u, 1 - w, 1 - w] - 144*as^3*SS[w, w, u, u, 1 - w, w] - 
 48*as^3*SS[w, w, u, v, 1 - u, v] + 48*as^3*SS[w, w, u, v, 1 - u, w] - 
 96*as^3*SS[w, w, u, v, u, 1 - u] + 96*as^3*SS[w, w, u, v, u, u] + 
 48*as^3*SS[w, w, u, v, u, 1 - v] - 48*as^3*SS[w, w, u, v, u, v] + 
 48*as^3*SS[w, w, u, v, 1 - v, u] - 96*as^3*SS[w, w, u, v, 1 - v, 1 - v] + 
 48*as^3*SS[w, w, u, v, 1 - v, v] - 48*as^3*SS[w, w, u, v, 1 - v, 1 - w] + 
 48*as^3*SS[w, w, u, v, 1 - v, w] + 48*as^3*SS[w, w, u, v, v, 1 - u] - 
 48*as^3*SS[w, w, u, v, v, u] + 48*as^3*SS[w, w, u, v, v, v] + 
 48*as^3*SS[w, w, u, v, v, 1 - w] - 96*as^3*SS[w, w, u, v, v, w] - 
 48*as^3*SS[w, w, u, v, 1 - w, 1 - v] + 48*as^3*SS[w, w, u, v, 1 - w, v] - 
 144*as^3*SS[w, w, u, v, 1 - w, 1 - w] + 144*as^3*SS[w, w, u, v, 1 - w, w] - 
 48*as^3*SS[w, w, u, v, w, 1 - u] + 48*as^3*SS[w, w, u, v, w, 1 - v] - 
 48*as^3*SS[w, w, u, v, w, 1 - w] + 48*as^3*SS[w, w, u, v, w, w] + 
 96*as^3*SS[w, w, u, 1 - w, u, 1 - u] - 96*as^3*SS[w, w, u, 1 - w, u, u] + 
 48*as^3*SS[w, w, u, 1 - w, u, 1 - v] - 48*as^3*SS[w, w, u, 1 - w, u, v] + 
 96*as^3*SS[w, w, u, 1 - w, u, 1 - w] - 96*as^3*SS[w, w, u, 1 - w, u, w] - 
 48*as^3*SS[w, w, u, 1 - w, v, 1 - u] + 48*as^3*SS[w, w, u, 1 - w, v, u] - 
 96*as^3*SS[w, w, u, 1 - w, v, 1 - v] + 96*as^3*SS[w, w, u, 1 - w, v, v] - 
 96*as^3*SS[w, w, u, 1 - w, v, 1 - w] + 96*as^3*SS[w, w, u, 1 - w, v, w] + 
 48*as^3*SS[w, w, u, 1 - w, w, 1 - u] - 48*as^3*SS[w, w, u, 1 - w, w, u] - 
 48*as^3*SS[w, w, u, 1 - w, w, 1 - v] + 48*as^3*SS[w, w, u, 1 - w, w, v] - 
 96*as^3*SS[w, w, v, u, 1 - u, 1 - u] + 48*as^3*SS[w, w, v, u, 1 - u, u] + 
 48*as^3*SS[w, w, v, u, 1 - u, v] - 48*as^3*SS[w, w, v, u, 1 - u, 1 - w] + 
 48*as^3*SS[w, w, v, u, 1 - u, w] + 48*as^3*SS[w, w, v, u, u, u] + 
 48*as^3*SS[w, w, v, u, u, 1 - v] - 48*as^3*SS[w, w, v, u, u, v] + 
 48*as^3*SS[w, w, v, u, u, 1 - w] - 96*as^3*SS[w, w, v, u, u, w] - 
 48*as^3*SS[w, w, v, u, 1 - v, u] + 48*as^3*SS[w, w, v, u, 1 - v, w] + 
 48*as^3*SS[w, w, v, u, v, 1 - u] - 48*as^3*SS[w, w, v, u, v, u] - 
 96*as^3*SS[w, w, v, u, v, 1 - v] + 96*as^3*SS[w, w, v, u, v, v] - 
 48*as^3*SS[w, w, v, u, 1 - w, 1 - u] + 48*as^3*SS[w, w, v, u, 1 - w, u] - 
 144*as^3*SS[w, w, v, u, 1 - w, 1 - w] + 144*as^3*SS[w, w, v, u, 1 - w, w] + 
 48*as^3*SS[w, w, v, u, w, 1 - u] - 48*as^3*SS[w, w, v, u, w, 1 - v] - 
 48*as^3*SS[w, w, v, u, w, 1 - w] + 48*as^3*SS[w, w, v, u, w, w] + 
 48*as^3*SS[w, w, v, 1 - v, u, 1 - u] - 48*as^3*SS[w, w, v, 1 - v, u, u] - 
 48*as^3*SS[w, w, v, 1 - v, u, 1 - v] - 
 48*as^3*SS[w, w, v, 1 - v, u, 1 - w] + 96*as^3*SS[w, w, v, 1 - v, u, w] + 
 48*as^3*SS[w, w, v, 1 - v, 1 - v, u] - 
 48*as^3*SS[w, w, v, 1 - v, 1 - v, w] + 
 48*as^3*SS[w, w, v, 1 - v, v, 1 - u] - 48*as^3*SS[w, w, v, 1 - v, v, u] + 
 144*as^3*SS[w, w, v, 1 - v, v, 1 - v] - 144*as^3*SS[w, w, v, 1 - v, v, v] + 
 48*as^3*SS[w, w, v, 1 - v, v, 1 - w] - 48*as^3*SS[w, w, v, 1 - v, v, w] - 
 48*as^3*SS[w, w, v, 1 - v, w, 1 - u] + 
 48*as^3*SS[w, w, v, 1 - v, w, 1 - v] + 
 48*as^3*SS[w, w, v, 1 - v, w, 1 - w] - 48*as^3*SS[w, w, v, 1 - v, w, w] + 
 96*as^3*SS[w, w, v, v, u, 1 - u] - 96*as^3*SS[w, w, v, v, u, u] - 
 48*as^3*SS[w, w, v, v, u, 1 - v] + 48*as^3*SS[w, w, v, v, u, v] - 
 48*as^3*SS[w, w, v, v, u, 1 - w] + 48*as^3*SS[w, w, v, v, u, w] + 
 144*as^3*SS[w, w, v, v, 1 - v, 1 - v] - 144*as^3*SS[w, w, v, v, 1 - v, v] + 
 48*as^3*SS[w, w, v, v, 1 - v, 1 - w] - 48*as^3*SS[w, w, v, v, 1 - v, w] + 
 48*as^3*SS[w, w, v, v, 1 - w, 1 - v] - 48*as^3*SS[w, w, v, v, 1 - w, v] + 
 144*as^3*SS[w, w, v, v, 1 - w, 1 - w] - 144*as^3*SS[w, w, v, v, 1 - w, w] - 
 96*as^3*SS[w, w, v, 1 - w, u, 1 - u] + 96*as^3*SS[w, w, v, 1 - w, u, u] - 
 48*as^3*SS[w, w, v, 1 - w, u, 1 - v] + 48*as^3*SS[w, w, v, 1 - w, u, v] - 
 96*as^3*SS[w, w, v, 1 - w, u, 1 - w] + 96*as^3*SS[w, w, v, 1 - w, u, w] + 
 48*as^3*SS[w, w, v, 1 - w, v, 1 - u] - 48*as^3*SS[w, w, v, 1 - w, v, u] + 
 96*as^3*SS[w, w, v, 1 - w, v, 1 - v] - 96*as^3*SS[w, w, v, 1 - w, v, v] + 
 96*as^3*SS[w, w, v, 1 - w, v, 1 - w] - 96*as^3*SS[w, w, v, 1 - w, v, w] - 
 48*as^3*SS[w, w, v, 1 - w, w, 1 - u] + 48*as^3*SS[w, w, v, 1 - w, w, u] + 
 48*as^3*SS[w, w, v, 1 - w, w, 1 - v] - 48*as^3*SS[w, w, v, 1 - w, w, v] + 
 96*as^3*SS[w, w, 1 - w, u, 1 - u, 1 - u] - 
 48*as^3*SS[w, w, 1 - w, u, 1 - u, u] - 
 96*as^3*SS[w, w, 1 - w, u, 1 - u, v] + 
 48*as^3*SS[w, w, 1 - w, u, 1 - u, 1 - w] - 
 48*as^3*SS[w, w, 1 - w, u, u, u] + 48*as^3*SS[w, w, 1 - w, u, u, 1 - v] - 
 48*as^3*SS[w, w, 1 - w, u, u, v] + 48*as^3*SS[w, w, 1 - w, u, u, 1 - w] + 
 96*as^3*SS[w, w, 1 - w, u, 1 - v, u] - 
 96*as^3*SS[w, w, 1 - w, u, 1 - v, 1 - v] + 
 48*as^3*SS[w, w, 1 - w, u, 1 - v, v] - 
 48*as^3*SS[w, w, 1 - w, u, 1 - v, 1 - w] - 
 48*as^3*SS[w, w, 1 - w, u, v, 1 - u] + 48*as^3*SS[w, w, 1 - w, u, v, u] + 
 48*as^3*SS[w, w, 1 - w, u, v, v] - 48*as^3*SS[w, w, 1 - w, u, v, 1 - w] + 
 48*as^3*SS[w, w, 1 - w, u, 1 - w, 1 - u] - 
 48*as^3*SS[w, w, 1 - w, u, 1 - w, u] - 
 48*as^3*SS[w, w, 1 - w, u, 1 - w, 1 - v] + 
 48*as^3*SS[w, w, 1 - w, u, 1 - w, v] - 
 48*as^3*SS[w, w, 1 - w, u, w, 1 - u] - 48*as^3*SS[w, w, 1 - w, u, w, u] + 
 48*as^3*SS[w, w, 1 - w, u, w, 1 - v] + 48*as^3*SS[w, w, 1 - w, u, w, v] - 
 96*as^3*SS[w, w, 1 - w, v, 1 - u, 1 - u] + 
 48*as^3*SS[w, w, 1 - w, v, 1 - u, u] + 
 96*as^3*SS[w, w, 1 - w, v, 1 - u, v] - 
 48*as^3*SS[w, w, 1 - w, v, 1 - u, 1 - w] + 
 48*as^3*SS[w, w, 1 - w, v, u, u] - 48*as^3*SS[w, w, 1 - w, v, u, 1 - v] + 
 48*as^3*SS[w, w, 1 - w, v, u, v] - 48*as^3*SS[w, w, 1 - w, v, u, 1 - w] - 
 96*as^3*SS[w, w, 1 - w, v, 1 - v, u] + 
 96*as^3*SS[w, w, 1 - w, v, 1 - v, 1 - v] - 
 48*as^3*SS[w, w, 1 - w, v, 1 - v, v] + 
 48*as^3*SS[w, w, 1 - w, v, 1 - v, 1 - w] + 
 48*as^3*SS[w, w, 1 - w, v, v, 1 - u] - 48*as^3*SS[w, w, 1 - w, v, v, u] - 
 48*as^3*SS[w, w, 1 - w, v, v, v] + 48*as^3*SS[w, w, 1 - w, v, v, 1 - w] - 
 48*as^3*SS[w, w, 1 - w, v, 1 - w, 1 - u] + 
 48*as^3*SS[w, w, 1 - w, v, 1 - w, u] + 
 48*as^3*SS[w, w, 1 - w, v, 1 - w, 1 - v] - 
 48*as^3*SS[w, w, 1 - w, v, 1 - w, v] + 
 48*as^3*SS[w, w, 1 - w, v, w, 1 - u] + 48*as^3*SS[w, w, 1 - w, v, w, u] - 
 48*as^3*SS[w, w, 1 - w, v, w, 1 - v] - 48*as^3*SS[w, w, 1 - w, v, w, v] - 
 48*as^3*SS[w, w, 1 - w, 1 - w, u, u] + 
 48*as^3*SS[w, w, 1 - w, 1 - w, u, v] + 
 48*as^3*SS[w, w, 1 - w, 1 - w, v, u] - 
 48*as^3*SS[w, w, 1 - w, 1 - w, v, v] + 
 96*as^3*SS[w, w, 1 - w, w, 1 - u, 1 - u] - 
 48*as^3*SS[w, w, 1 - w, w, 1 - u, u] - 
 96*as^3*SS[w, w, 1 - w, w, 1 - u, v] + 
 48*as^3*SS[w, w, 1 - w, w, 1 - u, 1 - w] - 
 48*as^3*SS[w, w, 1 - w, w, u, 1 - u] + 48*as^3*SS[w, w, 1 - w, w, u, u] - 
 48*as^3*SS[w, w, 1 - w, w, u, 1 - v] + 96*as^3*SS[w, w, 1 - w, w, u, v] - 
 48*as^3*SS[w, w, 1 - w, w, u, 1 - w] - 
 96*as^3*SS[w, w, 1 - w, w, 1 - v, u] + 
 96*as^3*SS[w, w, 1 - w, w, 1 - v, 1 - v] - 
 48*as^3*SS[w, w, 1 - w, w, 1 - v, v] + 
 48*as^3*SS[w, w, 1 - w, w, 1 - v, 1 - w] - 
 48*as^3*SS[w, w, 1 - w, w, v, 1 - u] + 96*as^3*SS[w, w, 1 - w, w, v, u] - 
 48*as^3*SS[w, w, 1 - w, w, v, 1 - v] + 48*as^3*SS[w, w, 1 - w, w, v, v] - 
 48*as^3*SS[w, w, 1 - w, w, v, 1 - w] + 
 48*as^3*SS[w, w, 1 - w, w, 1 - w, 1 - u] - 
 48*as^3*SS[w, w, 1 - w, w, 1 - w, u] + 
 48*as^3*SS[w, w, 1 - w, w, 1 - w, 1 - v] - 
 48*as^3*SS[w, w, 1 - w, w, 1 - w, v] - 
 48*as^3*SS[w, w, 1 - w, w, w, 1 - u] + 48*as^3*SS[w, w, 1 - w, w, w, u] - 
 48*as^3*SS[w, w, 1 - w, w, w, 1 - v] + 48*as^3*SS[w, w, 1 - w, w, w, v]


==> anc/FF2_SLC_SymetricPoint.m <==
(18051049907*Pi^6)/2547417600 - (227*Pi^4*f23[-1, -1])/240 + (697*Pi^4*f23[-1, 1])/2160 - (179*Pi^2*f23[-1, 3])/24 + (574803*f23[-1, 5])/512 - 
 (73*Pi^2*f23[3, -1])/48 - (225*Pi^2*f23[3, 1])/8 - (82401*f23[3, 3])/128 + (243*f23[5, -1])/80 - (1581501*f23[5, 1])/1280 + 
 (Pi^2*f23[-1, -1, 1, -1])/3 - 2*Pi^2*f23[-1, -1, 1, 1] - (177*f23[-1, -1, 1, 3])/4 - (5745*f23[-1, -1, 3, 1])/32 - Pi^2*f23[-1, 1, -1, -1] - 
 Pi^2*f23[-1, 1, -1, 1] - (315*f23[-1, 1, -1, 3])/8 + (4*Pi^2*f23[-1, 1, 1, -1])/3 + (20*Pi^2*f23[-1, 1, 1, 1])/3 + 111*f23[-1, 1, 1, 3] + 
 (1737*f23[-1, 1, 3, 1])/16 - (129*f23[-1, 3, -1, 1])/32 - (1641*f23[-1, 3, 1, 1])/16 - (381*f23[3, -1, -1, 1])/32 + 
 (339*f23[3, -1, 1, 1])/16 - (63*f23[3, 1, -1, 1])/2 - (117*f23[3, 1, 1, 1])/2 + (3*f23[-1, -1, 1, -1, -1, 1])/2 - 9*f23[-1, -1, 1, -1, 1, 1] - 
 9*f23[-1, -1, 1, 1, -1, 1] + 12*f23[-1, -1, 1, 1, 1, 1] - (9*f23[-1, 1, -1, -1, -1, 1])/2 + 3*f23[-1, 1, -1, -1, 1, 1] + 
 6*f23[-1, 1, -1, 1, 1, 1] + 6*f23[-1, 1, 1, -1, -1, 1] + 12*f23[-1, 1, 1, -1, 1, 1] + 12*f23[-1, 1, 1, 1, -1, 1] - 
 (2*((Pi^2*Zeta[3])/3 + Zeta[5]))/ep

==> anc/info.txt <==
Ancillary Files for the Paper:
"Sub-Leading Color Corrections at Three Loops to the tr$(\phi^2)$ Three-Point Form Factor in $\mathcal{N}$=4 Super Yang-Mills Theory"
By Xin Guan, Bernhard Mistlberger and Michael Ruf


***********      General Definitions    *******************
ep:           dimensional regulator, d=4-2ep.
nc:	           number of colors, typically nc=3.
as=alpha_S*nc/Pi/4: coupling constant divided by Pi.

Variables
u,v,w,q2 as defined in the paper in eq. 2 and following.
Q2=-q2


Generalized Polylogarithms: arXiv: 0103059
G[a1,..,an,x]

LC ... Leading Color
SLC ... Sub-Leading Color

***********     Included Files      *******************
tr(Phi^2) form factor I (eq.(3)) at LC and SLC:
FF2_LC.m
FF2_SLC.m

Finite tr(Phi^2) form factor I_finite (eq.(8)) at LC and SLC:
FF2_LC_Finite.m
FF2_SLC_Finite.m

Symbol of the SLC tr(Phi^2) form factor:
FF2_SLC_SymbolW6.m

tr(Phi^2) form factor evaluated at the symmetric point u=v=w=1/3, Q2=6.
FF2_SLC_SymetricPoint.m

Numeric values of the constants appearing in FF2_SLC_SymetricPoint.m to 30 significant digits:
F23_numerical.m


